Transfer Matrices and Partition-Function Zeros for Antiferromagnetic Potts Models. IV. Chromatic polynomial with cyclic boundary conditions

We study the chromatic polynomial P_G(q) for m \times n square- and triangular-lattice strips of widths 2\leq m \leq 8 with cyclic boundary conditions. This polynomial gives the zero-temperature limit of the partition function for the antiferromagnetic q-state Potts model defined on the lattice G. We show how to construct the transfer matrix in the Fortuin--Kasteleyn representation for such lattices and obtain the accumulation sets of chromatic zeros in the complex q-plane in the limit n\to\infty. We find that the different phases that appear in this model can be characterized by a topological parameter. We also compute the bulk and surface free energies and the central charge.

==> transfer4_sq.m <==
(* transfer4_sq.m

   Created: Mar/05/2004

   We give the partition function for SQUARE-lattice strips of width m 
   and length n with CYCLIC boundary conditions ZFP[m][n] for 
   2<= m <= 6

*) 
   
(* Clear any definition of the variables q and A!!! *)
ClearAll[q,A];

(* List of all possible amplitudes *)
A[0] =  1;
A[1] = -1 +   q; 
A[2] =  1 -  3q +   q^2;  
A[3] = -1 +  6q -  5q^2 +   q^3; 
A[4] =  1 - 10q + 15q^2 -  7q^3 +   q^4;  
A[5] = -1 + 15q - 35q^2 + 28q^3 -  9q^4 +   q^5;
A[6] =  1 - 21q + 70q^2 - 84q^3 + 45q^4 - 11q^5 + q^6;

(* -----------------------------------------------
   SQUARE 2F x nP

   This is exact chromatic polynomial for a ladder of width n
   from Biggs-Dammerell-Sands pag 128
   -------------------------------------------------------------  *)
ZFP[2][n_] := 
    Expand[ (q^2 - 3q +3)^n + A[1] ( (3-q)^n + (1-q)^n ) + A[2] ]; 

(* -----------------------------------------------
   SQUARE 3F x nP

   Exact solution by Shrock and Tsai, Physica A 275 (2000) 429
   -------------------------------------------------------------  *)

ZFP[3][n_] := Expand[ 
      A[3] (-1)^n +
      A[2] ( (q - 1)^n +  (q - 2)^n +  (q - 4)^n ) +  
      A[1] (- (q - 2)^2)^n +
           RootSum[#^2 - (q - 2)(q^2 - 3 q + 5) # + 
                         (q - 1)(q^3 - 6 q^2 +13 q -11)&, #^n&] +
      A[1] RootSum[ #^3 + (2 q^2 - 9 q + 12) #^2 + 
                          (q^4 - 10 q^3 + 36 q^2 - 56 q + 31) # - 
                          (q-1)(q^4 - 9 q^3 + 29 q^2 - 40 q + 22) &, #^n&]
         ];

(* -----------------------------------------------
   SQUARE 4F x nP

   Exact solution by Chang and Shrock, Physica A 290 (2001) 402
   -------------------------------------------------------------  *)

ZFP[4][n_] := Expand[
           A[4] + 
           A[3] (1-q)^n + 
           A[3] (3-q)^n + 
                (q^2 -4q +3)^n +
           A[3] RootSum[#^2 + (-6 + 2 q) # + 7 - 6 q + q^2 &, #^n&] +
                RootSum[-#^3 + (33 - 41*q + 23*q^2 - 7*q^3 + q^4) #^2 +
            (-207 + 517*q - 553*q^2 + 329*q^3 - 116*q^4 + 23*q^5 - 2*q^6) # +
            279 - 1084*q + 1858*q^2 - 1829*q^3 + 1130*q^4 - 449*q^5 + 112*q^6 -
            16*q^7 + q^8 &, #^n&] +
           A[2] RootSum[567 - 2715*q + 5702*q^2 - 6885*q^3 + 5253*q^4 -
                2618*q^5 +
            850*q^6 - 173*q^7 + 20*q^8 - q^9 + (-1130 + 4175*q - 6587*q^2 +
            5785*q^3 - 3083*q^4 + 1017*q^5 - 202*q^6 + 22*q^7 - q^8) # +
            (773 - 2013*q + 2144*q^2 - 1198*q^3 + 370*q^4 - 60*q^5 +
            4*q^6) #^2 + (-219 + 354*q - 214*q^2 + 58*q^3 - 6*q^4) #^3 +
            (26 - 19*q + 4*q^2) #^4 - #^5 &, #^n&] +
           A[1] RootSum[-243 + 1215*q - 2673*q^2 + 3411*q^3 - 2790*q^4 +
                1518*q^5 -
            549*q^6 + 127*q^7 - 17*q^8 + q^9 + (357 - 1340*q + 2183*q^2 -
            2041*q^3 + 1206*q^4 - 463*q^5 + 113*q^6 - 16*q^7 + q^8) # +
            (-152 + 381*q - 396*q^2 + 224*q^3 - 73*q^4 + 13*q^5 - q^6) #^2 +
            (23 - 28*q + 12*q^2 - 2*q^3) #^3 - #^4 &, #^n&] +
           A[1] RootSum[-3069 + 17040*q - 42611*q^2 + 63385*q^3 - 62320*q^4 +
            42513*q^5 - 20525*q^6 + 7010*q^7 - 1659*q^8 + 259*q^9 -
            24*q^10 + q^11 + (4788 - 21052*q + 41355*q^2 - 47857*q^3 +
            36162*q^4 - 18654*q^5 + 6653*q^6 - 1619*q^7 + 257*q^8 -
            24*q^9 + q^10) # + (-2505 + 8119*q - 11512*q^2 + 9346*q^3 -
            4755*q^4 + 1555*q^5 - 320*q^6 + 38*q^7 - 2*q^8) #^2 +
            (515 - 1080*q + 947*q^2 - 446*q^3 + 119*q^4 - 17*q^5 + q^6) #^3 +
            (-42 + 41*q - 15*q^2 + 2*q^3) #^4 + #^5 & , #^n&] +
           A[2] RootSum[-33 + 89*q - 92*q^2 + 46*q^3 - 11*q^4 + q^5 +
                (38 - 68 q + 42 q^2 -11 q^3 + q^4) # + (-12 + 10q -2q^2) #^2 +
                #^3 &, #^n&]
           ];

(* -----------------------------------------------
   SQUARE 5F x nP

   -------------------------------------------------------------  *)

ZFP[5][n_] := Expand[
   A[5] (-1)^n +   
   A[4] (q-1)^n +  

        RootSum[79 - 236*q + 292*q^2 - 191*q^3 + 69*q^4 -  13*q^5 + q^6 + 
               (19 - 28*q + 13*q^2 - 2*q^3)*# + #^2 &, #^n &] +   

   A[4] RootSum[5 - 5*q + q^2 + (5 - 2*q)*# + #^2 &, #^n &] +  
   A[4] RootSum[11 - 7*q + q^2 + (7 - 2*q)*# + #^2 &, #^n &] + 
   A[3] RootSum[
     869 - 4024*q + 8109*q^2 - 9341*q^3 + 6776*q^4 - 3206*q^5 + 988*q^6 - 
     191*q^7 + 21*q^8 - q^9 + (1455 - 5320*q + 8221*q^2 - 7018*q^3 + 
       3618*q^4 - 1151*q^5 + 220*q^6 - 23*q^7 + q^8)*# + 
     (851 - 2262*q + 2414*q^2 - 1332*q^3 + 402*q^4 - 63*q^5 + 4*q^6)*#^2 + 
     (219 - 372*q + 228*q^2 - 61*q^3 + 6*q^4)*#^3 + (25 - 20*q + 4*q^2)*#^4 + 
     #^5 &, #^n &] + 

        RootSum[
     914320 - 9493932*q + 46615216*q^2 - 143979163*q^3 + 313873232*q^4 - 
     513522489*q^5 + 654417292*q^6 - 665305256*q^7 + 548082895*q^8 - 
     369508553*q^9 + 204991200*q^10 - 93741167*q^11 + 35271291*q^12 - 
     10859077*q^13 + 2708432*q^14 - 538742*q^15 + 83442*q^16 - 9696*q^17 + 
     795*q^18 - 41*q^19 + q^20 + (1753922 - 15649760*q + 65910130*q^2 - 
       174341949*q^3 + 325014588*q^4 - 454074197*q^5 + 493356454*q^6 - 
       426839062*q^7 + 298549485*q^8 - 170368618*q^9 + 79669726*q^10 - 
       30535702*q^11 + 9554080*q^12 - 2419027*q^13 + 488405*q^14 - 
       76837*q^15 + 9082*q^16 - 759*q^17 + 40*q^18 - q^19)*# + 
     (1204091 - 8937100*q + 31169745*q^2 - 67934126*q^3 + 103732043*q^4 - 
       117848343*q^5 + 103196478*q^6 - 71159643*q^7 + 39117672*q^8 - 
       17237006*q^9 + 6085920*q^10 - 1710989*q^11 + 378065*q^12 - 
       64226*q^13 + 8093*q^14 - 712*q^15 + 39*q^16 - q^17)*#^2 + 
     (373840 - 2204111*q + 6051725*q^2 - 10278730*q^3 + 12084263*q^4 - 
       10414582*q^5 + 6790667*q^6 - 3404712*q^7 + 1319323*q^8 - 393187*q^9 + 
       88695*q^10 - 14681*q^11 + 1685*q^12 - 120*q^13 + 4*q^14)*#^3 + 
     (56113 - 245164*q + 492117*q^2 - 601803*q^3 + 499762*q^4 - 296624*q^5 + 
       128594*q^6 - 40749*q^7 + 9250*q^8 - 1432*q^9 + 136*q^10 - 6*q^11)*
      #^4 + (4003 - 11466*q + 14844*q^2 - 11477*q^3 + 5840*q^4 - 2011*q^5 + 
       458*q^6 - 63*q^7 + 4*q^8)*#^5 + (118 - 167*q + 107*q^2 - 40*q^3 + 
       9*q^4 - q^5)*#^6 + #^7 &, #^n &] + 

   A[3] RootSum[
     31670 - 234409*q + 794791*q^2 - 1635640*q^3 + 2281178*q^4 - 
     2279205*q^5 + 1681057*q^6 - 929069*q^7 + 386336*q^8 - 120206*q^9 + 
     27533*q^10 - 4500*q^11 + 496*q^12 - 33*q^13 + q^14 + 
     (99570 - 630536*q + 1812658*q^2 - 3131345*q^3 + 3624700*q^4 - 
       2966895*q^5 + 1765294*q^6 - 772435*q^7 + 248365*q^8 - 57912*q^9 + 
       9511*q^10 - 1041*q^11 + 68*q^12 - 2*q^13)*# + 
     (125729 - 663775*q + 1571697*q^2 - 2206082*q^3 + 2042273*q^4 - 
       1311603*q^5 + 597971*q^6 - 194471*q^7 + 44614*q^8 - 7005*q^9 + 
       709*q^10 - 41*q^11 + q^12)*#^2 + (82330 - 350491*q + 657650*q^2 - 
       716817*q^3 + 502540*q^4 - 236609*q^5 + 75677*q^6 - 16209*q^7 + 
       2220*q^8 - 175*q^9 + 6*q^10)*#^3 + 
     (30274 - 99237*q + 139671*q^2 - 110525*q^3 + 53820*q^4 - 16512*q^5 + 
       3115*q^6 - 330*q^7 + 15*q^8)*#^4 + 
     (6366 - 14975*q + 14486*q^2 - 7410*q^3 + 2116*q^4 - 320*q^5 + 20*q^6)*
      #^5 + (744 - 1110*q + 623*q^2 - 157*q^3 + 15*q^4)*#^6 + 
     (44 - 31*q + 6*q^2)*#^7 + #^8 &, #^n &] + 
   A[1] RootSum[
     6780491 - 76093417*q + 405688658*q^2 - 1367288756*q^3 + 
     3269686616*q^4 - 5902417299*q^5 + 8353689485*q^6 - 9502263073*q^7 + 
     8834145228*q^8 - 6789165898*q^9 + 4344748061*q^10 - 2324837246*q^11 + 
     1041506660*q^12 - 390092683*q^13 + 121642027*q^14 - 31346345*q^15 + 
     6599552*q^16 - 1116209*q^17 + 147938*q^18 - 14793*q^19 + 1049*q^20 - 
     47*q^21 + q^22 + (11362919 - 111100670*q + 513628199*q^2 - 
       1493609377*q^3 + 3065372034*q^4 - 4721495113*q^5 + 5665029456*q^6 - 
       5423471014*q^7 + 4208663862*q^8 - 2673931333*q^9 + 1398712075*q^10 - 
       603506805*q^11 + 214423576*q^12 - 62392279*q^13 + 14722262*q^14 - 
       2773516*q^15 + 407327*q^16 - 44938*q^17 + 3503*q^18 - 172*q^19 + 
       4*q^20)*# + (7564558 - 63162241*q + 247924981*q^2 - 608415331*q^3 + 
       1046896145*q^4 - 1342269341*q^5 + 1329822195*q^6 - 1041511784*q^7 + 
       654011145*q^8 - 331863169*q^9 + 136440625*q^10 - 45351852*q^11 + 
       12098219*q^12 - 2555029*q^13 + 417755*q^14 - 51017*q^15 + 4381*q^16 - 
       236*q^17 + 6*q^18)*#^2 + (2595836 - 18006265*q + 58277908*q^2 - 
       117004213*q^3 + 163321189*q^4 - 168265220*q^5 + 132495496*q^6 - 
       81407215*q^7 + 39469971*q^8 - 15159282*q^9 + 4598269*q^10 - 
       1090124*q^11 + 197992*q^12 - 26623*q^13 + 2498*q^14 - 146*q^15 + 
       4*q^16)*#^3 + (499271 - 2763172*q + 7060115*q^2 - 11066683*q^3 + 
       11913316*q^4 - 9331483*q^5 + 5490409*q^6 - 2466625*q^7 + 850382*q^8 - 
       223779*q^9 + 44192*q^10 - 6336*q^11 + 621*q^12 - 37*q^13 + q^14)*#^4 + 
     (54550 - 225801*q + 424196*q^2 - 480089*q^3 + 365257*q^4 - 196799*q^5 + 
       76826*q^6 - 21777*q^7 + 4401*q^8 - 605*q^9 + 51*q^10 - 2*q^11)*#^5 + 
     (3254 - 8940*q + 10772*q^2 - 7521*q^3 + 3347*q^4 - 975*q^5 + 182*q^6 - 
       20*q^7 + q^8)*#^6 + (95 - 129*q + 69*q^2 - 18*q^3 + 2*q^4)*#^7 + #^8 &,
       #^n &] + 
   A[2] RootSum[
     3615119 - 39124603*q + 200566520*q^2 - 647804087*q^3 + 
     1479023466*q^4 - 2538288261*q^5 + 3398992007*q^6 - 3638383073*q^7 + 
     3163696794*q^8 - 2258267880*q^9 + 1331700787*q^10 - 650665372*q^11 + 
     263361831*q^12 - 88018245*q^13 + 24127642*q^14 - 5366293*q^15 + 
     952672*q^16 - 131735*q^17 + 13666*q^18 - 1000*q^19 + 46*q^20 - q^21 + 
     (9221414 - 87996479*q + 396287214*q^2 - 1120087360*q^3 + 
       2228739900*q^4 - 3318878467*q^5 + 3837892099*q^6 - 3529089835*q^7 + 
       2620705891*q^8 - 1587047942*q^9 + 787951321*q^10 - 321249639*q^11 + 
       107343483*q^12 - 29229742*q^13 + 6420954*q^14 - 1119980*q^15 + 
       151416*q^16 - 15284*q^17 + 1083*q^18 - 48*q^19 + q^20)*# + 
     (9469925 - 78352935*q + 304303572*q^2 - 737479070*q^3 + 1250292872*q^4 - 
       1575189540*q^5 + 1528769284*q^6 - 1168958434*q^7 + 714035116*q^8 - 
       351084423*q^9 + 139304390*q^10 - 44503674*q^11 + 11363284*q^12 - 
       2287614*q^13 + 355129*q^14 - 41021*q^15 + 3320*q^16 - 168*q^17 + 
       4*q^18)*#^2 + (5107204 - 35852679*q + 117256079*q^2 - 237342619*q^3 + 
       333004874*q^4 - 343584558*q^5 + 269779305*q^6 - 164496267*q^7 + 
       78739272*q^8 - 29693716*q^9 + 8794678*q^10 - 2024613*q^11 + 
       355191*q^12 - 45912*q^13 + 4124*q^14 - 230*q^15 + 6*q^16)*#^3 + 
     (1592265 - 9208068*q + 24544261*q^2 - 40013040*q^3 + 44604800*q^4 - 
       35985828*q^5 + 21674129*q^6 - 9901466*q^7 + 3447403*q^8 - 910108*q^9 + 
       179248*q^10 - 25520*q^11 + 2480*q^12 - 147*q^13 + 4*q^14)*#^4 + 
     (297841 - 1359871*q + 2815959*q^2 - 3501170*q^3 + 2911773*q^4 - 
       1705556*q^5 + 720528*q^6 - 220683*q^7 + 48447*q^8 - 7388*q^9 + 
       735*q^10 - 42*q^11 + q^12)*#^5 + (33444 - 112809*q + 167940*q^2 - 
       145252*q^3 + 80521*q^4 - 29667*q^5 + 7256*q^6 - 1133*q^7 + 102*q^8 - 
       4*q^9)*#^6 + (2173 - 4801*q + 4427*q^2 - 2196*q^3 + 619*q^4 - 94*q^5 + 
       6*q^6)*#^7 + (74 - 80*q + 30*q^2 - 4*q^3)*#^8 + #^9 &, #^n &] + 
   A[2] RootSum[
     543640886 - 7924479659*q + 55428256688*q^2 - 247738517094*q^3 + 
     794899400707*q^4 - 1950081207291*q^5 + 3803725696655*q^6 - 
     6056231673178*q^7 + 8018371192387*q^8 - 8947472416395*q^9 + 
     8498264092230*q^10 - 6919974102657*q^11 + 4855632573491*q^12 - 
     2945980318647*q^13 + 1548399561642*q^14 - 705401832987*q^15 + 
     278319762883*q^16 - 94899865830*q^17 + 27862249647*q^18 - 
     7005987345*q^19 + 1497615325*q^20 - 269424613*q^21 + 40240641*q^22 - 
     4897419*q^23 + 473016*q^24 - 34863*q^25 + 1841*q^26 - 62*q^27 + q^28 + 
     (1945855948 - 25905469443*q + 165218273086*q^2 - 672202365335*q^3 + 
       1959988795474*q^4 - 4361718482637*q^5 + 7703182272154*q^6 - 
       11083204477182*q^7 + 13232373299627*q^8 - 13284770085935*q^9 + 
       11324225640622*q^10 - 8253115591472*q^11 + 5167338259272*q^12 - 
       2787790604949*q^13 + 1297811890321*q^14 - 521298709944*q^15 + 
       180385452804*q^16 - 53602449196*q^17 + 13610948761*q^18 - 
       2932503987*q^19 + 530873251*q^20 - 79677787*q^21 + 9733137*q^22 - 
       942639*q^23 + 69607*q^24 - 3680*q^25 + 124*q^26 - 2*q^27)*# + 
     (2968857257 - 35785171638*q + 206175018765*q^2 - 756040264265*q^3 + 
       1982079410784*q^4 - 3955897542015*q^5 + 6248875832871*q^6 - 
       8018188556238*q^7 + 8510487257334*q^8 - 7569599589851*q^9 + 
       5694690163200*q^10 - 3647338018577*q^11 + 1997334443326*q^12 - 
       937406118618*q^13 + 377302817656*q^14 - 130105067004*q^15 + 
       38330615934*q^16 - 9603327458*q^17 + 2032010113*q^18 - 
       359623703*q^19 + 52525793*q^20 - 6214691*q^21 + 580085*q^22 - 
       41064*q^23 + 2069*q^24 - 66*q^25 + q^26)*#^2 + 
     (2547351345 - 27494865487*q + 141426769790*q^2 - 461553797633*q^3 + 
       1073323003193*q^4 - 1893340002337*q^5 + 2633101324216*q^6 - 
       2961878595114*q^7 + 2742921029785*q^8 - 2117377057873*q^9 + 
       1374240409904*q^10 - 754174333471*q^11 + 351102243198*q^12 - 
       138808449072*q^13 + 46556789375*q^14 - 13205729105*q^15 + 
       3150157271*q^16 - 626622752*q^17 + 102674116*q^18 - 13617553*q^19 + 
       1425316*q^20 - 113314*q^21 + 6430*q^22 - 232*q^23 + 4*q^24)*#^3 + 
     (1365249443 - 13013127349*q + 58874131632*q^2 - 168278236633*q^3 + 
       341159604441*q^4 - 522043124815*q^5 + 626327438328*q^6 - 
       604070806516*q^7 + 476337391702*q^8 - 310643059213*q^9 + 
       168795412153*q^10 - 76743806619*q^11 + 29236159850*q^12 - 
       9320471830*q^13 + 2476430132*q^14 - 544408001*q^15 + 97912799*q^16 - 
       14168614*q^17 + 1609433*q^18 - 138200*q^19 + 8434*q^20 - 326*q^21 + 
       6*q^22)*#^4 + (480053175 - 3969681468*q + 15497046703*q^2 - 
       38000263469*q^3 + 65675797401*q^4 - 85075545164*q^5 + 
       85732348203*q^6 - 68835901023*q^7 + 44730153592*q^8 - 
       23756248422*q^9 + 10368010290*q^10 - 3724409417*q^11 + 
       1099029461*q^12 - 264878995*q^13 + 51609190*q^14 - 7999688*q^15 + 
       962651*q^16 - 86590*q^17 + 5470*q^18 - 216*q^19 + 4*q^20)*#^5 + 
     (113169823 - 793297790*q + 2605914172*q^2 - 5333830169*q^3 + 
       7626471435*q^4 - 8091135059*q^5 + 6601074400*q^6 - 4233646884*q^7 + 
       2162999397*q^8 - 886295958*q^9 + 291658567*q^10 - 76788096*q^11 + 
       16022441*q^12 - 2606215*q^13 + 321862*q^14 - 28936*q^15 + 1765*q^16 - 
       64*q^17 + q^18)*#^6 + (17947106 - 103350944*q + 276008217*q^2 - 
       453996729*q^3 + 514801488*q^4 - 426497069*q^5 + 266763445*q^6 - 
       128278909*q^7 + 47804435*q^8 - 13798966*q^9 + 3057450*q^10 - 
       509992*q^11 + 61869*q^12 - 5138*q^13 + 260*q^14 - 6*q^15)*#^7 + 
     (1889901 - 8548097*q + 17653376*q^2 - 22055901*q^3 + 18592948*q^4 - 
       11151872*q^5 + 4882987*q^6 - 1573199*q^7 + 370142*q^8 - 62000*q^9 + 
       7012*q^10 - 480*q^11 + 15*q^12)*#^8 + 
     (127961 - 423931*q + 625086*q^2 - 540301*q^3 + 302369*q^4 - 113794*q^5 + 
       28830*q^6 - 4744*q^7 + 460*q^8 - 20*q^9)*#^9 + 
     (5239 - 11220*q + 10169*q^2 - 5026*q^3 + 1433*q^4 - 224*q^5 + 15*q^6)*
      #^10 + (115 - 118*q + 44*q^2 - 6*q^3)*#^11 + #^12 &, #^n &] + 
   A[1] RootSum[
     41840197520 - 758922594268*q + 6669699997628*q^2 - 
     37836898596107*q^3 + 155742140301627*q^4 - 495684237471243*q^5 + 
     1269424866887383*q^6 - 2687676307674157*q^7 + 4796918962521070*q^8 - 
     7322401987232661*q^9 + 9666086834166093*q^10 - 11129437175314548*q^11 + 
     11251846408031459*q^12 - 10040720772925952*q^13 + 
     7940347810711026*q^14 - 5581555287193184*q^15 + 3494958219822120*q^16 - 
     1952051017548730*q^17 + 973149477131018*q^18 - 432993090115431*q^19 + 
     171817119962231*q^20 - 60714590720225*q^21 + 19062525952012*q^22 - 
     5301174726045*q^23 + 1300403426004*q^24 - 279892651364*q^25 + 
     52501054666*q^26 - 8508443205*q^27 + 1178157406*q^28 - 137374949*q^29 + 
     13227888*q^30 - 1023688*q^31 + 61183*q^32 - 2650*q^33 + 74*q^34 - q^35 + 
     (143557769602 - 2396093723166*q + 19352292554834*q^2 - 
       100765025357157*q^3 + 380202866018238*q^4 - 1107823706709522*q^5 + 
       2593942725463608*q^6 - 5014585495876662*q^7 + 8160595415138236*q^8 - 
       11341871596107956*q^9 + 13611011238718303*q^10 - 
       14223836445176035*q^11 + 13029137525599211*q^12 - 
       10514485218907445*q^13 + 7504172795851611*q^14 - 
       4749840974062105*q^15 + 2671413033262993*q^16 - 
       1336454182235916*q^17 + 594900796793527*q^18 - 235508333788936*q^19 + 
       82812126183202*q^20 - 25810883225473*q^21 + 7109403935333*q^22 - 
       1723590903361*q^23 + 365866231724*q^24 - 67540108509*q^25 + 
       10749516993*q^26 - 1458644474*q^27 + 166298677*q^28 - 15620162*q^29 + 
       1176224*q^30 - 68220*q^31 + 2859*q^32 - 77*q^33 + q^34)*# + 
     (210889294947 - 3214086276244*q + 23667137383557*q^2 - 
       112177656516542*q^3 + 384682019786319*q^4 - 1017019448513534*q^5 + 
       2156950250685670*q^6 - 3770008273664662*q^7 + 5536171685587475*q^8 - 
       6928513726351789*q^9 + 7470004767126047*q^10 - 6995744540652767*q^11 + 
       5726858482550002*q^12 - 4117490127819047*q^13 + 
       2609087082018927*q^14 - 1460526940036167*q^15 + 723249875774837*q^16 - 
       316966072822433*q^17 + 122878118263899*q^18 - 42078563895448*q^19 + 
       12697778222241*q^20 - 3364737638494*q^21 + 779204864372*q^22 - 
       156703638498*q^23 + 27142012122*q^24 - 4005421970*q^25 + 
       496477208*q^26 - 50702233*q^27 + 4152756*q^28 - 262178*q^29 + 
       11974*q^30 - 352*q^31 + 5*q^32)*#^2 + 
     (174876253326 - 2412261668751*q + 16047283920187*q^2 - 
       68584835975164*q^3 + 211658103999508*q^4 - 502546099462674*q^5 + 
       955096798439542*q^6 - 1492409481984500*q^7 + 1954280580996231*q^8 - 
       2174904973231588*q^9 + 2078801433205109*q^10 - 1720052973756287*q^11 + 
       1239342918862568*q^12 - 780946915791205*q^13 + 431613244723499*q^14 - 
       209577978508934*q^15 + 89457712253931*q^16 - 33548743508399*q^17 + 
       11035600521986*q^18 - 3174860460905*q^19 + 795454454921*q^20 - 
       172551412366*q^21 + 32152619484*q^22 - 5092925852*q^23 + 
       676245494*q^24 - 73854021*q^25 + 6459249*q^26 - 434896*q^27 + 
       21159*q^28 - 662*q^29 + 10*q^30)*#^3 + 
     (90973409910 - 1123996206201*q + 6682219808968*q^2 - 
       25463294753110*q^3 + 69892215106690*q^4 - 147215364016926*q^5 + 
       247515481363060*q^6 - 341125788638439*q^7 + 392696310321440*q^8 - 
       382806044571468*q^9 + 319205561126412*q^10 - 229382493411317*q^11 + 
       142812046460018*q^12 - 77312035073159*q^13 + 36468144387321*q^14 - 
       14999190582919*q^15 + 5375595138438*q^16 - 1675343888845*q^17 + 
       452437676606*q^18 - 105316741797*q^19 + 20975703076*q^20 - 
       3538782254*q^21 + 498874068*q^22 - 57676142*q^23 + 5325649*q^24 - 
       377618*q^25 + 19302*q^26 - 633*q^27 + 10*q^28)*#^4 + 
     (31243503642 - 341372755931*q + 1789713291870*q^2 - 5996630826007*q^3 + 
       14428202870954*q^4 - 26551812984910*q^5 + 38864125693783*q^6 - 
       46448045457094*q^7 + 46167680971707*q^8 - 38671812834968*q^9 + 
       27559246334520*q^10 - 16821816051192*q^11 + 8833877884339*q^12 - 
       4001375855185*q^13 + 1564570979698*q^14 - 527621985304*q^15 + 
       153054366428*q^16 - 38017095507*q^17 + 8030712696*q^18 - 
       1428821432*q^19 + 211270602*q^20 - 25483031*q^21 + 2441727*q^22 - 
       178656*q^23 + 9367*q^24 - 313*q^25 + 5*q^26)*#^5 + 
     (7263776904 - 69061186985*q + 313928313866*q^2 - 908580608282*q^3 + 
       1880778461565*q^4 - 2964866314645*q^5 + 3699795399979*q^6 - 
       3749878019261*q^7 + 3142169148636*q^8 - 2203960264165*q^9 + 
       1305114914872*q^10 - 656091707678*q^11 + 280837302746*q^12 - 
       102431609921*q^13 + 31787281436*q^14 - 8360867711*q^15 + 
       1851907049*q^16 - 342100625*q^17 + 51980318*q^18 - 6369923*q^19 + 
       611957*q^20 - 44168*q^21 + 2236*q^22 - 70*q^23 + q^24)*#^6 + 
     (1153407697 - 9341295620*q + 35999404486*q^2 - 87890638113*q^3 + 
       152642986310*q^4 - 200682695838*q^5 + 207464019814*q^6 - 
       172879612791*q^7 + 118066310817*q^8 - 66813034958*q^9 + 
       31541549537*q^10 - 12462589705*q^11 + 4121707808*q^12 - 
       1137499607*q^13 + 260236812*q^14 - 48822231*q^15 + 7387961*q^16 - 
       879690*q^17 + 79340*q^18 - 5092*q^19 + 207*q^20 - 4*q^21)*#^7 + 
     (124558077 - 834422266*q + 2642506950*q^2 - 5264372974*q^3 + 
       7402519471*q^4 - 7810514766*q^5 + 6414466724*q^6 - 4195965505*q^7 + 
       2217837440*q^8 - 954903404*q^9 + 335885245*q^10 - 96340576*q^11 + 
       22375665*q^12 - 4152854*q^13 + 602616*q^14 - 65997*q^15 + 5139*q^16 - 
       254*q^17 + 6*q^18)*#^8 + (8983928 - 47689691*q + 118521349*q^2 - 
       183327092*q^3 + 197710261*q^4 - 157692942*q^5 + 96206364*q^6 - 
       45761216*q^7 + 17124483*q^8 - 5045273*q^9 + 1161537*q^10 - 
       205341*q^11 + 27001*q^12 - 2495*q^13 + 145*q^14 - 4*q^15)*#^9 + 
     (417354 - 1640036*q + 2970043*q^2 - 3286785*q^3 + 2479751*q^4 - 
       1344933*q^5 + 537778*q^6 - 159624*q^7 + 34845*q^8 - 5437*q^9 + 
       572*q^10 - 36*q^11 + q^12)*#^10 + (11694 - 30062*q + 34546*q^2 - 
       23318*q^3 + 10147*q^4 - 2921*q^5 + 544*q^6 - 60*q^7 + 3*q^8)*#^11 + 
     (174 - 217*q + 111*q^2 - 28*q^3 + 3*q^4)*#^12 + #^13 &, #^n &]
]; 

(* -----------------------------------------------
   SQUARE 6F x nP
   -------------------------------------------------------------  *)

ZFP[6][m_] := Expand[ 
     A[6] +  

     A[5] (4-q)^m +  

     A[5] (3-q)^m +  

     A[5] (2-q)^m +  

     A[5] (1-q)^m + 

     A[5] RootSum[6 - 6*q + q^2 - 6*# + 2*q*# + #^2 &, #^m &] +  
 
     A[0] RootSum[
     60236352 - 827536752*q + 5443114632*q^2 - 22822430508*q^3 + 
     68515726718*q^4 - 156813793950*q^5 + 284447853285*q^6 - 
     419668958145*q^7 + 512817918253*q^8 - 525765529635*q^9 + 
     456478400459*q^10 - 337808708601*q^11 + 213994792470*q^12 - 
     116320611585*q^13 + 54291079387*q^14 - 21736978026*q^15 + 
     7445777062*q^16 - 2172141572*q^17 + 536049687*q^18 - 110851187*q^19 + 
     18958059*q^20 - 2632911*q^21 + 289309*q^22 - 24193*q^23 + 1446*q^24 - 
     55*q^25 + q^26 - 82846176*# + 994564964*q*# - 5694034876*q^2*# + 
     20697472229*q^3*# - 53644413552*q^4*# + 105538166177*q^5*# - 
     163802440103*q^6*# + 205767244773*q^7*# - 212943477705*q^8*# + 
     183814910613*q^9*# - 133496983671*q^10*# + 82036592351*q^11*# - 
     42796046886*q^12*# + 18972823223*q^13*# - 7140996069*q^14*# + 
     2274620565*q^15*# - 609750237*q^16*# + 136390779*q^17*# - 
     25145449*q^18*# + 3754411*q^19*# - 442564*q^20*# + 39636*q^21*# - 
     2534*q^22*# + 103*q^23*# - 2*q^24*# + 44057020*#^2 - 452374905*q*#^2 + 
     2203358939*q^2*#^2 - 6776279553*q^3*#^2 + 14774463031*q^4*#^2 - 
     24303537353*q^5*#^2 + 31334573910*q^6*#^2 - 32467967566*q^7*#^2 + 
     27501279209*q^8*#^2 - 19263868902*q^9*#^2 + 11243777552*q^10*#^2 - 
     5492259268*q^11*#^2 + 2248727032*q^12*#^2 - 770879647*q^13*#^2 + 
     220396149*q^14*#^2 - 52179731*q^15*#^2 + 10117102*q^16*#^2 - 
     1580105*q^17*#^2 + 193967*q^18*#^2 - 18024*q^19*#^2 + 1192*q^20*#^2 - 
     50*q^21*#^2 + q^22*#^2 - 11691606*#^3 + 99849514*q*#^3 - 
     401439588*q^2*#^3 + 1011014587*q^3*#^3 - 1789814705*q^4*#^3 + 
     2368374098*q^5*#^3 - 2430983726*q^6*#^3 + 1981902322*q^7*#^3 - 
     1303055563*q^8*#^3 + 697341535*q^9*#^3 - 305145771*q^10*#^3 + 
     109223563*q^11*#^3 - 31859175*q^12*#^3 + 7509148*q^13*#^3 - 
     1409750*q^14*#^3 + 206067*q^15*#^3 - 22622*q^16*#^3 + 1756*q^17*#^3 - 
     86*q^18*#^3 + 2*q^19*#^3 + 1681583*#^4 - 11462630*q*#^4 + 
     36339253*q^2*#^4 - 71228819*q^3*#^4 + 96728571*q^4*#^4 - 
     96578897*q^5*#^4 + 73378877*q^6*#^4 - 43287752*q^7*#^4 + 
     20038030*q^8*#^4 - 7300824*q^9*#^4 + 2085611*q^10*#^4 - 
     461812*q^11*#^4 + 77601*q^12*#^4 - 9548*q^13*#^4 + 809*q^14*#^4 - 
     42*q^15*#^4 + q^16*#^4 - 133671*#^5 + 681040*q*#^5 - 1578235*q^2*#^5 + 
     2206299*q^3*#^5 - 2076693*q^4*#^5 + 1388619*q^5*#^5 - 677070*q^6*#^5 + 
     242716*q^7*#^5 - 63516*q^8*#^5 + 11836*q^9*#^5 - 1491*q^10*#^5 + 
     114*q^11*#^5 - 4*q^12*#^5 + 5750*#^6 - 19426*q*#^6 + 28446*q^2*#^6 - 
     23761*q^3*#^6 + 12446*q^4*#^6 - 4200*q^5*#^6 + 894*q^6*#^6 - 
     110*q^7*#^6 + 6*q^8*#^6 - 123*#^7 + 206*q*#^7 - 127*q^2*#^7 + 
     36*q^3*#^7 - 4*q^4*#^7 + #^8 &, #^m &] + 
 
     A[4] RootSum[
     49176 - 354786*q + 1169695*q^2 - 2335962*q^3 + 3156660*q^4 - 
     3052578*q^5 + 2177594*q^6 - 1163593*q^7 + 467797*q^8 - 140752*q^9 + 
     31190*q^10 - 4935*q^11 + 527*q^12 - 34*q^13 + q^14 - 136050*# + 
     851003*q*# - 2408025*q^2*# + 4082092*q^3*# - 4625382*q^4*# + 
     3698613*q^5*# - 2146549*q^6*# + 915064*q^7*# - 286382*q^8*# + 
     64951*q^9*# - 10370*q^10*# + 1103*q^11*# - 70*q^12*# + 2*q^13*# + 
     152659*#^2 - 807326*q*#^2 + 1905447*q^2*#^2 - 2653957*q^3*#^2 + 
     2428493*q^4*#^2 - 1536531*q^5*#^2 + 688208*q^6*#^2 - 219362*q^7*#^2 + 
     49223*q^8*#^2 - 7547*q^9*#^2 + 745*q^10*#^2 - 42*q^11*#^2 + q^12*#^2 - 
     90306*#^3 + 390603*q*#^3 - 739508*q^2*#^3 + 807881*q^3*#^3 - 
     564291*q^4*#^3 + 263309*q^5*#^3 - 83073*q^6*#^3 + 17477*q^7*#^3 - 
     2342*q^8*#^3 + 180*q^9*#^3 - 6*q^10*#^3 + 30697*#^4 - 103741*q*#^4 + 
     148980*q^2*#^4 - 119066*q^3*#^4 + 58024*q^4*#^4 - 17669*q^5*#^4 + 
     3283*q^6*#^4 - 340*q^7*#^4 + 15*q^8*#^4 - 6132*#^5 + 15103*q*#^5 - 
     15033*q^2*#^5 + 7784*q^3*#^5 - 2218*q^4*#^5 + 330*q^5*#^5 - 20*q^6*#^5 + 
     702*#^6 - 1114*q*#^6 + 643*q^2*#^6 - 162*q^3*#^6 + 15*q^4*#^6 - 42*#^7 + 
     32*q*#^7 - 6*q^2*#^7 + #^8 &, #^m &] + 
 
     A[4] RootSum[
     -5650560 + 57947976*q - 279397950*q^2 + 842001061*q^3 - 
     1778408310*q^4 + 2797718791*q^5 - 3400559589*q^6 + 3269307563*q^7 - 
     2524280002*q^8 + 1580316731*q^9 - 806374855*q^10 + 335876060*q^11 - 
     113978853*q^12 + 31335249*q^13 - 6910170*q^14 + 1203427*q^15 - 
     161624*q^16 + 16133*q^17 - 1126*q^18 + 49*q^19 - q^20 + 22163544*# - 
     202797414*q*# + 868579377*q^2*# - 2314112836*q^3*# + 4298556317*q^4*# - 
     5913233512*q^5*# + 6245206834*q^6*# - 5180290793*q^7*# + 
     3423521309*q^8*# - 1817870485*q^9*# + 778502867*q^10*# - 
     268787625*q^11*# + 74483665*q^12*# - 16414918*q^13*# + 2833938*q^14*# - 
     374378*q^15*# + 36474*q^16*# - 2465*q^17*# + 103*q^18*# - 2*q^19*# - 
     36813330*#^2 + 296821131*q*#^2 - 1113967670*q^2*#^2 + 
     2584841834*q^3*#^2 - 4153862359*q^4*#^2 + 4906841736*q^5*#^2 - 
     4412988474*q^6*#^2 + 3087457315*q^7*#^2 - 1702100436*q^8*#^2 + 
     744232161*q^9*#^2 - 258407232*q^10*#^2 + 70979018*q^11*#^2 - 
     15281495*q^12*#^2 + 2537743*q^13*#^2 - 316877*q^14*#^2 + 
     28571*q^15*#^2 - 1739*q^16*#^2 + 63*q^17*#^2 - q^18*#^2 + 34034724*#^3 - 
     238291422*q*#^3 + 770987294*q^2*#^3 - 1530151257*q^3*#^3 + 
     2084696381*q^4*#^3 - 2066917626*q^5*#^3 + 1542196857*q^6*#^3 - 
     882978136*q^7*#^3 + 391862121*q^8*#^3 - 135169941*q^9*#^3 + 
     36094102*q^10*#^3 - 7376103*q^11*#^3 + 1129623*q^12*#^3 - 
     125146*q^13*#^3 + 9440*q^14*#^3 - 432*q^15*#^3 + 9*q^16*#^3 - 
     19409631*#^4 + 115910461*q*#^4 - 316902147*q^2*#^4 + 525957635*q^3*#^4 - 
     592125958*q^4*#^4 + 478373046*q^5*#^4 - 285990015*q^6*#^4 + 
     128512155*q^7*#^4 - 43607734*q^8*#^4 + 11116209*q^9*#^4 - 
     2094612*q^10*#^4 + 282751*q^11*#^4 - 25830*q^12*#^4 + 1428*q^13*#^4 - 
     36*q^14*#^4 + 7163337*#^5 - 35667440*q*#^5 + 80309768*q^2*#^5 - 
     108225132*q^3*#^5 + 97273185*q^4*#^5 - 61454017*q^5*#^5 + 
     27987872*q^6*#^5 - 9258884*q^7*#^5 + 2208106*q^8*#^5 - 370174*q^9*#^5 + 
     41398*q^10*#^5 - 2772*q^11*#^5 + 84*q^12*#^5 - 1745885*#^6 + 
     7032305*q*#^6 - 12592643*q^2*#^6 + 13221762*q^3*#^6 - 9023033*q^4*#^6 + 
     4184497*q^5*#^6 - 1336029*q^6*#^6 + 290045*q^7*#^6 - 40978*q^8*#^6 + 
     3402*q^9*#^6 - 126*q^10*#^6 + 281089*#^7 - 877486*q*#^7 + 
     1187272*q^2*#^7 - 911539*q^3*#^7 + 434907*q^4*#^7 - 132146*q^5*#^7 + 
     24984*q^6*#^7 - 2688*q^7*#^7 + 126*q^8*#^7 - 29298*#^8 + 66322*q*#^8 - 
     62348*q^2*#^8 + 31256*q^3*#^8 - 8825*q^4*#^8 + 1332*q^5*#^8 - 
     84*q^6*#^8 + 1882*#^9 - 2741*q*#^9 + 1515*q^2*#^9 - 378*q^3*#^9 + 
     36*q^4*#^9 - 67*#^10 + 47*q*#^10 - 9*q^2*#^10 + #^11 &, #^m &] + 

     A[0] RootSum[
    -114242546343024 + 2481757499797218*q - 26302445641576818*q^2 + 
     181242910662561630*q^3 - 913014744129191520*q^4 + 
     3584534502882878856*q^5 - 11418204848441591538*q^6 + 
     30334375102135108158*q^7 - 68566230526493587518*q^8 + 
     133861619059703156925*q^9 - 228371240712802291398*q^10 + 
     343624608211224316243*q^11 - 459430059587963427570*q^12 + 
     549135531807603687380*q^13 - 589687197363658201667*q^14 + 
     571238955487938582260*q^15 - 500865311772404798978*q^16 + 
     398578902882928651936*q^17 - 288501317221270949955*q^18 + 
     190267851111246371404*q^19 - 114478873595738588775*q^20 + 
     62894764334062494214*q^21 - 31568806907684355442*q^22 + 
     14478572150258841294*q^23 - 6066419776593663230*q^24 + 
     2320799977168945859*q^25 - 809914923324631488*q^26 + 
     257492331248530630*q^27 - 74448103061941196*q^28 + 
     19531833070527006*q^29 - 4636978800428426*q^30 + 992803424644501*q^31 - 
     190916053518000*q^32 + 32809772029333*q^33 - 5008425503738*q^34 + 
     674048108761*q^35 - 79240005352*q^36 + 8042376801*q^37 - 
     694177765*q^38 + 49949544*q^39 - 2914744*q^40 + 132496*q^41 - 
     4401*q^42 + 95*q^43 - q^44 + 256767345431388*# - 5134130333860428*q*# + 
     50043234011545116*q^2*# - 316881601829375148*q^3*# + 
     1465689076290914868*q^4*# - 5279094383841373386*q^5*# + 
     15413867863551003075*q^6*# - 37501361614942320189*q^7*# + 
     77555785806327143264*q^8*# - 138396248557245010525*q^9*# + 
     215585963563863870613*q^10*# - 295862491705587443561*q^11*# + 
     360355610941626733061*q^12*# - 391863928843171777452*q^13*# + 
     382305362924248594798*q^14*# - 335948525856602308061*q^15*# + 
     266754328143927046086*q^16*# - 191883107750887482383*q^17*# + 
     125289623387203793721*q^18*# - 74369591951666637248*q^19*# + 
     40172345341303548774*q^20*# - 19759369833043938579*q^21*# + 
     8851480377581920804*q^22*# - 3610447398030780717*q^23*# + 
     1340090573331198267*q^24*# - 452141568253460337*q^25*# + 
     138459335273861611*q^26*# - 38406162592013264*q^27*# + 
     9624785899494586*q^28*# - 2172177930898148*q^29*# + 
     439734716476497*q^30*# - 79462657824249*q^31*# + 12741416617476*q^32*# - 
     1799507693427*q^33*# + 221811229970*q^34*# - 23586630199*q^35*# + 
     2131541287*q^36*# - 160481565*q^37*# + 9793115*q^38*# - 465298*q^39*# + 
     16147*q^40*# - 364*q^41*# + 4*q^42*# - 239165281494630*#^2 + 
     4373524822712130*q*#^2 - 38951422083191394*q^2*#^2 + 
     225159934382123688*q^3*#^2 - 949834056236864373*q^4*#^2 + 
     3117181171457474436*q^5*#^2 - 8284788673771869394*q^6*#^2 + 
     18328880625727753359*q^7*#^2 - 34431123141042052854*q^8*#^2 + 
     55745604388604944095*q^9*#^2 - 78690873913001896132*q^10*#^2 + 
     97732916127241227931*q^11*#^2 - 107575558256996127142*q^12*#^2 + 
     105555533230730723093*q^13*#^2 - 92766519015665577124*q^14*#^2 + 
     73297856618389904808*q^15*#^2 - 52226478942219108797*q^16*#^2 + 
     33636340739371085717*q^17*#^2 - 19615859323890760106*q^18*#^2 + 
     10370873745727989365*q^19*#^2 - 4974439046457257018*q^20*#^2 + 
     2165192813464477844*q^21*#^2 - 855008218299136006*q^22*#^2 + 
     306093844178962237*q^23*#^2 - 99225150109500133*q^24*#^2 + 
     29074442458864837*q^25*#^2 - 7682576270609192*q^26*#^2 + 
     1825164281907992*q^27*#^2 - 388377760183100*q^28*#^2 + 
     73675284038630*q^29*#^2 - 12387210515100*q^30*#^2 + 
     1832589676755*q^31*#^2 - 236406699020*q^32*#^2 + 26288176095*q^33*#^2 - 
     2482559136*q^34*#^2 + 195195581*q^35*#^2 - 12432623*q^36*#^2 + 
     616247*q^37*#^2 - 22300*q^38*#^2 + 524*q^39*#^2 - 6*q^40*#^2 + 
     121984328015766*#^3 - 2023842662721450*q*#^3 + 
     16336388245132638*q^2*#^3 - 85496719086321559*q^3*#^3 + 
     326178388545245566*q^4*#^3 - 966992500001473426*q^5*#^3 + 
     2318872513785039571*q^6*#^3 - 4622934043693859070*q^7*#^3 + 
     7815142875698477639*q^8*#^3 - 11370454100594287442*q^9*#^3 + 
     14401370765155588126*q^10*#^3 - 16021741356798120270*q^11*#^3 + 
     15768392235899211323*q^12*#^3 - 13807179847606186351*q^13*#^3 + 
     10805140931267628732*q^14*#^3 - 7584365266966986785*q^15*#^3 + 
     4788249363389991141*q^16*#^3 - 2724600020268427781*q^17*#^3 + 
     1399337457755482902*q^18*#^3 - 649242706951004834*q^19*#^3 + 
     272198367555463529*q^20*#^3 - 103097524744516683*q^21*#^3 + 
     35248742304644133*q^22*#^3 - 10863417283790799*q^23*#^3 + 
     3011879694975035*q^24*#^3 - 749157563615058*q^25*#^3 + 
     166586577981996*q^26*#^3 - 32968070663236*q^27*#^3 + 
     5774178774123*q^28*#^3 - 888717729063*q^29*#^3 + 119136968655*q^30*#^3 - 
     13753173216*q^31*#^3 + 1347159050*q^32*#^3 - 109782563*q^33*#^3 + 
     7242300*q^34*#^3 - 371584*q^35*#^3 + 13911*q^36*#^3 - 338*q^37*#^3 + 
     4*q^38*#^3 - 37950814795680*#^4 + 565602983877189*q*#^4 - 
     4095994627000205*q^2*#^4 + 19206593989175560*q^3*#^4 - 
     65562486673346288*q^4*#^4 + 173656309943696392*q^5*#^4 - 
     371482887739076293*q^6*#^4 + 659558695325394668*q^7*#^4 - 
     991220081805978967*q^8*#^4 + 1279581029889791749*q^9*#^4 - 
     1434949306063327628*q^10*#^4 + 1410221913957463538*q^11*#^4 - 
     1222974708264768007*q^12*#^4 + 940994386662243581*q^13*#^4 - 
     645122515690042705*q^14*#^4 + 395366754119048354*q^15*#^4 - 
     217124622130598832*q^16*#^4 + 107026064357779400*q^17*#^4 - 
     47398172711865295*q^18*#^4 + 18865141345143261*q^19*#^4 - 
     6745898050482623*q^20*#^4 + 2165064248900237*q^21*#^4 - 
     622620400166472*q^22*#^4 + 160044608281099*q^23*#^4 - 
     36652165384702*q^24*#^4 + 7446410896279*q^25*#^4 - 
     1334803542659*q^26*#^4 + 209656523310*q^27*#^4 - 28602406021*q^28*#^4 + 
     3351202425*q^29*#^4 - 332283789*q^30*#^4 + 27338170*q^31*#^4 - 
     1815901*q^32*#^4 + 93549*q^33*#^4 - 3506*q^34*#^4 + 85*q^35*#^4 - 
     q^36*#^4 + 7590356735256*#^5 - 100350700919179*q*#^5 + 
     643614924860996*q^2*#^5 - 2668250149604441*q^3*#^5 + 
     8037921639319714*q^4*#^5 - 18751441390160976*q^5*#^5 + 
     35254285931584603*q^6*#^5 - 54884088434102594*q^7*#^5 + 
     72140337438476873*q^8*#^5 - 81222382209752993*q^9*#^5 + 
     79195831621619595*q^10*#^5 - 67440963260089156*q^11*#^5 + 
     50485971669947736*q^12*#^5 - 33389744774383540*q^13*#^5 + 
     19582957375795458*q^14*#^5 - 10212486783358813*q^15*#^5 + 
     4743833073587460*q^16*#^5 - 1964504156613042*q^17*#^5 + 
     725310188207275*q^18*#^5 - 238564148042958*q^19*#^5 + 
     69789179722759*q^20*#^5 - 18111744974306*q^21*#^5 + 
     4154848127540*q^22*#^5 - 838443092989*q^23*#^5 + 147900049953*q^24*#^5 - 
     22618932398*q^25*#^5 + 2967141359*q^26*#^5 - 329181558*q^27*#^5 + 
     30302989*q^28*#^5 - 2253752*q^29*#^5 + 130198*q^30*#^5 - 5485*q^31*#^5 + 
     150*q^32*#^5 - 2*q^33*#^5 - 1001660572065*#^6 + 11559459351597*q*#^6 - 
     64571951148896*q^2*#^6 + 232605031065180*q^3*#^6 - 
     607295098100948*q^4*#^6 + 1224443512649664*q^5*#^6 - 
     1983464342483732*q^6*#^6 + 2651434212132081*q^7*#^6 - 
     2981099102086515*q^8*#^6 + 2858776305167085*q^9*#^6 - 
     2362784768239375*q^10*#^6 + 1696316152493987*q^11*#^6 - 
     1064019187441337*q^12*#^6 + 585549472431002*q^13*#^6 - 
     283504276385687*q^14*#^6 + 120952601771632*q^15*#^6 - 
     45489686442810*q^16*#^6 + 15071345272010*q^17*#^6 - 
     4390721182686*q^18*#^6 + 1121330465870*q^19*#^6 - 
     249925472580*q^20*#^6 + 48318869502*q^21*#^6 - 8037427572*q^22*#^6 + 
     1137965195*q^23*#^6 - 135179758*q^24*#^6 + 13212725*q^25*#^6 - 
     1033934*q^26*#^6 + 62215*q^27*#^6 - 2699*q^28*#^6 + 75*q^29*#^6 - 
     q^30*#^6 + 88016411458*#^7 - 867943749948*q*#^7 + 
     4130331638256*q^2*#^7 - 12633043015853*q^3*#^7 + 
     27902925708515*q^4*#^7 - 47400240930863*q^5*#^7 + 
     64397338305002*q^6*#^7 - 71824452287063*q^7*#^7 + 
     66980728062918*q^8*#^7 - 52917801999144*q^9*#^7 + 
     35754232121884*q^10*#^7 - 20797717788673*q^11*#^7 + 
     10461292752416*q^12*#^7 - 4561742841720*q^13*#^7 + 
     1725841352421*q^14*#^7 - 566012101368*q^15*#^7 + 160507487654*q^16*#^7 - 
     39181897310*q^17*#^7 + 8179326429*q^18*#^7 - 1446513574*q^19*#^7 + 
     213921246*q^20*#^7 - 25979983*q^21*#^7 + 2524829*q^22*#^7 - 
     188893*q^23*#^7 + 10219*q^24*#^7 - 356*q^25*#^7 + 6*q^26*#^7 - 
     5124215478*#^8 + 41937562720*q*#^8 - 164926630407*q^2*#^8 + 
     414917091762*q^3*#^8 - 749802719688*q^4*#^8 + 1035840863896*q^5*#^8 - 
     1136488151632*q^6*#^8 + 1015388781229*q^7*#^8 - 751374249444*q^8*#^8 + 
     465819070265*q^9*#^8 - 243746947340*q^10*#^8 + 108103580010*q^11*#^8 - 
     40692470849*q^12*#^8 + 12983484404*q^13*#^8 - 3496943898*q^14*#^8 + 
     789293443*q^15*#^8 - 147620739*q^16*#^8 + 22499938*q^17*#^8 - 
     2726748*q^18*#^8 + 253047*q^19*#^8 - 16908*q^20*#^8 + 725*q^21*#^8 - 
     15*q^22*#^8 + 193705023*#^9 - 1261401723*q*#^9 + 3923351031*q^2*#^9 - 
     7753346028*q^3*#^9 + 10919714102*q^4*#^9 - 11647894981*q^5*#^9 + 
     9758020003*q^6*#^9 - 6567502683*q^7*#^9 + 3600976972*q^8*#^9 - 
     1620820778*q^9*#^9 + 600360452*q^10*#^9 - 182570698*q^11*#^9 + 
     45242961*q^12*#^9 - 9012275*q^13*#^9 + 1411310*q^14*#^9 - 
     167657*q^15*#^9 + 14229*q^16*#^9 - 770*q^17*#^9 + 20*q^18*#^9 - 
     4563303*#^10 + 22128245*q*#^10 - 50812157*q^2*#^10 + 73390458*q^3*#^10 - 
     74617853*q^4*#^10 + 56571112*q^5*#^10 - 33013028*q^6*#^10 + 
     15073440*q^7*#^10 - 5412505*q^8*#^10 + 1520957*q^9*#^10 - 
     329188*q^10*#^10 + 53199*q^11*#^10 - 6067*q^12*#^10 + 437*q^13*#^10 - 
     15*q^14*#^10 + 62076*#^11 - 198874*q*#^11 + 298046*q^2*#^11 - 
     276541*q^3*#^11 + 176688*q^4*#^11 - 81488*q^5*#^11 + 27523*q^6*#^11 - 
     6725*q^7*#^11 + 1137*q^8*#^11 - 120*q^9*#^11 + 6*q^10*#^11 - 420*#^12 + 
     667*q*#^12 - 488*q^2*#^12 + 214*q^3*#^12 - 61*q^4*#^12 + 11*q^5*#^12 - 
     q^6*#^12 + #^13 &, #^m &] + 

     A[3] RootSum[
    -341574453411840 + 8193669626368512*q - 95836672967788800*q^2 + 
     728414331602338080*q^3 - 4045327868637221184*q^4 + 
     17500722386875663712*q^5 - 61400280794767197552*q^6 + 
     179586410630295061114*q^7 - 446732163298703412584*q^8 + 
     959493577869498926049*q^9 - 1800308852690848611163*q^10 + 
     2978534147074851660268*q^11 - 4377932650983435681129*q^12 + 
     5751857671130176715198*q^13 - 6789060994306785478247*q^14 + 
     7229084831782054730259*q^15 - 6968269135547083364831*q^16 + 
     6097709824643540595320*q^17 - 4855287563495767873013*q^18 + 
     3524341277176464147371*q^19 - 2335543590473264299507*q^20 + 
     1414545989091635779570*q^21 - 783589704646068295132*q^22 + 
     397178485246253724151*q^23 - 184227622818900944648*q^24 + 
     78182219763136477375*q^25 - 30340431353559415917*q^26 + 
     10758011918636966199*q^27 - 3481183114122464063*q^28 + 
     1026443393608417341*q^29 - 275238993550790362*q^30 + 
     66958976353582401*q^31 - 14735466543090530*q^32 + 
     2923112219925150*q^33 - 520489676060437*q^34 + 82764449639930*q^35 - 
     11680223590914*q^36 + 1451938705745*q^37 - 157496773074*q^38 + 
     14733702717*q^39 - 1170849103*q^40 + 77471524*q^41 - 4151902*q^42 + 
     173110*q^43 - 5267*q^44 + 104*q^45 - q^46 + 1769006355342336*# - 
     40047581730644928*q*# + 441718977594875472*q^2*# - 
     3163493148772542072*q^3*# + 16541235359138162332*q^4*# - 
     67319503781623617022*q^5*# + 222005208908572360468*q^6*# - 
     609821217061333234524*q^7*# + 1423413297851916371349*q^8*# - 
     2866077976463764156022*q^9*# + 5036746342967716875767*q^10*# - 
     7797294810372216879567*q^11*# + 10713084452177753467703*q^12*# - 
     13143356224132829831259*q^13*# + 14470717052857181040865*q^14*# - 
     14356680493029927059531*q^15*# + 12878651010656747256987*q^16*# - 
     10474774749683905561799*q^17*# + 7742001428720861319940*q^18*# - 
     5209198358882960367792*q^19*# + 3195155587355053883586*q^20*# - 
     1788322473179525009893*q^21*# + 913918040983999387156*q^22*# - 
     426583123001461089575*q^23*# + 181852135658829327378*q^24*# - 
     70776772776430064038*q^25*# + 25131173585092046554*q^26*# - 
     8132471008810374864*q^27*# + 2394933693611901673*q^28*# - 
     640647834256196175*q^29*# + 155307793875634910*q^30*# - 
     34023572396065288*q^31*# + 6712413830174334*q^32*# - 
     1187611309927886*q^33*# + 187486563598679*q^34*# - 
     26248083676857*q^35*# + 3234367894365*q^36*# - 347534899413*q^37*# + 
     32183226459*q^38*# - 2530039176*q^39*# + 165502826*q^40*# - 
     8763643*q^41*# + 360810*q^42*# - 10834*q^43*# + 211*q^44*# - 2*q^45*# - 
     4137933983781888*#^2 + 88114244974466112*q*#^2 - 
     913337962858100340*q^2*#^2 + 6141291400529817558*q^3*#^2 - 
     30119677830145223232*q^4*#^2 + 114864067313963734017*q^5*#^2 - 
     354589859390213985048*q^6*#^2 + 910815754790069271411*q^7*#^2 - 
     1985880816275055642373*q^8*#^2 + 3730920966121538924020*q^9*#^2 - 
     6110491032178001023777*q^10*#^2 + 8805178819017085188253*q^11*#^2 - 
     11246639532776160876055*q^12*#^2 + 12809943879853600993401*q^13*#^2 - 
     13075314644893495945400*q^14*#^2 + 12008590720354805555922*q^15*#^2 - 
     9956380592564362519592*q^16*#^2 + 7472125440048665810402*q^17*#^2 - 
     5086854981885858841861*q^18*#^2 + 3146584010169267338249*q^19*#^2 - 
     1770717624594500399110*q^20*#^2 + 907281118794092838045*q^21*#^2 - 
     423464033562303655868*q^22*#^2 + 180059128587684817191*q^23*#^2 - 
     69730621703356010116*q^24*#^2 + 24579292551398849034*q^25*#^2 - 
     7878004647542633324*q^26*#^2 + 2292732615997320401*q^27*#^2 - 
     604757104379373241*q^28*#^2 + 144241078040043120*q^29*#^2 - 
     31019100339341722*q^30*#^2 + 5993462260129941*q^31*#^2 - 
     1036059601599810*q^32*#^2 + 159406625133943*q^33*#^2 - 
     21692649844579*q^34*#^2 + 2590944624074*q^35*#^2 - 
     269028355028*q^36*#^2 + 23994733668*q^37*#^2 - 1810112703*q^38*#^2 + 
     113160338*q^39*#^2 - 5699926*q^40*#^2 + 222050*q^41*#^2 - 
     6270*q^42*#^2 + 114*q^43*#^2 - q^44*#^2 + 5808055801269888*#^3 - 
     115898655844655868*q*#^3 + 1124545036495675670*q^2*#^3 - 
     7070242242468351884*q^3*#^3 + 32385950458924567000*q^4*#^3 - 
     115215010770230913604*q^5*#^3 + 331389481024177024090*q^6*#^3 - 
     792098684780060859592*q^7*#^3 + 1604960650851395131564*q^8*#^3 - 
     2798274367344090665142*q^9*#^3 + 4247030489304784507828*q^10*#^3 - 
     5662685443447202883897*q^11*#^3 + 6681687470361827818054*q^12*#^3 - 
     7018652883465817450266*q^13*#^3 + 6595093389602858229978*q^14*#^3 - 
     5565341755908871114160*q^15*#^3 + 4231013483847146138188*q^16*#^3 - 
     2905217140187196558650*q^17*#^3 + 1805309912518489876872*q^18*#^3 - 
     1016727676688335497942*q^19*#^3 + 519493126917633834304*q^20*#^3 - 
     240953943866817090736*q^21*#^3 + 101471831939705180803*q^22*#^3 - 
     38789671310254787665*q^23*#^3 + 13451455402741703323*q^24*#^3 - 
     4227104955197669271*q^25*#^3 + 1201925958498429643*q^26*#^3 - 
     308601279068861847*q^27*#^3 + 71365074034998162*q^28*#^3 - 
     14816559007899269*q^29*#^3 + 2750827193624216*q^30*#^3 - 
     454489709615223*q^31*#^3 + 66426299268186*q^32*#^3 - 
     8525424549734*q^33*#^3 + 952073276280*q^34*#^3 - 91446698807*q^35*#^3 + 
     7442316764*q^36*#^3 - 503100688*q^37*#^3 + 27483681*q^38*#^3 - 
     1165531*q^39*#^3 + 35995*q^40*#^3 - 720*q^41*#^3 + 7*q^42*#^3 - 
     5481343382444544*#^4 + 102063683640231124*q*#^4 - 
     922892235758404528*q^2*#^4 + 5400306909539868726*q^3*#^4 - 
     22991165588600676683*q^4*#^4 + 75914111549700234580*q^5*#^4 - 
     202360589929185247054*q^6*#^4 + 447586980198308912228*q^7*#^4 - 
     837875691309107195681*q^8*#^4 + 1347391146668231578013*q^9*#^4 - 
     1882819994171737190748*q^10*#^4 + 2307031749954046433760*q^11*#^4 - 
     2496681294887954953488*q^12*#^4 + 2400263560856761175068*q^13*#^4 - 
     2059558279498924911901*q^14*#^4 + 1583223051090328079852*q^15*#^4 - 
     1093606942049073497352*q^16*#^4 + 680363847742639427853*q^17*#^4 - 
     381888731339958973134*q^18*#^4 + 193629667241461269247*q^19*#^4 - 
     88747274198520858740*q^20*#^4 + 36778059187755119253*q^21*#^4 - 
     13777578142596104147*q^22*#^4 + 4662309983222852697*q^23*#^4 - 
     1423485090271175253*q^24*#^4 + 391451007546598968*q^25*#^4 - 
     96732002343465908*q^26*#^4 + 21416065649440885*q^27*#^4 - 
     4232149372469102*q^28*#^4 + 743039222753261*q^29*#^4 - 
     115234781431165*q^30*#^4 + 15673187829430*q^31*#^4 - 
     1852778004696*q^32*#^4 + 188198045390*q^33*#^4 - 16184428882*q^34*#^4 + 
     1155308333*q^35*#^4 - 66610879*q^36*#^4 + 2980270*q^37*#^4 - 
     97080*q^38*#^4 + 2048*q^39*#^4 - 21*q^40*#^4 + 3693542843158260*#^5 - 
     63864836947949246*q*#^5 + 535454705486054686*q^2*#^5 - 
     2900662593518381277*q^3*#^5 + 11414274386889227317*q^4*#^5 - 
     34776980162888663549*q^5*#^5 + 85392308365849019624*q^6*#^5 - 
     173659560395560981168*q^7*#^5 + 298327279023823289983*q^8*#^5 - 
     439355690998068283990*q^9*#^5 + 561054517570137514500*q^10*#^5 - 
     626799755000334883725*q^11*#^5 + 616958440900776728563*q^12*#^5 - 
     538062382728452914172*q^13*#^5 + 417644780465880691798*q^14*#^5 - 
     289545337495523041531*q^15*#^5 + 179783708649216931160*q^16*#^5 - 
     100182938237083170664*q^17*#^5 + 50171795881026725849*q^18*#^5 - 
     22600009848356711406*q^19*#^5 + 9159271884987445026*q^20*#^5 - 
     3338876435465186640*q^21*#^5 + 1093881851932477757*q^22*#^5 - 
     321634906423258341*q^23*#^5 + 84703003213905110*q^24*#^5 - 
     19924841341977561*q^25*#^5 + 4171786247219141*q^26*#^5 - 
     774001760479689*q^27*#^5 + 126537678074611*q^28*#^5 - 
     18100939497616*q^29*#^5 + 2245600026641*q^30*#^5 - 
     238888907575*q^31*#^5 + 21473300193*q^32*#^5 - 1599205590*q^33*#^5 + 
     96022011*q^34*#^5 - 4466208*q^35*#^5 + 150983*q^36*#^5 - 3300*q^37*#^5 + 
     35*q^38*#^5 - 1841840835645176*#^6 + 29410288517107043*q*#^6 - 
     227309880388525328*q^2*#^6 + 1133061418252919787*q^3*#^6 - 
     4094832525333878975*q^4*#^6 + 11435248508970319709*q^5*#^6 - 
     25682106021285221286*q^6*#^6 + 47666464330644713813*q^7*#^6 - 
     74558851964770159315*q^8*#^6 + 99733780968472985678*q^9*#^6 - 
     115374182822245443568*q^10*#^6 + 116436328063798947000*q^11*#^6 - 
     103219232716729658602*q^12*#^6 + 80810859845781551070*q^13*#^6 - 
     56111069411280510644*q^14*#^6 + 34665952255006651217*q^15*#^6 - 
     19101725008714950033*q^16*#^6 + 9403080674640931050*q^17*#^6 - 
     4139139844926216967*q^18*#^6 + 1629756766036551342*q^19*#^6 - 
     573798833979171639*q^20*#^6 + 180463010391737652*q^21*#^6 - 
     50614706377716974*q^22*#^6 + 12628955647512820*q^23*#^6 - 
     2794056396951455*q^24*#^6 + 545792317126107*q^25*#^6 - 
     93622194917998*q^26*#^6 + 14005179828690*q^27*#^6 - 
     1811102869247*q^28*#^6 + 200193297684*q^29*#^6 - 18639135858*q^30*#^6 + 
     1433281440*q^31*#^6 - 88573842*q^32*#^6 + 4226218*q^33*#^6 - 
     146061*q^34*#^6 + 3252*q^35*#^6 - 35*q^36*#^6 + 695153124167326*#^7 - 
     10185383043409285*q*#^7 + 72082989471478326*q^2*#^7 - 
     328288740063305120*q^3*#^7 + 1081526248142921727*q^4*#^7 - 
     2746673627523628744*q^5*#^7 + 5595760532974314819*q^6*#^7 - 
     9396175480504541796*q^7*#^7 + 13259183945105947035*q^8*#^7 - 
     15952393580303959083*q^9*#^7 + 16544367856729157862*q^10*#^7 - 
     14916684922789471504*q^11*#^7 + 11769238543641483948*q^12*#^7 - 
     8167385092898063616*q^13*#^7 + 5004363061818890739*q^14*#^7 - 
     2714986404320065023*q^15*#^7 + 1306671000721806222*q^16*#^7 - 
     558484877007129826*q^17*#^7 + 212045827747807357*q^18*#^7 - 
     71484739562177748*q^19*#^7 + 21370397515705710*q^20*#^7 - 
     5653467130783096*q^21*#^7 + 1319493479951757*q^22*#^7 - 
     270594665838441*q^23*#^7 + 48499637582241*q^24*#^7 - 
     7545509423647*q^25*#^7 + 1010066000690*q^26*#^7 - 
     115024688548*q^27*#^7 + 10978798782*q^28*#^7 - 860956359*q^29*#^7 + 
     53955408*q^30*#^7 - 2594639*q^31*#^7 + 89750*q^32*#^7 - 1984*q^33*#^7 + 
     21*q^34*#^7 - 201394662034187*#^8 + 2687493894158718*q*#^8 - 
     17278824759137097*q^2*#^8 + 71303565243843760*q^3*#^8 - 
     212262761326620601*q^4*#^8 + 485700327583861350*q^5*#^8 - 
     888818470902080483*q^6*#^8 + 1336222925562070987*q^7*#^8 - 
     1682285938655274345*q^8*#^8 + 1798998508853556727*q^9*#^8 - 
     1651627888116418347*q^10*#^8 + 1312428193182424131*q^11*#^8 - 
     908245430589386561*q^12*#^8 + 549920063933177591*q^13*#^8 - 
     292284016625913458*q^14*#^8 + 136669539817661963*q^15*#^8 - 
     56287280303984004*q^16*#^8 + 20422791390640846*q^17*#^8 - 
     6523345352061779*q^18*#^8 + 1831207623908947*q^19*#^8 - 
     450530078302864*q^20*#^8 + 96766833511840*q^21*#^8 - 
     18048825560917*q^22*#^8 + 2903176398050*q^23*#^8 - 
     399093163298*q^24*#^8 + 46337841545*q^25*#^8 - 4474188566*q^26*#^8 + 
     351824944*q^27*#^8 - 21883599*q^28*#^8 + 1031662*q^29*#^8 - 
     34445*q^30*#^8 + 720*q^31*#^8 - 7*q^32*#^8 + 45153216474434*#^9 - 
     543930275815620*q*#^9 + 3147358256225750*q^2*#^9 - 
     11651950165651668*q^3*#^9 + 31014221055615827*q^4*#^9 - 
     63228164769222210*q^5*#^9 + 102697849813639309*q^6*#^9 - 
     136477934520393614*q^7*#^9 + 151218917718282079*q^8*#^9 - 
     141639105374559961*q^9*#^9 + 113303496114619512*q^10*#^9 - 
     78000346010734441*q^11*#^9 + 46469388452648191*q^12*#^9 - 
     24052296683905081*q^13*#^9 + 10843007863062215*q^14*#^9 - 
     4262619774459029*q^15*#^9 + 1461313514245300*q^16*#^9 - 
     436351240542730*q^17*#^9 + 113213185941926*q^18*#^9 - 
     25425542309975*q^19*#^9 + 4916005862494*q^20*#^9 - 
     812366117942*q^21*#^9 + 113625316857*q^22*#^9 - 13280066974*q^23*#^9 + 
     1274856222*q^24*#^9 - 98188137*q^25*#^9 + 5869118*q^26*#^9 - 
     259124*q^27*#^9 + 7800*q^28*#^9 - 138*q^29*#^9 + q^30*#^9 - 
     7861090614438*#^10 + 84577853925567*q*#^10 - 435472982000738*q^2*#^10 + 
     1428931135184286*q^3*#^10 - 3357079677526232*q^4*#^10 + 
     6013991982516553*q^5*#^10 - 8542351171025317*q^6*#^10 + 
     9875887029436774*q^7*#^10 - 9465444974327697*q^8*#^10 + 
     7621065295234799*q^9*#^10 - 5204252943222767*q^10*#^10 + 
     3034832018022609*q^11*#^10 - 1518305550834219*q^12*#^10 + 
     653497799352930*q^13*#^10 - 242260786224211*q^14*#^10 + 
     77318995920053*q^15*#^10 - 21201763545475*q^16*#^10 + 
     4976409570807*q^17*#^10 - 994141524507*q^18*#^10 + 
     167679429485*q^19*#^10 - 23617297986*q^20*#^10 + 2736460566*q^21*#^10 - 
     255502922*q^22*#^10 + 18671653*q^23*#^10 - 1022813*q^24*#^10 + 
     39200*q^25*#^10 - 927*q^26*#^10 + 10*q^27*#^10 + 1061885945511*#^11 - 
     10071009419797*q*#^11 + 45496148961521*q^2*#^11 - 
     130338538987908*q^3*#^11 + 265929655318589*q^4*#^11 - 
     411354937405068*q^5*#^11 + 501366518892389*q^6*#^11 - 
     493943594603845*q^7*#^11 + 400344881349035*q^8*#^11 - 
     270254563758594*q^9*#^11 + 153240838239569*q^10*#^11 - 
     73388121862969*q^11*#^11 + 29773834354766*q^12*#^11 - 
     10240962779085*q^13*#^11 + 2982256442013*q^14*#^11 - 
     732601670308*q^15*#^11 + 150878015955*q^16*#^11 - 
     25810770811*q^17*#^11 + 3619492735*q^18*#^11 - 408345578*q^19*#^11 + 
     36077115*q^20*#^11 - 2397313*q^21*#^11 + 112270*q^22*#^11 - 
     3288*q^23*#^11 + 45*q^24*#^11 - 110734384237*#^12 + 
     910582973958*q*#^12 - 3545380751086*q^2*#^12 + 8697866520131*q^3*#^12 - 
     15091273419028*q^4*#^12 + 19699726560670*q^5*#^12 - 
     20089793282388*q^6*#^12 + 16402464763391*q^7*#^12 - 
     10898118374160*q^8*#^12 + 5956047897846*q^9*#^12 - 
     2694952159335*q^10*#^12 + 1012600364118*q^11*#^12 - 
     315901201130*q^12*#^12 + 81553504651*q^13*#^12 - 17303625426*q^14*#^12 + 
     2984028985*q^15*#^12 - 411280451*q^16*#^12 + 44181469*q^17*#^12 - 
     3559661*q^18*#^12 + 201992*q^19*#^12 - 7182*q^20*#^12 + 120*q^21*#^12 + 
     8827386428*#^13 - 61599126399*q*#^13 + 201912460496*q^2*#^13 - 
     413417968189*q^3*#^13 + 592931404602*q^4*#^13 - 632916843300*q^5*#^13 + 
     521335825429*q^6*#^13 - 338939859225*q^7*#^13 + 176358045864*q^8*#^13 - 
     74000319182*q^9*#^13 + 25100842943*q^10*#^13 - 6866030641*q^11*#^13 + 
     1503072286*q^12*#^13 - 259692194*q^13*#^13 + 34617962*q^14*#^13 - 
     3433549*q^15*#^13 + 238420*q^16*#^13 - 10332*q^17*#^13 + 210*q^18*#^13 - 
     529475505*#^14 + 3045305105*q*#^14 - 8136274436*q^2*#^14 + 
     13411388697*q^3*#^14 - 15267857331*q^4*#^14 + 12725730709*q^5*#^14 - 
     8027486585*q^6*#^14 + 3904267108*q^7*#^14 - 1476600556*q^8*#^14 + 
     434343390*q^9*#^14 - 98563521*q^10*#^14 + 16943723*q^11*#^14 - 
     2135444*q^12*#^14 + 186200*q^13*#^14 - 10038*q^14*#^14 + 252*q^15*#^14 + 
     23321339*#^15 - 106015947*q*#^15 + 220159005*q^2*#^15 - 
     276687769*q^3*#^15 + 234715629*q^4*#^15 - 141742979*q^5*#^15 + 
     62533792*q^6*#^15 - 20319767*q^7*#^15 + 4828403*q^8*#^15 - 
     818403*q^9*#^15 + 93925*q^10*#^15 - 6552*q^11*#^15 + 210*q^12*#^15 - 
     726345*#^16 + 2443559*q*#^16 - 3651235*q^2*#^16 + 3190313*q^3*#^16 - 
     1800257*q^4*#^16 + 681393*q^5*#^16 - 173178*q^6*#^16 + 28520*q^7*#^16 - 
     2763*q^8*#^16 + 120*q^9*#^16 + 15031*#^17 - 33217*q*#^17 + 
     30769*q^2*#^17 - 15387*q^3*#^17 + 4396*q^4*#^17 - 682*q^5*#^17 + 
     45*q^6*#^17 - 184*#^18 + 200*q*#^18 - 75*q^2*#^18 + 10*q^3*#^18 + 
     #^19 &, #^m &] +  
 
     A[3] RootSum[
     10706940696198528 - 257567548886915472*q + 3024032934578921748*q^2 - 
     23093996550433702794*q^3 + 128997150864267714714*q^4 - 
     561883578774874546536*q^5 + 1987024850865118524852*q^6 - 
     5864760918904760705220*q^7 + 14739897679629112000084*q^8 - 
     32026836238438952790491*q^9 + 60873551544436998394798*q^10 - 
     102167423778951941886442*q^11 + 152567716250769644423040*q^12 - 
     203977047822515765917865*q^13 + 245415858729526209406832*q^14 - 
     266860660109541949131580*q^15 + 263194072996005123808329*q^16 - 
     236138981803927405363294*q^17 + 193209852939475707760880*q^18 - 
     144457305906521266023922*q^19 + 98857144284870081216015*q^20 - 
     62000126962376909361730*q^21 + 35670690768667320395543*q^22 - 
     18838808648954694118485*q^23 + 9136572604511589500587*q^24 - 
     4069548817973153094596*q^25 + 1664442507926332154446*q^26 - 
     624823961444312958867*q^27 + 215127695572375999735*q^28 - 
     67863871667673979773*q^29 + 19588435784929342050*q^30 - 
     5164680529894205008*q^31 + 1241267040541390101*q^32 - 
     271250178641915539*q^33 + 53733284299412733*q^34 - 
     9614202322677169*q^35 + 1547033997051639*q^36 - 222714467243393*q^37 + 
     28506098239263*q^38 - 3219237928434*q^39 + 317763602284*q^40 - 
     27093000476*q^41 + 1965265429*q^42 - 118871806*q^43 + 5832063*q^44 - 
     222915*q^45 + 6226*q^46 - 113*q^47 + q^48 - 54759069822540672*# + 
     1246605819357784428*q*# - 13841316662359823010*q^2*# + 
     99894701919802147434*q^3*# - 526949335697097848526*q^4*# + 
     2166037366533761375970*q^5*# - 7223222499690903595518*q^6*# + 
     20088809735316690715946*q^7*# - 47537092276926899214233*q^8*# + 
     97170271487670327037748*q^9*# - 173605728308362678400789*q^10*# + 
     273643600580842133474356*q^11*# - 383424292790050772933556*q^12*# + 
     480543699361695078532143*q^13*# - 541453855069943624750868*q^14*# + 
     550812243623260984869932*q^15*# - 507675929511270222289802*q^16*# + 
     425183885425881168948343*q^17*# - 324352754140715616761579*q^18*# + 
     225817721008328028983466*q^19*# - 143705962581623350754957*q^20*# + 
     83692927971508971866987*q^21*# - 44645448483489277655977*q^22*# + 
     21826410801427462653915*q^23*# - 9781758581421207628795*q^24*# + 
     4018528393217572580998*q^25*# - 1512836220583814765649*q^26*# + 
     521580691360220799349*q^27*# - 164532237091581791358*q^28*# + 
     47427725950681639879*q^29*# - 12472740625488693094*q^30*# + 
     2986513036823918508*q^31*# - 649487604384188600*q^32*# + 
     127905701790777912*q^33*# - 22728464850531120*q^34*# + 
     3628690718624802*q^35*# - 517834358045535*q^36*# + 
     65642612674768*q^37*# - 7335547809041*q^38*# + 715898661083*q^39*# - 
     60300122732*q^40*# + 4317671129*q^41*# - 257593237*q^42*# + 
     12455759*q^43*# - 468866*q^44*# + 12887*q^45*# - 230*q^46*# + 2*q^47*# + 
     127106777145163464*#^2 - 2730307908139315326*q*#^2 + 
     28581328555834916052*q^2*#^2 - 194318243849248679118*q^3*#^2 + 
     964804896376188660718*q^4*#^2 - 3729565032454402821327*q^5*#^2 + 
     11685690825619875974957*q^6*#^2 - 30507349996130510350656*q^7*#^2 + 
     67700246095909728961545*q^8*#^2 - 129646889509204515715452*q^9*#^2 + 
     216774920720910531001335*q^10*#^2 - 319426945273839006493465*q^11*#^2 + 
     417936033115496540821426*q^12*#^2 - 488523169067971214066980*q^13*#^2 + 
     512727921631516916465155*q^14*#^2 - 485203300403324474383360*q^15*#^2 + 
     415422436689056764738427*q^16*#^2 - 322712413188392652105059*q^17*#^2 + 
     227983836765859020049687*q^18*#^2 - 146743737014479489734790*q^19*#^2 + 
     86180557904131452546004*q^20*#^2 - 46229452818721977904905*q^21*#^2 + 
     22667480320286963206941*q^22*#^2 - 10163317987349465494225*q^23*#^2 + 
     4167254227870341202163*q^24*#^2 - 1562226809265170769531*q^25*#^2 + 
     535151040482363440552*q^26*#^2 - 167363907060973110141*q^27*#^2 + 
     47726930072459614521*q^28*#^2 - 12390269314415587679*q^29*#^2 + 
     2922351574235060549*q^30*#^2 - 624647580647433063*q^31*#^2 + 
     120634961476222863*q^32*#^2 - 20973027158088926*q^33*#^2 + 
     3268071637695157*q^34*#^2 - 454011756557069*q^35*#^2 + 
     55873609360470*q^36*#^2 - 6043883763755*q^37*#^2 + 
     569117948922*q^38*#^2 - 46089354233*q^39*#^2 + 3160496361*q^40*#^2 - 
     179779635*q^41*#^2 + 8246792*q^42*#^2 - 292780*q^43*#^2 + 
     7538*q^44*#^2 - 125*q^45*#^2 + q^46*#^2 - 177868490782673088*#^3 + 
     3593130294418450380*q*#^3 - 35340072184630817946*q^2*#^3 + 
     225528960769117181682*q^3*#^3 - 1050020822079650013010*q^4*#^3 + 
     3802213872948698827471*q^5*#^3 - 11147708253711993017428*q^6*#^3 + 
     27202086417242377151431*q^7*#^3 - 56356884333894397528251*q^8*#^3 + 
     100634498892400860970752*q^9*#^3 - 156698605791834628868869*q^10*#^3 + 
     214740388341569225647274*q^11*#^3 - 260928457730593646175506*q^12*#^3 + 
     282823099052915363582266*q^13*#^3 - 274817874778019008057528*q^14*#^3 + 
     240368573442705234198268*q^15*#^3 - 189871662838829570905464*q^16*#^3 + 
     135821902134294955971746*q^17*#^3 - 88176120970858765852227*q^18*#^3 + 
     52040600462123627556423*q^19*#^3 - 27957400966335177944424*q^20*#^3 + 
     13683477497091069371117*q^21*#^3 - 6104668164285529193659*q^22*#^3 + 
     2482896206222020542961*q^23*#^3 - 920443666723050457011*q^24*#^3 + 
     310837650309592741477*q^25*#^3 - 95534931104341186509*q^26*#^3 + 
     26687413218582632264*q^27*#^3 - 6764016985612542301*q^28*#^3 + 
     1551992362312608564*q^29*#^3 - 321485324406102281*q^30*#^3 + 
     59917001750962917*q^31*#^3 - 10006187875598435*q^32*#^3 + 
     1489857289719488*q^33*#^3 - 196576129733101*q^34*#^3 + 
     22812771871169*q^35*#^3 - 2307038846417*q^36*#^3 + 
     200945931369*q^37*#^3 - 14849290034*q^38*#^3 + 912548886*q^39*#^3 - 
     45368713*q^40*#^3 + 1752762*q^41*#^3 - 49358*q^42*#^3 + 901*q^43*#^3 - 
     8*q^44*#^3 + 168151737418948422*#^4 - 3182572447944842850*q*#^4 + 
     29295425191663852138*q^2*#^4 - 174770967021288217794*q^3*#^4 + 
     759781254346934811007*q^4*#^4 - 2565780026001145671783*q^5*#^4 + 
     7006584414824455004459*q^6*#^4 - 15903078970470291215176*q^7*#^4 + 
     30603883092110190041293*q^8*#^4 - 50686037187967164045710*q^9*#^4 + 
     73087907467487758094770*q^10*#^4 - 92602392241616094490390*q^11*#^4 + 
     103849669784472833237870*q^12*#^4 - 103698931666717173776884*q^13*#^4 + 
     92646469327179960125757*q^14*#^4 - 74349349553667430124265*q^15*#^4 + 
     53765285240242245983641*q^16*#^4 - 35124370814598253144519*q^17*#^4 + 
     20771139296360817439113*q^18*#^4 - 11135366620385404689834*q^19*#^4 + 
     5417398864379009211321*q^20*#^4 - 2393225338828859581578*q^21*#^4 + 
     960216444437342794449*q^22*#^4 - 349830763579611248322*q^23*#^4 + 
     115659887724815267484*q^24*#^4 - 34664994282450304191*q^25*#^4 + 
     9404456195278963902*q^26*#^4 - 2304865813019319844*q^27*#^4 + 
     509003907109920847*q^28*#^4 - 100966626179044595*q^29*#^4 + 
     17918817310697920*q^30*#^4 - 2831520390394743*q^31*#^4 + 
     396035251635071*q^32*#^4 - 48671185482754*q^33*#^4 + 
     5207974690178*q^34*#^4 - 479630959388*q^35*#^4 + 37454590380*q^36*#^4 - 
     2431346912*q^37*#^4 + 127650156*q^38*#^4 - 5207241*q^39*#^4 + 
     154836*q^40*#^4 - 2985*q^41*#^4 + 28*q^42*#^4 - 114082162649888544*#^5 + 
     2014407028606130724*q*#^5 - 17276914967302013934*q^2*#^5 + 
     95908509909379645343*q^3*#^5 - 387434599938761535067*q^4*#^5 + 
     1214018972798462217381*q^5*#^5 - 3071522096295437649024*q^6*#^5 + 
     6448849508513051163467*q^7*#^5 - 11460610556568754817002*q^8*#^5 + 
     17497911479792872269082*q^9*#^5 - 23216789617602889908781*q^10*#^5 + 
     27013475718621886122381*q^11*#^5 - 27762152208303093078794*q^12*#^5 + 
     25347738887293907327258*q^13*#^5 - 20657126769162773138450*q^14*#^5 + 
     15082640568376536121647*q^15*#^5 - 9895984204016044738369*q^16*#^5 + 
     5848222836856197570908*q^17*#^5 - 3118363661663725885533*q^18*#^5 + 
     1502074142457986039366*q^19*#^5 - 654073524645657301647*q^20*#^5 + 
     257534403407933340901*q^21*#^5 - 91667919371988872300*q^22*#^5 + 
     29475901980744424567*q^23*#^5 - 8551925896647505509*q^24*#^5 + 
     2234894458723068264*q^25*#^5 - 524857776995885748*q^26*#^5 + 
     110439807272178832*q^27*#^5 - 20743547998977199*q^28*#^5 + 
     3461704584606161*q^29*#^5 - 510312386964737*q^30*#^5 + 
     65978053153408*q^31*#^5 - 7414248541215*q^32*#^5 + 
     715926143452*q^33*#^5 - 58527842952*q^34*#^5 + 3971656234*q^35*#^5 - 
     217679187*q^36*#^5 + 9257769*q^37*#^5 - 286636*q^38*#^5 + 
     5747*q^39*#^5 - 56*q^40*#^5 + 57603946761833086*#^6 - 
     944321968750672623*q*#^6 + 7508095065123113091*q^2*#^6 - 
     38577807311727727501*q^3*#^6 + 144009842184354790483*q^4*#^6 - 
     416289991339631283392*q^5*#^6 + 969900312563833152406*q^6*#^6 - 
     1871731330881623098702*q^7*#^6 + 3051375147589877765131*q^8*#^6 - 
     4264696413833002184048*q^9*#^6 + 5168309145756271714877*q^10*#^6 - 
     5479461522317237197115*q^11*#^6 + 5118199868609537491671*q^12*#^6 - 
     4235708722085883666964*q^13*#^6 + 3119653427089878735936*q^14*#^6 - 
     2052058713541419133952*q^15*#^6 + 1208816363101306929726*q^16*#^6 - 
     638996567415475402008*q^17*#^6 + 303537567182275566133*q^18*#^6 - 
     129675557847283445439*q^19*#^6 + 49836911292133040044*q^20*#^6 - 
     17225439160105303121*q^21*#^6 + 5350003857263510890*q^22*#^6 - 
     1491038489640629545*q^23*#^6 + 372124688170932637*q^24*#^6 - 
     82939890590667301*q^25*#^6 + 16450397691205039*q^26*#^6 - 
     2890544680643628*q^27*#^6 + 447432950916130*q^28*#^6 - 
     60583488983959*q^29*#^6 + 7111989632702*q^30*#^6 - 
     715655925025*q^31*#^6 + 60824930337*q^32*#^6 - 4281190074*q^33*#^6 + 
     242820628*q^34*#^6 - 10662417*q^35*#^6 + 340063*q^36*#^6 - 
     7007*q^37*#^6 + 70*q^38*#^6 - 22156979644557084*#^7 + 
     335340217621136614*q*#^7 - 2457222689081344149*q^2*#^7 + 
     11614769470849556664*q^3*#^7 - 39810283548310485102*q^4*#^7 + 
     105452939819243962978*q^5*#^7 - 224663058885619586568*q^6*#^7 + 
     395566110894820875830*q^7*#^7 - 586964647273639373721*q^8*#^7 + 
     744815289797678129146*q^9*#^7 - 817301070398201214154*q^10*#^7 + 
     782330472328659936963*q^11*#^7 - 657719073996735847028*q^12*#^7 + 
     488277531767208672914*q^13*#^7 - 321434125580316632809*q^14*#^7 + 
     188240403743159294087*q^15*#^7 - 98301339675369679821*q^16*#^7 + 
     45849670832991980955*q^17*#^7 - 19118273234303312544*q^18*#^7 + 
     7128828403258020059*q^19*#^7 - 2376220252293938214*q^20*#^7 + 
     707312943453187694*q^21*#^7 - 187693863952728483*q^22*#^7 + 
     44292667817614706*q^23*#^7 - 9264405533390624*q^24*#^7 + 
     1710166697787736*q^25*#^7 - 277083208500740*q^26*#^7 + 
     39130013597345*q^27*#^7 - 4774168715859*q^28*#^7 + 
     497565089081*q^29*#^7 - 43646277483*q^30*#^7 + 3159401480*q^31*#^7 - 
     183614817*q^32*#^7 + 8229897*q^33*#^7 - 266838*q^34*#^7 + 
     5565*q^35*#^7 - 56*q^36*#^7 + 6590721407281947*#^8 - 
     91494829339689232*q*#^8 + 613693539308117360*q^2*#^8 - 
     2649595725624146375*q^3*#^8 + 8276454122692358635*q^4*#^8 - 
     19932025401931493541*q^5*#^8 + 38509715947412630047*q^6*#^8 - 
     61324854844829441000*q^7*#^8 + 82065958593426090098*q^8*#^8 - 
     93626824465506298226*q^9*#^8 + 92066635909556292403*q^10*#^8 - 
     78692792744200280923*q^11*#^8 + 58848986104970632955*q^12*#^8 - 
     38699428745517367237*q^13*#^8 + 22464170074958473587*q^14*#^8 - 
     11542639344828821277*q^15*#^8 + 5259717030448777185*q^16*#^8 - 
     2127726346270358355*q^17*#^8 + 764325279019436120*q^18*#^8 - 
     243684197773084402*q^19*#^8 + 68864869665357172*q^20*#^8 - 
     17213095508391847*q^21*#^8 + 3793831429264446*q^22*#^8 - 
     734278722518028*q^23*#^8 + 124127424020308*q^24*#^8 - 
     18200733825670*q^25*#^8 + 2294376559375*q^26*#^8 - 
     245818816829*q^27*#^8 + 22050664457*q^28*#^8 - 1623110092*q^29*#^8 + 
     95336946*q^30*#^8 - 4289382*q^31*#^8 + 138518*q^32*#^8 - 2851*q^33*#^8 + 
     28*q^34*#^8 - 1530240944133801*#^9 + 19337922502195636*q*#^9 - 
     117785377694001639*q^2*#^9 + 460608614451089260*q^3*#^9 - 
     1299669109103875798*q^4*#^9 + 2819211016989060133*q^5*#^9 - 
     4891070100465049039*q^6*#^9 + 6971146503171573730*q^7*#^9 - 
     8320240025700330079*q^8*#^9 + 8433914991115488217*q^9*#^9 - 
     7338406303578617721*q^10*#^9 + 5525399445563106867*q^11*#^9 - 
     3622241436876797823*q^12*#^9 + 2076960603782927740*q^13*#^9 - 
     1045053251805818619*q^14*#^9 + 462425514499522862*q^15*#^9 - 
     180148535058920704*q^16*#^9 + 61798877932592319*q^17*#^9 - 
     18653269487903961*q^18*#^9 + 4945300503078810*q^19*#^9 - 
     1148351984156495*q^20*#^9 + 232632042706527*q^21*#^9 - 
     40892501464112*q^22*#^9 + 6193505924361*q^23*#^9 - 
     800882874437*q^24*#^9 + 87369107902*q^25*#^9 - 7915400205*q^26*#^9 + 
     583064427*q^27*#^9 - 33906231*q^28*#^9 + 1490696*q^29*#^9 - 
     46266*q^30*#^9 + 895*q^31*#^9 - 8*q^32*#^9 + 278664682729698*#^10 - 
     3176873029177167*q*#^10 + 17405057416717259*q^2*#^10 - 
     61032921995303543*q^3*#^10 + 153915523077071313*q^4*#^10 - 
     297348873556887257*q^5*#^10 + 457710067956808729*q^6*#^10 - 
     576458312393077496*q^7*#^10 + 605281344390655585*q^8*#^10 - 
     537178052642110219*q^9*#^10 + 407072384767120847*q^10*#^10 - 
     265399685396780338*q^11*#^10 + 149693555832224650*q^12*#^10 - 
     73325847222610389*q^13*#^10 + 31269618253990789*q^14*#^10 - 
     11622646086784823*q^15*#^10 + 3765174801596751*q^16*#^10 - 
     1061747698571079*q^17*#^10 + 259970869314405*q^18*#^10 - 
     55055938107326*q^19*#^10 + 10029385781804*q^20*#^10 - 
     1559956667241*q^21*#^10 + 205136064937*q^22*#^10 - 
     22511262327*q^23*#^10 + 2025880104*q^24*#^10 - 145995807*q^25*#^10 + 
     8146166*q^26*#^10 - 334691*q^27*#^10 + 9335*q^28*#^10 - 152*q^29*#^10 + 
     q^30*#^10 - 39838257093195*#^11 + 405286450951533*q*#^11 - 
     1974358817779179*q^2*#^11 + 6132650231213544*q^3*#^11 - 
     13643523736619432*q^4*#^11 + 23150389233104978*q^5*#^11 - 
     31149861789836789*q^6*#^11 + 34114939523645712*q^7*#^11 - 
     30971571825716306*q^8*#^11 + 23616534852745877*q^9*#^11 - 
     15269512023834767*q^10*#^11 + 8427937705106031*q^11*#^11 - 
     3989206712862655*q^12*#^11 + 1623681704975030*q^13*#^11 - 
     568886573240471*q^14*#^11 + 171489406745247*q^15*#^11 - 
     44383140091859*q^16*#^11 + 9824328381621*q^17*#^11 - 
     1849159555078*q^18*#^11 + 293553885783*q^19*#^11 - 
     38868106718*q^20*#^11 + 4227593368*q^21*#^11 - 369923898*q^22*#^11 + 
     25283076*q^23*#^11 - 1292042*q^24*#^11 + 46045*q^25*#^11 - 
     1008*q^26*#^11 + 10*q^27*#^11 + 4458494438552*#^12 - 
     39937959838086*q*#^12 + 170548364599230*q^2*#^12 - 
     462152948855019*q^3*#^12 + 892329206579212*q^4*#^12 - 
     1306640605763249*q^5*#^12 + 1507810616894263*q^6*#^12 - 
     1406475922790868*q^7*#^12 + 1079218945397982*q^8*#^12 - 
     689565083204915*q^9*#^12 + 369967514103934*q^10*#^12 - 
     167578178612194*q^11*#^12 + 64269092179957*q^12*#^12 - 
     20884034113420*q^13*#^12 + 5741313402188*q^14*#^12 - 
     1330349905466*q^15*#^12 + 258191300281*q^16*#^12 - 
     41577510934*q^17*#^12 + 5481469698*q^18*#^12 - 580532748*q^19*#^12 + 
     48064044*q^20*#^12 - 2986677*q^21*#^12 + 130460*q^22*#^12 - 
     3552*q^23*#^12 + 45*q^24*#^12 - 387953022801*#^13 + 
     3008811562081*q*#^13 - 11061014782679*q^2*#^13 + 
     25643290642107*q^3*#^13 - 42071438288281*q^4*#^13 + 
     51951720332617*q^5*#^13 - 50128585947261*q^6*#^13 + 
     38726059679281*q^7*#^13 - 24342934526308*q^8*#^13 + 
     12583016846557*q^9*#^13 - 5382701128426*q^10*#^13 + 
     1911038907436*q^11*#^13 - 562947072966*q^12*#^13 + 
     137115867098*q^13*#^13 - 27421544538*q^14*#^13 + 4452230512*q^15*#^13 - 
     576978430*q^16*#^13 + 58188214*q^17*#^13 - 4393165*q^18*#^13 + 
     233086*q^19*#^13 - 7728*q^20*#^13 + 120*q^21*#^13 + 25944940841*#^14 - 
     170440309613*q*#^14 + 526731931542*q^2*#^14 - 1017995487015*q^3*#^14 + 
     1379271969264*q^4*#^14 - 1391585828193*q^5*#^14 + 
     1083704499326*q^6*#^14 - 666121546901*q^7*#^14 + 327625136309*q^8*#^14 - 
     129895538592*q^9*#^14 + 41607765312*q^10*#^14 - 10739519027*q^11*#^14 + 
     2216348942*q^12*#^14 - 360573871*q^13*#^14 + 45197166*q^14*#^14 - 
     4208281*q^15*#^14 + 273770*q^16*#^14 - 11088*q^17*#^14 + 210*q^18*#^14 - 
     1310149200*#^15 + 7076960533*q*#^15 - 17795058401*q^2*#^15 + 
     27649868272*q^3*#^15 - 29704229800*q^4*#^15 + 23379279144*q^5*#^15 - 
     13930260511*q^6*#^15 + 6399257238*q^7*#^15 - 2285145158*q^8*#^15 + 
     634271609*q^9*#^15 - 135694596*q^10*#^15 + 21965911*q^11*#^15 - 
     2603001*q^12*#^15 + 213010*q^13*#^15 - 10752*q^14*#^15 + 252*q^15*#^15 + 
     48650004*#^16 - 207056423*q*#^16 + 403831746*q^2*#^16 - 
     477719274*q^3*#^16 + 382009620*q^4*#^16 - 217634070*q^5*#^16 + 
     90601338*q^6*#^16 - 27773026*q^7*#^16 + 6221366*q^8*#^16 - 
     992932*q^9*#^16 + 107120*q^10*#^16 - 7008*q^11*#^16 + 210*q^12*#^16 - 
     1275822*#^17 + 4001901*q*#^17 - 5603772*q^2*#^17 + 4603688*q^3*#^17 - 
     2447135*q^4*#^17 + 873194*q^5*#^17 - 209181*q^6*#^17 + 32435*q^7*#^17 - 
     2952*q^8*#^17 + 120*q^9*#^17 + 22129*#^18 - 45343*q*#^18 + 
     39326*q^2*#^18 - 18504*q^3*#^18 + 4983*q^4*#^18 - 728*q^5*#^18 + 
     45*q^6*#^18 - 225*#^19 + 225*q*#^19 - 80*q^2*#^19 + 10*q^3*#^19 + 
     #^20 &, #^m &] + 

     A[1] RootSum[
     183528848361028410408960 - 7208937005318944357220352*q + 
     139541231363988090510618624*q^2 - 1774467891672304141060982784*q^3 + 
     16674355110349290242916751104*q^4 - 123480906660218797917946894080*q^5 + 
     750537282953854837896030490176*q^6 - 3850535229270182981633740191744*
      q^7 + 17018387612330864971985441553744*q^8 - 
     65813932811779523395782554441584*q^9 + 225437154989073680944213360098044*
      q^10 - 690738984258029036488838680481424*q^11 + 
     1908498374819261572251361265705716*q^12 - 
     4787252372916456583596598421852324*q^13 + 
     10964080527155208555489065756495319*q^14 - 
     23039039879348434966673098671675934*q^15 + 
     44605333317831209982313331740394520*q^16 - 
     79859135294566507673490230073524535*q^17 + 
     132636861681896832524257857613019309*q^18 - 
     204939064045622127785122722441550829*q^19 + 
     295313095957356458022827384648032322*q^20 - 
     397733484423489739776669111534549222*q^21 + 
     501649973049724007160223956980263718*q^22 - 
     593558080589055852288989334489598133*q^23 + 
     659860094460709557424273631557695331*q^24 - 
     690185836481624344188225328851169245*q^25 + 
     680047969430200268895747198759308858*q^26 - 
     631898033256374940876122868381138974*q^27 + 
     554254481679586087303143447775685156*q^28 - 
     459301304872322528305889188081397845*q^29 + 
     359864007118243889885736951079407279*q^30 - 
     266756582105324757901930619450570796*q^31 + 
     187185427379583285835903599097808392*q^32 - 
     124398722978591083103442450059667195*q^33 + 
     78328206844337914154848553731906746*q^34 - 
     46742965197826847683185018006437757*q^35 + 
     26443250410290637000571103253806631*q^36 - 
     14183609856943181466207158278704169*q^37 + 
     7213960079571151406446618377707159*q^38 - 
     3479257343435666946133755497367219*q^39 + 
     1591128976077833770066110165489045*q^40 - 
     689889574893445320059296118945078*q^41 + 
     283548481498406715941530352942127*q^42 - 
     110442187995751056709317509004332*q^43 + 
     40752692555310322671011944310504*q^44 - 14240035385026338741394548624901*
      q^45 + 4709596870597241997978219750611*q^46 - 
     1473402950372685486516643866903*q^47 + 435744826613889047860934405292*
      q^48 - 121725472563767100513314677041*q^49 + 
     32091461826859183220100431205*q^50 - 7976777337095294831116045433*q^51 + 
     1867294735556513109017124869*q^52 - 411153729265937513815735064*q^53 + 
     85034421575399298315722004*q^54 - 16493195045966717829511381*q^55 + 
     2994833936556372993076809*q^56 - 508094154029547640696008*q^57 + 
     80363470239229584030579*q^58 - 11820436400780372390073*q^59 + 
     1612292523540205527962*q^60 - 203281481559081294589*q^61 + 
     23605066595499066438*q^62 - 2513838785931594998*q^63 + 
     244329124965397347*q^64 - 21549648985599348*q^65 + 
     1713174490164761*q^66 - 121772163813076*q^67 + 7663100020995*q^68 - 
     421757739666*q^69 + 19987973716*q^70 - 799187648*q^71 + 26214900*q^72 - 
     677354*q^73 + 12927*q^74 - 162*q^75 + q^76 - 873266936689284387858432*
      # + 32851297769673727755254016*q*# - 608831637676718875672548672*q^2*
      # + 7410553821778619486757477600*q^3*# - 66633642390051318802207667040*
      q^4*# + 472041223228884633478305155376*q^5*# - 
     2743853875139669369942903990788*q^6*# + 13458312151636169885335956585494*
      q^7*# - 56851242343155029921260781215812*q^8*# + 
     210068834902283474917706637096915*q^9*# - 
     687322330205569866144184176085762*q^10*# + 
     2010979474062838770695713169871926*q^11*# - 
     5304080855539579323517665909923616*q^12*# + 
     12696778429063921120203084027043303*q^13*# - 
     27741540511073149345128074690478276*q^14*# + 
     55594777892284119606440456748301415*q^15*# - 
     102618452016671058163455085139139315*q^16*# + 
     175100562297789645690160417236189965*q^17*# - 
     277079165860429175114298374301290227*q^18*# + 
     407746719212853906660675317407455315*q^19*# - 
     559397642994884763683933493207301211*q^20*# + 
     717042375004644352110265795302317260*q^21*# - 
     860412856928439320108893642238711565*q^22*# + 
     968182612122497540560482079358113473*q^23*# - 
     1023207976879059140201015383967998261*q^24*# + 
     1017000774112567823662704779223848208*q^25*# - 
     951826846559742961162666322247208514*q^26*# + 
     839736276307300031088129532585958505*q^27*# - 
     699022128381706917740389711414509766*q^28*# + 
     549499059272386248893214981346525042*q^29*# - 
     408215963187446828591166805138774541*q^30*# + 
     286771623820475307694797023247297696*q^31*# - 
     190608175175536955298822103003773254*q^32*# + 
     119923435837706103998790643585402666*q^33*# - 
     71447275839654714285592761860658713*q^34*# + 
     40319351601584164400692395400481894*q^35*# - 
     21556649658304622522710509669264815*q^36*# + 
     10920680694036065750936301799597389*q^37*# - 
     5242609875697935285907949241612508*q^38*# + 
     2384907321062142313192308380339377*q^39*# - 
     1027984218698184181703674062481142*q^40*# + 
     419783196800630070221636327688833*q^41*# - 
     162363097287739501855117398296158*q^42*# + 
     59462041263557202179240874427320*q^43*# - 
     20611731194531769163057488033653*q^44*# + 
     6759386151226095623893985931525*q^45*# - 2095928015182515288002259749687*
      q^46*# + 614101305267793607352803915331*q^47*# - 
     169892375962910887999986084073*q^48*# + 44341247992857788414245182539*
      q^49*# - 10907433318775414729057066013*q^50*# + 
     2526064423075968077694048885*q^51*# - 550098992582004484534755445*q^52*
      # + 112489950374847478219658846*q^53*# - 21567108133518890986107753*
      q^54*# + 3870100703635176697212239*q^55*# - 648722158006106130156176*
      q^56*# + 101355937918164803222946*q^57*# - 14723780705684598337693*q^58*
      # + 1983137092838028057633*q^59*# - 246868704612936207142*q^60*# + 
     28299427531759700873*q^61*# - 2974867920103198937*q^62*# + 
     285381586144627409*q^63*# - 24841802641430179*q^64*# + 
     1949027019796009*q^65*# - 136718869167960*q^66*# + 
     8490824716701*q^67*# - 461194831564*q^68*# + 21571869118*q^69*# - 
     851330149*q^70*# + 27565866*q^71*# - 703184*q^72*# + 13251*q^73*# - 
     164*q^74*# + q^75*# + 1890425994285687232394304*#^2 - 
     67968194081075363457531504*q*#^2 + 1203485809410421666606836504*q^2*
      #^2 - 13990516436861226395757184932*q^3*#^2 + 
     120105587746097640010781311194*q^4*#^2 - 812047974595698507936057667648*
      q^5*#^2 + 4503377704281086642239193517957*q^6*#^2 - 
     21066136961296974943291584099055*q^7*#^2 + 
     84837902813980247316817171772828*q^8*#^2 - 
     298746737763133363946133670829735*q^9*#^2 + 
     931164408998211579750776175218411*q^10*#^2 - 
     2594342154966930385716468658358370*q^11*#^2 + 
     6513418449640260724961161060098718*q^12*#^2 - 
     14835185354004134936079088709533619*q^13*#^2 + 
     30828146306616971691135643074835627*q^14*#^2 - 
     58732715877755729929259344123385728*q^15*#^2 + 
     103016605496348743682270846176288305*q^16*#^2 - 
     166957367633674504441417971562490382*q^17*#^2 + 
     250814366723448921094077939374143887*q^18*#^2 - 
     350232811013574909303469269174948023*q^19*#^2 + 
     455705922108961887479114509772998310*q^20*#^2 - 
     553704882608965883080136385892908604*q^21*#^2 + 
     629467054641672045753858762957028244*q^22*#^2 - 
     670671194798318265205950472160947874*q^23*#^2 + 
     670727437170194197343673415791807756*q^24*#^2 - 
     630471947997467393500803140686117004*q^25*#^2 + 
     557680520748506200722751478005828209*q^26*#^2 - 
     464687954105514236731582108126904439*q^27*#^2 + 
     365085461656192742504022708125054242*q^28*#^2 - 
     270666764445046746455205012226697666*q^29*#^2 + 
     189489647263578931989992243730877460*q^30*#^2 - 
     125344413878275880958587688255940874*q^31*#^2 + 
     78380967564532610170815072171666389*q^32*#^2 - 
     46353239767252828851443110591095455*q^33*#^2 + 
     25933029958531661341982469279990595*q^34*#^2 - 
     13728826965690726273901534633611426*q^35*#^2 + 
     6878413866974686117460187601386875*q^36*#^2 - 
     3261749426325758160306677611737592*q^37*#^2 + 
     1463923395451292356838803070971559*q^38*#^2 - 
     621806073182662527792591437302831*q^39*#^2 + 
     249913002859938643133435651852365*q^40*#^2 - 
     95019537747034368115346892263624*q^41*#^2 + 
     34165166937370242011016428844581*q^42*#^2 - 
     11612331301457736031067212183604*q^43*#^2 + 
     3729063731650282232847003895661*q^44*#^2 - 
     1130739475088664443022304778694*q^45*#^2 + 
     323520310439312032289131328077*q^46*#^2 - 87269739785014908834608551163*
      q^47*#^2 + 22174057472286564516579068390*q^48*#^2 - 
     5301358828007133635843525830*q^49*#^2 + 1191161654926976492107967610*
      q^50*#^2 - 251194490485952402077493925*q^51*#^2 + 
     49641612947645282286702486*q^52*#^2 - 9177736072163226320643545*q^53*
      #^2 + 1584320089830194580788575*q^54*#^2 - 254814916041265317092068*
      q^55*#^2 + 38090368460102708726370*q^56*#^2 - 
     5277216092589009519875*q^57*#^2 + 675487377890501886215*q^58*#^2 - 
     79593305978055198794*q^59*#^2 + 8597418290613085297*q^60*#^2 - 
     847200096302731041*q^61*#^2 + 75729440949972654*q^62*#^2 - 
     6099384490299924*q^63*#^2 + 439086740265400*q^64*#^2 - 
     27976555898331*q^65*#^2 + 1558550919560*q^66*#^2 - 
     74745731691*q^67*#^2 + 3023625781*q^68*#^2 - 100323159*q^69*#^2 + 
     2621587*q^70*#^2 - 50591*q^71*#^2 + 641*q^72*#^2 - 4*q^73*#^2 - 
     2478732220500639850938528*#^3 + 84986099017136299060838532*q*#^3 - 
     1434433337690969844998162766*q^2*#^3 + 15888879084102111338364390728*q^3*
      #^3 - 129916197672611795648438858171*q^4*#^3 + 
     836257547068279578388661397470*q^5*#^3 - 4413362577591765155015534944128*
      q^6*#^3 + 19638130643836852698113214933271*q^7*#^3 - 
     75196298626888847354808764949423*q^8*#^3 + 
     251654127983384119940861612829783*q^9*#^3 - 
     745109308140730961547269449343070*q^10*#^3 + 
     1971091960976776330961959109182679*q^11*#^3 - 
     4696370297464878846203913015475999*q^12*#^3 + 
     10146159453053881065330332638589691*q^13*#^3 - 
     19988790354615691531908597511981135*q^14*#^3 + 
     36084232563279282596750904821723677*q^15*#^3 - 
     59938113177021509663818002966669731*q^16*#^3 + 
     91941514731951693877045002124139319*q^17*#^3 - 
     130650618715703444612634527953866395*q^18*#^3 + 
     172465372702315607133610339378143017*q^19*#^3 - 
     212001193361245498887018182148696217*q^20*#^3 + 
     243193392181236334388831873372558032*q^21*#^3 - 
     260834646536861033804439891237484912*q^22*#^3 + 
     262003306121698441326961209103363903*q^23*#^3 - 
     246842508227420923309134250401377678*q^24*#^3 + 
     218410337697354457013700600490642143*q^25*#^3 - 
     181705029891248193698673809869281059*q^26*#^3 + 
     142278718235145455028875425787187729*q^27*#^3 - 
     104948031124329297029950863061694572*q^28*#^3 + 
     72979321316612509576752341086878253*q^29*#^3 - 
     47873765981104715405851307422229685*q^30*#^3 + 
     29641684451496913749798326459329795*q^31*#^3 - 
     17330357981534023703757663952147607*q^32*#^3 + 
     9571101003750411763374098012875523*q^33*#^3 - 
     4994319115780254386261972792083551*q^34*#^3 + 
     2462759802713621425963090003050194*q^35*#^3 - 
     1147710371032497855046888972822994*q^36*#^3 + 
     505477974540916519778484044308064*q^37*#^3 - 
     210372585464904310330449626611201*q^38*#^3 + 
     82720295439236854757869007288319*q^39*#^3 - 
     30722116363832617190042426871029*q^40*#^3 + 
     10773240943951590786920574423430*q^41*#^3 - 
     3565302445070107036800140861822*q^42*#^3 + 
     1112900417253224467187304855738*q^43*#^3 - 
     327442858215266788968302838807*q^44*#^3 + 90739139811919005269238632641*
      q^45*#^3 - 23661487306356342122987872282*q^46*#^3 + 
     5800018819130449758217862370*q^47*#^3 - 1334893850287764262359515137*
      q^48*#^3 + 288081975375292874481811298*q^49*#^3 - 
     58208200744550083292474924*q^50*#^3 + 10992929192076901035673568*q^51*
      #^3 - 1936739481315814392681154*q^52*#^3 + 317626435372273699733610*
      q^53*#^3 - 48370944733553948801805*q^54*#^3 + 
     6821276326349260705659*q^55*#^3 - 887935697515452717634*q^56*#^3 + 
     106304960662120003311*q^57*#^3 - 11656351767570996310*q^58*#^3 + 
     1164923414465785599*q^59*#^3 - 105507893392576370*q^60*#^3 + 
     8601979267462281*q^61*#^3 - 626221474589595*q^62*#^3 + 
     40308647242218*q^63*#^3 - 2266201809437*q^64*#^3 + 
     109564302855*q^65*#^3 - 4463025535*q^66*#^3 + 148941066*q^67*#^3 - 
     3909848*q^68*#^3 + 75700*q^69*#^3 - 961*q^70*#^3 + 6*q^71*#^3 + 
     2210668191408137142619260*#^4 - 72104934916730407329971517*q*#^4 + 
     1157229840568108504528163603*q^2*#^4 - 12182904136740145906719504870*q^3*
      #^4 + 94630705067010125932965103167*q^4*#^4 - 
     578374654982579580192333330379*q^5*#^4 + 2896838963119051825531190771007*
      q^6*#^4 - 12227030122520045658594523077049*q^7*#^4 + 
     44387317905775582300058341064341*q^8*#^4 - 
     140759614756416480117120929611165*q^9*#^4 + 
     394702130092949350225858284942656*q^10*#^4 - 
     988300723083952680613894782008417*q^11*#^4 + 
     2227549519985010487717701709676512*q^12*#^4 - 
     4549794271157982441044039891924840*q^13*#^4 + 
     8469063296307226878999098334512716*q^14*#^4 - 
     14436093867868710944848856467850229*q^15*#^4 + 
     22627329689818705817966413969031571*q^16*#^4 - 
     32729838625630495005802330615044280*q^17*#^4 + 
     43826630778803340622876487297959558*q^18*#^4 - 
     54475716518953284656582509957230502*q^19*#^4 + 
     63005786368305508204297056788254881*q^20*#^4 - 
     67949660734973257032060617126319638*q^21*#^4 + 
     68459078395021929014266039796514353*q^22*#^4 - 
     64539120891190518780548389867739191*q^23*#^4 + 
     57015001429661393005685749529288517*q^24*#^4 - 
     47258346692804398693643181221248149*q^25*#^4 + 
     36793494273882719146865296247326600*q^26*#^4 - 
     26932905461847009307814398367675226*q^27*#^4 + 
     18551254939290951156754697111668339*q^28*#^4 - 
     12032210320003684603302562750195779*q^29*#^4 + 
     7352803408325602742727828309797134*q^30*#^4 - 
     4235467169389081052726942943211367*q^31*#^4 + 
     2300647738406472323121787387327333*q^32*#^4 - 
     1178731479983256853381116120306333*q^33*#^4 + 
     569728826769944911675033721247973*q^34*#^4 - 
     259800843650973645308540138037864*q^35*#^4 + 
     111768833299324484837134066150597*q^36*#^4 - 
     45358181930136593008042684636943*q^37*#^4 + 
     17360013462221886384774436948282*q^38*#^4 - 
     6264200206411970409805549048693*q^39*#^4 + 
     2130196332755821497406045318723*q^40*#^4 - 
     682312308244367245565756383027*q^41*#^4 + 205721208900928716309989917601*
      q^42*#^4 - 58341644219814918515280629181*q^43*#^4 + 
     15548863676927553441027040406*q^44*#^4 - 3890421417668298167568456533*
      q^45*#^4 + 912779823220455440394762885*q^46*#^4 - 
     200553281882997293652846452*q^47*#^4 + 41203387705517696998744177*q^48*
      #^4 - 7901937544396105755806870*q^49*#^4 + 1411861180632831611600519*
      q^50*#^4 - 234507724295857017402907*q^51*#^4 + 
     36120232457738734937714*q^52*#^4 - 5144532530751419185330*q^53*#^4 + 
     675373741527576275540*q^54*#^4 - 81421950726033738861*q^55*#^4 + 
     8976123379980392246*q^56*#^4 - 900407161111430401*q^57*#^4 + 
     81710327410747810*q^58*#^4 - 6662329785081147*q^59*#^4 + 
     484081049883735*q^60*#^4 - 31031882760269*q^61*#^4 + 
     1733419180498*q^62*#^4 - 83051395639*q^63*#^4 + 3343035711*q^64*#^4 - 
     109895563*q^65*#^4 + 2831581*q^66*#^4 - 53593*q^67*#^4 + 662*q^68*#^4 - 
     4*q^69*#^4 - 1427449502664746321025954*#^5 + 44175626788949004308894095*
      q*#^5 - 672340615649748725061685044*q^2*#^5 + 
     6708731829828637530936219463*q^3*#^5 - 49363438026528259393606780286*q^4*
      #^5 + 285644304823541319802287502188*q^5*#^5 - 
     1353748033643834259005493010611*q^6*#^5 + 
     5403562231053630582948755264402*q^7*#^5 - 
     18539842683144200616285430495017*q^8*#^5 + 
     55532674594416795827837406393097*q^9*#^5 - 
     146991179388985527928489982778718*q^10*#^5 + 
     347201751302008820257644320711179*q^11*#^5 - 
     737737632137905051818739433401836*q^12*#^5 + 
     1419545136623109303487575133457844*q^13*#^5 - 
     2487518422491465613477007349300587*q^14*#^5 + 
     3988718164566919760708161861866354*q^15*#^5 - 
     5876742448174259964533611386242600*q^16*#^5 + 
     7984002083595264536954171087677996*q^17*#^5 - 
     10032928651837381106493552349241652*q^18*#^5 + 
     11693095264210945000774440924790947*q^19*#^5 - 
     12669261994972643567202663132627010*q^20*#^5 + 
     12787689912296189375718637445912586*q^21*#^5 - 
     12045923841227393241789514293744810*q^22*#^5 + 
     10606839308335549096193487851355136*q^23*#^5 - 
     8742452168615554733826629015704309*q^24*#^5 + 
     6753160777920290582672300604635995*q^25*#^5 - 
     4893970898971049178875881043676908*q^26*#^5 + 
     3330310504344152378356403187228660*q^27*#^5 - 
     2129635151430428852261660134922947*q^28*#^5 + 
     1280543527545555304531926018002487*q^29*#^5 - 
     724386385414467002763351740464357*q^30*#^5 + 
     385656139394651193889411611402322*q^31*#^5 - 
     193286932133026786476670611003207*q^32*#^5 + 
     91211077145595161021059482083624*q^33*#^5 - 
     40528381881849733677195935172836*q^34*#^5 + 
     16955663086760447087782126493110*q^35*#^5 - 
     6677974149658814515769187100919*q^36*#^5 + 
     2475326406035162205814461528384*q^37*#^5 - 
     863203035386506120129719214068*q^38*#^5 + 283055175695866598129652169810*
      q^39*#^5 - 87224712038498125814122288039*q^40*#^5 + 
     25240374975477240834445970480*q^41*#^5 - 6852651934488585306296943881*
      q^42*#^5 + 1743748453533356587665615845*q^43*#^5 - 
     415392335469879350917471989*q^44*#^5 + 92511302118394167774819017*q^45*
      #^5 - 19231895325818652149440310*q^46*#^5 + 3725437040811968097105526*
      q^47*#^5 - 671108972097361997059312*q^48*#^5 + 
     112171916919830885062175*q^49*#^5 - 17351198667461311808988*q^50*#^5 + 
     2476571175127437938204*q^51*#^5 - 325076583827485897602*q^52*#^5 + 
     39088890998289789370*q^53*#^5 - 4286581223955528521*q^54*#^5 + 
     426478644632566866*q^55*#^5 - 38261026970978416*q^56*#^5 + 
     3072828696314694*q^57*#^5 - 219006178876545*q^58*#^5 + 
     13705347700995*q^59*#^5 - 743175888969*q^60*#^5 + 34335055857*q^61*#^5 - 
     1321924995*q^62*#^5 + 41146442*q^63*#^5 - 990950*q^64*#^5 + 
     17233*q^65*#^5 - 191*q^66*#^5 + q^67*#^5 + 693483067231799834970661*
      #^6 - 20304214644022490058492207*q*#^6 + 292188298003821212722090687*
      q^2*#^6 - 2754997869310790520202874924*q^3*#^6 + 
     19143710102278838449551017976*q^4*#^6 - 104547386001664315345253135230*
      q^5*#^6 + 467318777344313715337276670404*q^6*#^6 - 
     1758155928243375304951294414066*q^7*#^6 + 
     5681874256054514589776112624156*q^8*#^6 - 
     16019195243157992333390335365752*q^9*#^6 + 
     39882188349890978185453037244137*q^10*#^6 - 
     88540978929897476053163419553575*q^11*#^6 + 
     176688097614855710035686097180654*q^12*#^6 - 
     319046456918750558649814925772456*q^13*#^6 + 
     524220462782122814979387788564813*q^14*#^6 - 
     787505546376976562539485789521265*q^15*#^6 + 
     1086035755550715945704681721988252*q^16*#^6 - 
     1379791871967184500349193748068718*q^17*#^6 + 
     1619894695898714304163168707314053*q^18*#^6 - 
     1762041981382921352303852371307105*q^19*#^6 + 
     1779945798637212032241637227701779*q^20*#^6 - 
     1673150473486861549522053484121829*q^21*#^6 + 
     1466105327982337223056333575984242*q^22*#^6 - 
     1199394186910988975352983380535438*q^23*#^6 + 
     917277541499026804810880887709299*q^24*#^6 - 
     656563002192896140929004015650867*q^25*#^6 + 
     440260691057567627010038521894801*q^26*#^6 - 
     276792440831267402645897495089341*q^27*#^6 + 
     163267139884302335051629079228166*q^28*#^6 - 
     90400981030549585710963758952634*q^29*#^6 + 
     47005621130136895665399938414708*q^30*#^6 - 
     22958646051746388583551343871879*q^31*#^6 + 
     10534806807433773785372132210724*q^32*#^6 - 
     4541527969196101244420687666644*q^33*#^6 + 
     1839210007151300694097134509975*q^34*#^6 - 
     699552798008369181230606410028*q^35*#^6 + 249816798908378721900154272488*
      q^36*#^6 - 83720429892382726618517957364*q^37*#^6 + 
     26314126887030228274303229275*q^38*#^6 - 7751264382728154679396493118*
      q^39*#^6 + 2137942775121475928013615406*q^40*#^6 - 
     551574441579206576346053534*q^41*#^6 + 132943202153489590143576477*q^42*
      #^6 - 29892971745881318779164290*q^43*#^6 + 6260496667799195859894627*
      q^44*#^6 - 1218930666089892928491943*q^45*#^6 + 
     220170073654889391807818*q^46*#^6 - 36803887366102087221256*q^47*#^6 + 
     5677806402568440272247*q^48*#^6 - 805818742148804955683*q^49*#^6 + 
     104827101529277508944*q^50*#^6 - 12446549849388282616*q^51*#^6 + 
     1342209914255557204*q^52*#^6 - 130698826491008221*q^53*#^6 + 
     11413493249935106*q^54*#^6 - 886499044947752*q^55*#^6 + 
     60629386540822*q^56*#^6 - 3605848859901*q^57*#^6 + 
     183547247191*q^58*#^6 - 7831500259*q^59*#^6 + 272213503*q^60*#^6 - 
     7395961*q^61*#^6 + 147153*q^62*#^6 - 1904*q^63*#^6 + 12*q^64*#^6 - 
     260022847244936788787490*#^7 + 7179730374805089956472328*q*#^7 - 
     97373271999844551873277575*q^2*#^7 + 864683055856598978168566810*q^3*
      #^7 - 5654816737207733204778911625*q^4*#^7 + 
     29043828281726804230272319602*q^5*#^7 - 122007456585695452538613384657*
      q^6*#^7 + 431061301241506665523490980365*q^7*#^7 - 
     1307220211929373173757316824853*q^8*#^7 + 
     3455654373847368446811930915281*q^9*#^7 - 
     8060222314481613242104999972191*q^10*#^7 + 
     16750380920968992922984088765697*q^11*#^7 - 
     31262281918595190505688992835433*q^12*#^7 + 
     52748071615022012976257524664565*q^13*#^7 - 
     80908933309696167730921821181909*q^14*#^7 + 
     113354679007880994216792413361224*q^15*#^7 - 
     145642522083685564867154091117771*q^16*#^7 + 
     172206935796819663594658088093081*q^17*#^7 - 
     187944535995187681900408414787277*q^18*#^7 + 
     189825335458621089891300635140245*q^19*#^7 - 
     177829210256948813470809375730533*q^20*#^7 + 
     154819330067241482844405843505770*q^21*#^7 - 
     125474181816211085839869400467965*q^22*#^7 + 
     94803071969467598670370164671902*q^23*#^7 - 
     66860406198493634988111427492640*q^24*#^7 + 
     44060567223828057087048115407569*q^25*#^7 - 
     27154659982619006815512519630816*q^26*#^7 + 
     15662415207332479533297004481745*q^27*#^7 - 
     8459259077024640704265940025055*q^28*#^7 + 
     4279960403651550183737047025465*q^29*#^7 - 
     2029052777155895937126849561670*q^30*#^7 + 
     901456230050922641060747865529*q^31*#^7 - 375305658718546880919487099804*
      q^32*#^7 + 146401691805786460772602146140*q^33*#^7 - 
     53493136497717435663370124685*q^34*#^7 + 18299915166057512442366700408*
      q^35*#^7 - 5857906640432757289310262928*q^36*#^7 + 
     1753288957317226753121655628*q^37*#^7 - 490213586617436813819585754*q^38*
      #^7 + 127897927413170608932366688*q^39*#^7 - 31097766278971167053395105*
      q^40*#^7 + 7036083345638616707070189*q^41*#^7 - 
     1478817174851880906957032*q^42*#^7 + 288144105564889419467357*q^43*#^7 - 
     51929650061955651748846*q^44*#^7 + 8633346461062343149571*q^45*#^7 - 
     1319997916642546335156*q^46*#^7 + 184953736575690584090*q^47*#^7 - 
     23651982909979204341*q^48*#^7 + 2747303462505825784*q^49*#^7 - 
     288225706484128686*q^50*#^7 + 27129223935523369*q^51*#^7 - 
     2272597689284255*q^52*#^7 + 167771135795724*q^53*#^7 - 
     10782197797338*q^54*#^7 + 593909865732*q^55*#^7 - 27469746927*q^56*#^7 + 
     1037317090*q^57*#^7 - 30702987*q^58*#^7 + 667776*q^59*#^7 - 
     9486*q^60*#^7 + 66*q^61*#^7 + 76578779607034814083451*#^8 - 
     1987072661385293730364772*q*#^8 + 25306129774856780384754689*q^2*#^8 - 
     210857557037813588066091850*q^3*#^8 + 1292874054029174580786255995*q^4*
      #^8 - 6220833262617535694832787787*q^5*#^8 + 
     24461380993376840796669426027*q^6*#^8 - 80828901191673205319578644343*
      q^7*#^8 + 229050746533505434833759421095*q^8*#^8 - 
     565299744441903694635806073306*q^9*#^8 + 1229866371168458453320741427649*
      q^10*#^8 - 2381662443347475128414214920167*q^11*#^8 + 
     4137965642730932778030521026899*q^12*#^8 - 
     6492797717075756272765909557478*q^13*#^8 + 
     9251452047325016246534763700261*q^14*#^8 - 
     12026768705677971281504359025983*q^15*#^8 + 
     14321175622916474784170937560491*q^16*#^8 - 
     15674072424168339264953330311866*q^17*#^8 + 
     15813718694214302252732022316367*q^18*#^8 - 
     14744637082244089629504899936377*q^19*#^8 + 
     12732937217143418982797425589756*q^20*#^8 - 
     10203068107416669456240089034124*q^21*#^8 + 
     7598640899035674532111677195820*q^22*#^8 - 
     5266638875811579567459435398763*q^23*#^8 + 
     3401083181108770584706677629194*q^24*#^8 - 
     2048295228264858757791555846574*q^25*#^8 + 
     1151285334589355956691730289271*q^26*#^8 - 
     604275288310113832555997349325*q^27*#^8 + 296292580073935777806519147067*
      q^28*#^8 - 135750732202345748268619228158*q^29*#^8 + 
     58120669003476586176888046905*q^30*#^8 - 23251353794238532675872477931*
      q^31*#^8 + 8689353557918403048975285179*q^32*#^8 - 
     3032280614561405375795983460*q^33*#^8 + 987509839758745455753619842*q^34*
      #^8 - 299898160737514602764208881*q^35*#^8 + 84850564741351715252893300*
      q^36*#^8 - 22340060168338158035062424*q^37*#^8 + 
     5465963803959913611700682*q^38*#^8 - 1240795894893235241477500*q^39*
      #^8 + 260834758486823051937164*q^40*#^8 - 50665121537160973125494*q^41*
      #^8 + 9070384024967707824485*q^42*#^8 - 1492220331689044824045*q^43*
      #^8 + 224823221414557017803*q^44*#^8 - 30896799621575040470*q^45*#^8 + 
     3854911825064275628*q^46*#^8 - 434251579537436229*q^47*#^8 + 
     43876506873712427*q^48*#^8 - 3944900940927713*q^49*#^8 + 
     312559506264164*q^50*#^8 - 21560614047336*q^51*#^8 + 
     1274989878040*q^52*#^8 - 63333016445*q^53*#^8 + 2569822461*q^54*#^8 - 
     81788747*q^55*#^8 + 1914520*q^56*#^8 - 29304*q^57*#^8 + 220*q^58*#^8 - 
     17932282511130472498761*#^9 + 435536066625010152052170*q*#^9 - 
     5187385333517709839430789*q^2*#^9 + 40387488772327653912931226*q^3*#^9 - 
     231187037660870844772633516*q^4*#^9 + 1037554803408879284830475104*q^5*
      #^9 - 3801841486820070911550803357*q^6*#^9 + 
     11695368504945006465458090341*q^7*#^9 - 30823623661008732913971086250*
      q^8*#^9 + 70679168031462002308052286042*q^9*#^9 - 
     142715411779254538178595068677*q^10*#^9 + 256221232954630935542230838104*
      q^11*#^9 - 412235638155632016742738313531*q^12*#^9 + 
     598265808962518291952254921272*q^13*#^9 - 787465873713301752036720871296*
      q^14*#^9 + 944408345060448592996247113635*q^15*#^9 - 
     1036046163212017907537848370711*q^16*#^9 + 
     1043135515813660083368953701763*q^17*#^9 - 
     966686141927177224389866321324*q^18*#^9 + 826559851329406946385414219377*
      q^19*#^9 - 653449510868764587485059794672*q^20*#^9 + 
     478482749566003347913837303521*q^21*#^9 - 324999172803526624377572398054*
      q^22*#^9 + 205019194988782556293136104795*q^23*#^9 - 
     120236488731327968019501361842*q^24*#^9 + 65606448386521119874332523187*
      q^25*#^9 - 33325406087843501091802262749*q^26*#^9 + 
     15764795650293706390435720352*q^27*#^9 - 6946533219180394209475563171*
      q^28*#^9 + 2851126708539173624736972691*q^29*#^9 - 
     1089818493199562236860141344*q^30*#^9 + 387810322641036475532373197*q^31*
      #^9 - 128400157873594386885479214*q^32*#^9 + 39523695515908252029308529*
      q^33*#^9 - 11299677975852741257385911*q^34*#^9 + 
     2996820094457038922436702*q^35*#^9 - 736207945511159417402567*q^36*#^9 + 
     167233220516228678654338*q^37*#^9 - 35053134511475919970370*q^38*#^9 + 
     6763285447562083264619*q^39*#^9 - 1197787846697912440947*q^40*#^9 + 
     194065467862764276270*q^41*#^9 - 28652894050495633348*q^42*#^9 + 
     3837477465479250069*q^43*#^9 - 463678502220443950*q^44*#^9 + 
     50217798298650531*q^45*#^9 - 4836765030385422*q^46*#^9 + 
     410322022530612*q^47*#^9 - 30293049906407*q^48*#^9 + 
     1916600647435*q^49*#^9 - 101833014625*q^50*#^9 + 4418997985*q^51*#^9 - 
     150398962*q^52*#^9 + 3764885*q^53*#^9 - 61633*q^54*#^9 + 495*q^55*#^9 + 
     3366809889540969317236*#^10 - 76196682695546280652801*q*#^10 + 
     844828897313801958563260*q^2*#^10 - 6117121659816650669101346*q^3*#^10 + 
     32531665818507718298343712*q^4*#^10 - 135502788597760163192320321*q^5*
      #^10 + 460325463117921770878413105*q^6*#^10 - 
     1311426749812189899612365126*q^7*#^10 + 3197292155616962674765064389*q^8*
      #^10 - 6774074824893551859882843163*q^9*#^10 + 
     12622946750666348877113743320*q^10*#^10 - 20887447471848638300835783732*
      q^11*#^10 + 30932887832598374588244567188*q^12*#^10 - 
     41263939157863068200515025309*q^13*#^10 + 49851292334925698246584346855*
      q^14*#^10 - 54790577847883287247617503952*q^15*#^10 + 
     54994967507199921949876090979*q^16*#^10 - 50575268427130950877358557255*
      q^17*#^10 + 42731463278821946117418803341*q^18*#^10 - 
     33247836293750140948320145253*q^19*#^10 + 23869082755819207078096386878*
      q^20*#^10 - 15836989378197654775853530635*q^21*#^10 + 
     9724186967903818297629995897*q^22*#^10 - 5531455164177311297016153062*
      q^23*#^10 + 2917315183928827302666207073*q^24*#^10 - 
     1427363423019979838211027751*q^25*#^10 + 648102360052580979584381941*
      q^26*#^10 - 273127037490694880468617750*q^27*#^10 + 
     106820976256972753145326100*q^28*#^10 - 38759803155231973863192985*q^29*
      #^10 + 13040776797412798905939512*q^30*#^10 - 
     4065210867444399755928400*q^31*#^10 + 1172930504101252524382410*q^32*
      #^10 - 312828021882672853990542*q^33*#^10 + 76999784187663334553338*
      q^34*#^10 - 17457729984209127087077*q^35*#^10 + 
     3637506436203636862260*q^36*#^10 - 694635495910020147187*q^37*#^10 + 
     121186165186076883969*q^38*#^10 - 19241770218910819995*q^39*#^10 + 
     2768104055011472620*q^40*#^10 - 358875126140954208*q^41*#^10 + 
     41662248449148782*q^42*#^10 - 4297385824933074*q^43*#^10 + 
     390102874730264*q^44*#^10 - 30794719675284*q^45*#^10 + 
     2081851239676*q^46*#^10 - 118121266679*q^47*#^10 + 
     5470804138*q^48*#^10 - 198634929*q^49*#^10 + 5302371*q^50*#^10 - 
     92532*q^51*#^10 + 792*q^52*#^10 - 509522170104325774063*#^11 + 
     10689888991689931903013*q*#^11 - 109753531810458251012479*q^2*#^11 + 
     735056191275951296192139*q^3*#^11 - 3611633186555425796126914*q^4*#^11 + 
     13882153797584180242511263*q^5*#^11 - 43466761056887543774511351*q^6*
      #^11 + 113992186948260183119449877*q^7*#^11 - 
     255498023933709136096853246*q^8*#^11 + 496984114439719387876424577*q^9*
      #^11 - 849040879814360342076992196*q^10*#^11 + 
     1286140764924957699408697007*q^11*#^11 - 1740954724897029500599696373*
      q^12*#^11 + 2119313801368970458646137666*q^13*#^11 - 
     2332456183957439502134611908*q^14*#^11 + 2331134565106844807898585346*
      q^15*#^11 - 2123601459038911268917392086*q^16*#^11 + 
     1768838707305554298791420313*q^17*#^11 - 1350674150551923075293659657*
      q^18*#^11 + 947560397021074580666245913*q^19*#^11 - 
     611837120640143676932550156*q^20*#^11 + 364137322884927273366951968*q^21*
      #^11 - 199979401695245400063969775*q^22*#^11 + 
     101428149436597430151862932*q^23*#^11 - 47536430525964326378205960*q^24*
      #^11 + 20592770907831327049916068*q^25*#^11 - 
     8245829559636843086772168*q^26*#^11 + 3051282081295835385878681*q^27*
      #^11 - 1042892806562000553610673*q^28*#^11 + 328977760722481010838584*
      q^29*#^11 - 95674388820341275277443*q^30*#^11 + 
     25616666656413175754547*q^31*#^11 - 6303654312542497381207*q^32*#^11 + 
     1422598775182639016424*q^33*#^11 - 293683791765629380208*q^34*#^11 + 
     55290791960092432290*q^35*#^11 - 9458254608991588638*q^36*#^11 + 
     1463714954843052583*q^37*#^11 - 203852404395583478*q^38*#^11 + 
     25389167100541028*q^39*#^11 - 2806205826426569*q^40*#^11 + 
     272657933841290*q^41*#^11 - 23013831823177*q^42*#^11 + 
     1661953850103*q^43*#^11 - 100639307102*q^44*#^11 + 
     4970538928*q^45*#^11 - 192304847*q^46*#^11 + 5466156*q^47*#^11 - 
     101508*q^48*#^11 + 924*q^49*#^11 + 62324927483585110530*#^12 - 
     1204970298796594098576*q*#^12 + 11386064729035536204142*q^2*#^12 - 
     70091415603790165598349*q^3*#^12 + 316126775622417454321436*q^4*#^12 - 
     1113874945079712776736147*q^5*#^12 + 3192632381658910965480575*q^6*
      #^12 - 7653276291421231145477693*q^7*#^12 + 15656129942241710458703829*
      q^8*#^12 - 27751063493955339003738776*q^9*#^12 + 
     43131017187118720949270407*q^10*#^12 - 59336408955964524795387425*q^11*
      #^12 + 72811349682892127451836695*q^12*#^12 - 
     80195048632704401054649466*q^13*#^12 + 79692525648923434492023646*q^14*
      #^12 - 71759226145224483675761098*q^15*#^12 + 
     58759898158173455202719041*q^16*#^12 - 43884856409793288530862967*q^17*
      #^12 + 29966608521732430817450026*q^18*#^12 - 
     18746003845999416836276125*q^19*#^12 + 10759902908884856494074200*q^20*
      #^12 - 5673541751045614710617404*q^21*#^12 + 2750508533810996678860698*
      q^22*#^12 - 1226613778721447112478964*q^23*#^12 + 
     503295726011792312403926*q^24*#^12 - 189979339929469664860299*q^25*
      #^12 + 65942541147946351608513*q^26*#^12 - 21031315109815903735863*q^27*
      #^12 + 6156345947988952413803*q^28*#^12 - 1651533933173092387540*q^29*
      #^12 + 405260026193250564841*q^30*#^12 - 90747822056236161857*q^31*
      #^12 + 18490194525592251981*q^32*#^12 - 3416104271641656539*q^33*#^12 + 
     569864892072081536*q^34*#^12 - 85398284455179621*q^35*#^12 + 
     11425512878625093*q^36*#^12 - 1354456897981970*q^37*#^12 + 
     140945316714489*q^38*#^12 - 12723791836445*q^39*#^12 + 
     981490344830*q^40*#^12 - 63409031918*q^41*#^12 + 3337411695*q^42*#^12 - 
     137452387*q^43*#^12 + 4154862*q^44*#^12 - 81972*q^45*#^12 + 
     792*q^46*#^12 - 6164514616785405170*#^13 + 109064501877372249027*q*
      #^13 - 941690095307310207826*q^2*#^13 + 5288974849570267497523*q^3*
      #^13 - 21730493854128631320813*q^4*#^13 + 69639616462423099140626*q^5*
      #^13 - 181245501400444193736860*q^6*#^13 + 393843367136395338051091*q^7*
      #^13 - 729031114401007466468411*q^8*#^13 + 1167126497479364555260312*
      q^9*#^13 - 1635136720361149213608322*q^10*#^13 + 
     2023549006278134986169760*q^11*#^13 - 2228784294316095193699173*q^12*
      #^13 + 2198269265758479411081680*q^13*#^13 - 1951349428770668158119712*
      q^14*#^13 + 1565389504220782358432318*q^15*#^13 - 
     1138701315067433874644094*q^16*#^13 + 753160505336977967888662*q^17*
      #^13 - 453947191829389673954348*q^18*#^13 + 249746325444201673560105*
      q^19*#^13 - 125577039328276056199863*q^20*#^13 + 
     57756262173021656505313*q^21*#^13 - 24308237570895739423300*q^22*#^13 + 
     9362523235547596598682*q^23*#^13 - 3298895346949725313550*q^24*#^13 + 
     1062573703406663249044*q^25*#^13 - 312508792703786737641*q^26*#^13 + 
     83787925010019823240*q^27*#^13 - 20436489830350627853*q^28*#^13 + 
     4522579339041225876*q^29*#^13 - 905094991777257020*q^30*#^13 + 
     163146763298571326*q^31*#^13 - 26357051684747676*q^32*#^13 + 
     3793379404803155*q^33*#^13 - 482766407828049*q^34*#^13 + 
     53828437845138*q^35*#^13 - 5197303253793*q^36*#^13 + 
     428051483727*q^37*#^13 - 29477379260*q^38*#^13 + 1651126197*q^39*#^13 - 
     72257146*q^40*#^13 + 2317307*q^41*#^13 - 48433*q^42*#^13 + 
     495*q^43*#^13 + 492124649267276614*#^14 - 7901658691890131262*q*#^14 + 
     61807838837475978437*q^2*#^14 - 313931697660667128832*q^3*#^14 + 
     1164311727911002326359*q^4*#^14 - 3361827099080503153170*q^5*#^14 + 
     7867901415504751964078*q^6*#^14 - 15342829884301621132121*q^7*#^14 + 
     25432781512087601156135*q^8*#^14 - 36379642429150929158583*q^9*#^14 + 
     45431589390653822078093*q^10*#^14 - 49990475257602216039541*q^11*#^14 + 
     48825217150602947443997*q^12*#^14 - 42580335660007008377442*q^13*#^14 + 
     33317309560701766631171*q^14*#^14 - 23480699895222260850024*q^15*#^14 + 
     14951237712553470833847*q^16*#^14 - 8622234797204237574803*q^17*#^14 + 
     4511605610646066748496*q^18*#^14 - 2144702171660936272495*q^19*#^14 + 
     926964446873781007838*q^20*#^14 - 364370809598075286890*q^21*#^14 + 
     130233907468408429305*q^22*#^14 - 42296896672663948347*q^23*#^14 + 
     12467520738366159626*q^24*#^14 - 3329549804512928737*q^25*#^14 + 
     803731589788105823*q^26*#^14 - 174843231237230176*q^27*#^14 + 
     34146813430306707*q^28*#^14 - 5958833487618019*q^29*#^14 + 
     923706273369081*q^30*#^14 - 126270067415802*q^31*#^14 + 
     15083194594960*q^32*#^14 - 1556245741887*q^33*#^14 + 
     136628446931*q^34*#^14 - 10005054303*q^35*#^14 + 594481299*q^36*#^14 - 
     27529355*q^37*#^14 + 931879*q^38*#^14 - 20504*q^39*#^14 + 
     220*q^40*#^14 - 31576140717267918*#^15 + 455498097570763295*q*#^15 - 
     3194383793882737339*q^2*#^15 + 14515325677436341144*q^3*#^15 - 
     48057020854594248708*q^4*#^15 + 123587477875213784210*q^5*#^15 - 
     257007007009700330109*q^6*#^15 + 444227432731936160020*q^7*#^15 - 
     650993767371248616736*q^8*#^15 + 820967570453945669085*q^9*#^15 - 
     901224389849274251629*q^10*#^15 + 868963481409694898988*q^11*#^15 - 
     741181802563745273135*q^12*#^15 + 562422482455028620095*q^13*#^15 - 
     381386435240637739913*q^14*#^15 + 231930824184665783730*q^15*#^15 - 
     126825138499234205566*q^16*#^15 + 62481068085116191395*q^17*#^15 - 
     27767624523397381902*q^18*#^15 + 11139180192515155268*q^19*#^15 - 
     4033697120280842302*q^20*#^15 + 1317753005554578050*q^21*#^15 - 
     387895771433469617*q^22*#^15 + 102688472287631502*q^23*#^15 - 
     24384001608148554*q^24*#^15 + 5175444342039562*q^25*#^15 - 
     977466055522587*q^26*#^15 + 163342920451660*q^27*#^15 - 
     23979103733597*q^28*#^15 + 3064533908921*q^29*#^15 - 
     337028301139*q^30*#^15 + 31419712912*q^31*#^15 - 2433624693*q^32*#^15 + 
     152317986*q^33*#^15 - 7396933*q^34*#^15 + 261288*q^35*#^15 - 
     5966*q^36*#^15 + 66*q^37*#^15 + 1617167940205549*#^16 - 
     20699305686200361*q*#^16 + 128473962892528945*q^2*#^16 - 
     515319326070917940*q^3*#^16 + 1501957106098285222*q^4*#^16 - 
     3390869885152549249*q^5*#^16 + 6172287615431058333*q^6*#^16 - 
     9309587774270936133*q^7*#^16 + 11865932436026593306*q^8*#^16 - 
     12969650271068695315*q^9*#^16 + 12293441914602667771*q^10*#^16 - 
     10193085557482284591*q^11*#^16 + 7443200085687230101*q^12*#^16 - 
     4811848369398126405*q^13*#^16 + 2765024088556497138*q^14*#^16 - 
     1416440964583654546*q^15*#^16 + 648163108435906287*q^16*#^16 - 
     265253200781340492*q^17*#^16 + 97113776571751305*q^18*#^16 - 
     31794510769579627*q^19*#^16 + 9296656312339764*q^20*#^16 - 
     2422584629567359*q^21*#^16 + 560874055487160*q^22*#^16 - 
     114885367793552*q^23*#^16 + 20705691654565*q^24*#^16 - 
     3260313567716*q^25*#^16 + 444439223285*q^26*#^16 - 
     51835690280*q^27*#^16 + 5093306346*q^28*#^16 - 412979543*q^29*#^16 + 
     26848667*q^30*#^16 - 1341861*q^31*#^16 + 48228*q^32*#^16 - 
     1104*q^33*#^16 + 12*q^34*#^16 - 65442586351568*#^17 + 
     731585333883841*q*#^17 - 3952974202221190*q^2*#^17 + 
     13757835349896053*q^3*#^17 - 34674784446579127*q^4*#^17 + 
     67453178951328822*q^5*#^17 - 105399997455064567*q^6*#^17 + 
     135922341877680588*q^7*#^17 - 147490019505192076*q^8*#^17 + 
     136605916848486814*q^9*#^17 - 109167066120853780*q^10*#^17 + 
     75889139170689701*q^11*#^17 - 46175493139505593*q^12*#^17 + 
     24703620818681428*q^13*#^17 - 11657489297414366*q^14*#^17 + 
     4861806080778291*q^15*#^17 - 1793517734290710*q^16*#^17 + 
     585094372893611*q^17*#^17 - 168568834934821*q^18*#^17 + 
     42782901159037*q^19*#^17 - 9529044253717*q^20*#^17 + 
     1852685548327*q^21*#^17 - 312189426435*q^22*#^17 + 
     45163256258*q^23*#^17 - 5539474356*q^24*#^17 + 566522618*q^25*#^17 - 
     47222747*q^26*#^17 + 3107006*q^27*#^17 - 153854*q^28*#^17 + 
     5311*q^29*#^17 - 111*q^30*#^17 + q^31*#^17 + 2062779796674*#^18 - 
     19726619183604*q*#^18 + 90796988155759*q^2*#^18 - 
     268026450316922*q^3*#^18 + 570385309406641*q^4*#^18 - 
     932452331429895*q^5*#^18 + 1218258225599136*q^6*#^18 - 
     1306454595013779*q^7*#^18 + 1171884515228674*q^8*#^18 - 
     891375612217944*q^9*#^18 + 580742285482650*q^10*#^18 - 
     326452091781050*q^11*#^18 + 159141809485907*q^12*#^18 - 
     67498269073408*q^13*#^18 + 24948508441193*q^14*#^18 - 
     8036432979429*q^15*#^18 + 2252633440627*q^16*#^18 - 
     547695198183*q^17*#^18 + 114919755419*q^18*#^18 - 
     20656307101*q^19*#^18 + 3148133707*q^20*#^18 - 401107267*q^21*#^18 + 
     41895588*q^22*#^18 - 3488888*q^23*#^18 + 222251*q^24*#^18 - 
     10135*q^25*#^18 + 293*q^26*#^18 - 4*q^27*#^18 - 49635756906*#^19 + 
     394695164807*q*#^19 - 1501848944684*q^2*#^19 + 3643213367142*q^3*#^19 - 
     6331492094043*q^4*#^19 + 8396266161554*q^5*#^19 - 
     8834026349283*q^6*#^19 + 7568063208511*q^7*#^19 - 
     5374601633216*q^8*#^19 + 3203921743617*q^9*#^19 - 
     1617040673016*q^10*#^19 + 694781831505*q^11*#^19 - 
     254864014581*q^12*#^19 + 79853982221*q^13*#^19 - 21328537076*q^14*#^19 + 
     4834083011*q^15*#^19 - 922635129*q^16*#^19 + 146581771*q^17*#^19 - 
     19058759*q^18*#^19 + 1977967*q^19*#^19 - 157726*q^20*#^19 + 
     9080*q^21*#^19 - 336*q^22*#^19 + 6*q^23*#^19 + 885943787*#^20 - 
     5621525575*q*#^20 + 16923070556*q^2*#^20 - 32191391103*q^3*#^20 + 
     43455183130*q^4*#^20 - 44297721620*q^5*#^20 + 35411346133*q^6*#^20 - 
     22743605639*q^7*#^20 + 11922718427*q^8*#^20 - 5151408474*q^9*#^20 + 
     1843723050*q^10*#^20 - 547096491*q^11*#^20 + 134160092*q^12*#^20 - 
     26975514*q^13*#^20 + 4387185*q^14*#^20 - 564682*q^15*#^20 + 
     55552*q^16*#^20 - 3939*q^17*#^20 + 180*q^18*#^20 - 4*q^19*#^20 - 
     11239031*#^21 + 53317036*q*#^21 - 118319230*q^2*#^21 + 
     163461940*q^3*#^21 - 157637285*q^4*#^21 + 112638643*q^5*#^21 - 
     61705651*q^6*#^21 + 26421380*q^7*#^21 - 8922500*q^8*#^21 + 
     2377435*q^9*#^21 - 495780*q^10*#^21 + 79431*q^11*#^21 - 9455*q^12*#^21 + 
     788*q^13*#^21 - 41*q^14*#^21 + q^15*#^21 + 94641*#^22 - 298064*q*#^22 + 
     426951*q^2*#^22 - 369123*q^3*#^22 + 214583*q^4*#^22 - 88072*q^5*#^22 + 
     25953*q^6*#^22 - 5444*q^7*#^22 + 782*q^8*#^22 - 70*q^9*#^22 + 
     3*q^10*#^22 - 467*#^23 + 731*q*#^23 - 477*q^2*#^23 + 168*q^3*#^23 - 
     33*q^4*#^23 + 3*q^5*#^23 + #^24 &, #^m &] +  

     A[2] RootSum[
    -32999478554926542422016 + 1200758888824165832730624*q - 
     21500230092371620995686400*q^2 + 252537697150707214905450624*q^3 - 
     2188633517593847855641050048*q^4 + 14925348383566554801406550016*q^5 - 
     83409992472094469004476520288*q^6 + 392820051607725705066437364936*q^7 - 
     1591137624177039331130479008444*q^8 + 5629862393273787639859845610068*
      q^9 - 17613792501687500441777924437968*q^10 + 
     49207112695862115030490272226156*q^11 - 
     123740753033408428304640243706343*q^12 + 
     281978101384598521695573009449924*q^13 - 
     585585130190592099775669612727229*q^14 + 
     1113602641312456322262320249462683*q^15 - 
     1947321118024859653740599815037982*q^16 + 
     3142487795985493096943428219548403*q^17 - 
     4694615176045809299356508266226391*q^18 + 
     6510431865687611330661269923881404*q^19 - 
     8401409900403231204873901113267389*q^20 + 
     10110026870333008446817071138142949*q^21 - 
     11366518801318857623633586651728812*q^22 + 
     11959145532579677635993639427835898*q^23 - 
     11792579935717363653207162661980486*q^24 + 
     10912316051211577558351104411087465*q^25 - 
     9486811191692886811558004317828088*q^26 + 
     7756273575939437239592699149287389*q^27 - 
     5968889612808250046947185223886303*q^28 + 
     4326807461136216656602185739789495*q^29 - 
     2956329174062376573465595231586734*q^30 + 
     1904940120359432839206545634884601*q^31 - 
     1158089797812777581037730405047391*q^32 + 
     664482274841521452310506277659792*q^33 - 
     359925852328780549374757693391954*q^34 + 
     184077536472910732914743998190379*q^35 - 
     88895222420459547005110970334826*q^36 + 40535933603486978438695831485258*
      q^37 - 17451904582850591621660704055451*q^38 + 
     7092597236632947594635452856277*q^39 - 2720244820970065839186033271747*
      q^40 + 984218973587837189591614891408*q^41 - 
     335781140251235965213585083834*q^42 + 107958920147555651755717940583*
      q^43 - 32689626266696709748827805537*q^44 + 
     9314806955575074471937620120*q^45 - 2495523975164227636748715393*q^46 + 
     627955782006230404455821754*q^47 - 148241588867265344497669850*q^48 + 
     32787751806912806541346377*q^49 - 6784314169604979578329136*q^50 + 
     1311056783263284655672149*q^51 - 236174158194551413156352*q^52 + 
     39573561594415584490182*q^53 - 6152941417522877432780*q^54 + 
     885247856385830686969*q^55 - 117485118992172714564*q^56 + 
     14330742400943605210*q^57 - 1599981294066994111*q^58 + 
     162713136745180467*q^59 - 14987622594487074*q^60 + 
     1242033165157326*q^61 - 91860835322015*q^62 + 6004357141093*q^63 - 
     342649515292*q^64 + 16809010305*q^65 - 694520458*q^66 + 23503837*q^67 - 
     625556*q^68 + 12278*q^69 - 158*q^70 + q^71 + 174162209163287877531648*
      # - 6076678055516956815643008*q*# + 104293860916669595607811680*q^2*# - 
     1173781613464978716746959968*q^3*# + 9743572121498984156264514432*q^4*
      # - 63619540835860871229324875400*q^5*# + 
     340282685393325393092160048462*q^6*# - 1533217410006039549998069659910*
      q^7*# + 5939314695975676914704126982911*q^8*# - 
     20089650322284787618653847269805*q^9*# + 
     60061763256606485442371446873750*q^10*# - 
     160274755157638956902012640626030*q^11*# + 
     384822121209915906350368146568327*q^12*# - 
     836925827055742983101495709798590*q^13*# + 
     1658044564038247742543391063207573*q^14*# - 
     3006608627087364644045348260372604*q^15*# + 
     5011017811057009579580668591761484*q^16*# - 
     7703709478507870313495201510662233*q^17*# + 
     10958597920859268484656825155741270*q^18*# - 
     14463667496832555443987103338784545*q^19*# + 
     17754690564129700588215483874619324*q^20*# - 
     20313158950472990909271333039000850*q^21*# + 
     21701088968643885234643975364198500*q^22*# - 
     21684029007345407758271151319359632*q^23*# + 
     20294714044308788914509133801609168*q^24*# - 
     17814138219441111522842039869191453*q^25*# + 
     14681543576173645237192833045522578*q^26*# - 
     11371756103126832963882265462227724*q^27*# + 
     8285125073350906478188278786279356*q^28*# - 
     5681987106487197906645695811771689*q^29*# + 
     3670249735648694013170414057524848*q^30*# - 
     2234103185266003015206946681312171*q^31*# + 
     1282026239699338331594607504728796*q^32*# - 
     693758175751863122982872132106303*q^33*# + 
     354101065869752995181763834634393*q^34*# - 
     170492231914215115870991212814558*q^35*# + 
     77437442035966154178225226178276*q^36*# - 
     33177059902968123127358884171950*q^37*# + 
     13405938204704080257900436612851*q^38*# - 
     5107645749357476328657942658742*q^39*# + 1834253359766222883711547361962*
      q^40*# - 620613481587008582061405812110*q^41*# + 
     197729053491439860285990113824*q^42*# - 59282248623538834375639945801*
      q^43*# + 16712899458515080041610831469*q^44*# - 
     4426566341738789492434914833*q^45*# + 1100342999913153569577289155*q^46*
      # - 256407476105365918576832721*q^47*# + 55937346292565939432963821*
      q^48*# - 11407561655835923573678432*q^49*# + 2171050904465779844414546*
      q^50*# - 384861309822278973645444*q^51*# + 63409993195258119042541*q^52*
      # - 9686518310086608588562*q^53*# + 1368128505767118111518*q^54*# - 
     178097736848805737566*q^55*# + 21290433329819561631*q^56*# - 
     2327482910930080928*q^57*# + 231554193775464288*q^58*# - 
     20845352801535085*q^59*# + 1686660391362230*q^60*# - 
     121673396395570*q^61*# + 7748799216276*q^62*# - 430357106726*q^63*# + 
     20521724619*q^64*# - 823193320*q^65*# + 27009687*q^66*# - 
     695973*q^67*# + 13205*q^68*# - 164*q^69*# + q^70*# - 
     424390804526219819279616*#^2 + 14171115546484690070345616*q*#^2 - 
     232672320306386121681518652*q^2*#^2 + 2504042446878217544778676908*q^3*
      #^2 - 19868213841677238503270103399*q^4*#^2 + 
     123946002229665129556567534983*q^5*#^2 - 633133601108991265564201334900*
      q^6*#^2 + 2723213055246378164143282928588*q^7*#^2 - 
     10065649619807257023481232687338*q^8*#^2 + 
     32471825284788957655488328352070*q^9*#^2 - 
     92546112809154465561979786874875*q^10*#^2 + 
     235311534853574925808638521823877*q^11*#^2 - 
     538075474006862672804506207527686*q^12*#^2 + 
     1113926998950823796463288408785192*q^13*#^2 - 
     2099558799593402422383591612883314*q^14*#^2 + 
     3620260223387969208604920419683476*q^15*#^2 - 
     5734318196477983237260227024282796*q^16*#^2 + 
     8373421780205313214563754635085638*q^17*#^2 - 
     11307102490438738777310525381412038*q^18*#^2 + 
     14158106125098654403229896132632081*q^19*#^2 - 
     16477744292042105759742306174644790*q^20*#^2 + 
     17862291484069807596328333838305185*q^21*#^2 - 
     18068504466664834987403730824184895*q^22*#^2 + 
     17082657627360203443905808103133923*q^23*#^2 - 
     15116591382123951057205024003383466*q^24*#^2 + 
     12535964984427478637003970088775889*q^25*#^2 - 
     9752992470746461473120880725153948*q^26*#^2 + 
     7125273198997716079869965432032370*q^27*#^2 - 
     4892124060326343709575979491645778*q^28*#^2 + 
     3158785294806339009837599811298378*q^29*#^2 - 
     1919167122954600266126749494133188*q^30*#^2 + 
     1097666705024393449369095514784679*q^31*#^2 - 
     591210175397554880689829996183876*q^32*#^2 + 
     299937697076678581729254242528990*q^33*#^2 - 
     143350236476096091442485294660858*q^34*#^2 + 
     64544841885260150270073159440862*q^35*#^2 - 
     27377595984871792330470806677704*q^36*#^2 + 
     10937843594801182428468982152750*q^37*#^2 - 
     4114899198784242447653626723445*q^38*#^2 + 
     1457208304615384490823175550478*q^39*#^2 - 
     485530695248363392990416406049*q^40*#^2 + 152122609761059522854265988984*
      q^41*#^2 - 44786934742016991279474444466*q^42*#^2 + 
     12380370200645696321492987636*q^43*#^2 - 3210158975900254814115253338*
      q^44*#^2 + 779924731204190097243065977*q^45*#^2 - 
     177323151807426803505484449*q^46*#^2 + 37673991230875453021932183*q^47*
      #^2 - 7467458544141565293332905*q^48*#^2 + 1378334514671190111780890*
      q^49*#^2 - 236414315060123091559096*q^50*#^2 + 
     37591708829848388880344*q^51*#^2 - 5526201850712108335124*q^52*#^2 + 
     748730847992467497522*q^53*#^2 - 93161500080657096856*q^54*#^2 + 
     10601468693410979061*q^55*#^2 - 1098067772485530475*q^56*#^2 + 
     102938899537141708*q^57*#^2 - 8675950883626896*q^58*#^2 + 
     652168167797454*q^59*#^2 - 43297208878779*q^60*#^2 + 
     2508052444675*q^61*#^2 - 124813105343*q^62*#^2 + 5228560062*q^63*#^2 - 
     179296105*q^64*#^2 + 4832785*q^65*#^2 - 96013*q^66*#^2 + 1250*q^67*#^2 - 
     8*q^68*#^2 + 635275313395385578058304*#^3 - 20259697817754711597036996*q*
      #^3 + 317547340362153375088190058*q^2*#^3 - 
     3260914376316592033382823126*q^3*#^3 + 24676664249593660816396014585*q^4*
      #^3 - 146751493436615529743391880752*q^5*#^3 + 
     714260000420101837408794689791*q^6*#^3 - 2925754312092363978025801523420*
      q^7*#^3 + 10293733499195468708947389217575*q^8*#^3 - 
     31592730976366706480822258419328*q^9*#^3 + 
     85616384302917603586225512444637*q^10*#^3 - 
     206882108036349227290799997982594*q^11*#^3 + 
     449324488590023763003594729638238*q^12*#^3 - 
     882998115831206139539179174373659*q^13*#^3 + 
     1578913885820329149513750030174665*q^14*#^3 - 
     2581251558479689706138407918022099*q^15*#^3 + 
     3873969128758504151295587765029917*q^16*#^3 - 
     5356424785746304793490679353604806*q^17*#^3 + 
     6844224985646001261828897223748647*q^18*#^3 - 
     8103465287728555131870092142467628*q^19*#^3 + 
     8911183925995824516787405923255505*q^20*#^3 - 
     9120378251082197236310099060408369*q^21*#^3 + 
     8703370226511132818851351068942579*q^22*#^3 - 
     7756149767272140958065015734428844*q^23*#^3 + 
     6463818685088415125417494643896942*q^24*#^3 - 
     5043573831145001081608224874787104*q^25*#^3 + 
     3688457860530429453597486609844963*q^26*#^3 - 
     2530430196437836652415155497930256*q^27*#^3 + 
     1629718313608739497850242319557313*q^28*#^3 - 
     985980989892861841609052413157193*q^29*#^3 + 
     560632478465619547229974765803279*q^30*#^3 - 
     299713830076365327359331101096531*q^31*#^3 + 
     150685087430053829089918602786450*q^32*#^3 - 
     71258585135081473111553660063603*q^33*#^3 + 
     31697798624748004587528209257202*q^34*#^3 - 
     13262362619770421535700998717988*q^35*#^3 + 
     5218438804661494237727513028491*q^36*#^3 - 
     1930494512532435540754281475909*q^37*#^3 + 
     671175833828281329027611363212*q^38*#^3 - 219191939084416269059813687681*
      q^39*#^3 + 67198718151627806924229550743*q^40*#^3 - 
     19324883786190931024863265513*q^41*#^3 + 5208389801118932045575954107*
      q^42*#^3 - 1314216772450720093396620065*q^43*#^3 + 
     310086545710857832493362213*q^44*#^3 - 68320144381161680038238846*q^45*
      #^3 + 14033808248501002406125131*q^46*#^3 - 2682730681764016713599865*
      q^47*#^3 + 476274409385973878254648*q^48*#^3 - 
     78341888416437191421214*q^49*#^3 + 11907480753924399395909*q^50*#^3 - 
     1667236105570128230276*q^51*#^3 + 214282512957787575368*q^52*#^3 - 
     25177271457003016516*q^53*#^3 + 2691471614252707689*q^54*#^3 - 
     260312733441388190*q^55*#^3 + 22627489180029804*q^56*#^3 - 
     1753641587095066*q^57*#^3 + 119997326881963*q^58*#^3 - 
     7162367929429*q^59*#^3 + 367176987769*q^60*#^3 - 15841201706*q^61*#^3 + 
     559334172*q^62*#^3 - 15520440*q^63*#^3 + 317367*q^64*#^3 - 
     4252*q^65*#^3 + 28*q^66*#^3 - 655723162015927076340720*#^4 + 
     19928032976743145610012180*q*#^4 - 297503752788216615294886509*q^2*#^4 + 
     2908385632331021000571569772*q^3*#^4 - 20941121550718791934649138304*q^4*
      #^4 + 118430856340504575123257131976*q^5*#^4 - 
     547861433004979570893179240047*q^6*#^4 + 2131779471195635809603293225556*
      q^7*#^4 - 7120648969003859733165696252801*q^8*#^4 + 
     20735856714899377249749036373170*q^9*#^4 - 
     53286711637012124820868424450569*q^10*#^4 + 
     122023590383594890103172160084676*q^11*#^4 - 
     250993970915022956717943693997685*q^12*#^4 + 
     466831373061509491963891574759842*q^13*#^4 - 
     789516067571018088883890457371599*q^14*#^4 + 
     1219916366325888096520907119595857*q^15*#^4 - 
     1729166800071234116657263685489435*q^16*#^4 + 
     2256360801771858007153174647736011*q^17*#^4 - 
     2718751025209392079142872384048837*q^18*#^4 + 
     3032999757225497009218767596918036*q^19*#^4 - 
     3139952880855425770418649609671384*q^20*#^4 + 
     3022734780317918348266146307366941*q^21*#^4 - 
     2710627324678134708314079764191909*q^22*#^4 + 
     2267776809868063185625715581716967*q^23*#^4 - 
     1772437894227165788130430472760218*q^24*#^4 + 
     1295631824112531439989699504171740*q^25*#^4 - 
     886663505997747431724376995176571*q^26*#^4 + 
     568541696577447362204495597783331*q^27*#^4 - 
     341813429581394235211605241441524*q^28*#^4 + 
     192786850030656144162307664573603*q^29*#^4 - 
     102049137528945380538110543033990*q^30*#^4 + 
     50712289215884334881111752531843*q^31*#^4 - 
     23662736782377459427955537113098*q^32*#^4 + 
     10367858525761299202734645068491*q^33*#^4 - 
     4265390051010794449192037214960*q^34*#^4 + 
     1647387786670353556109963126381*q^35*#^4 - 
     597131253580399763734148591356*q^36*#^4 + 203046867034078174917065815191*
      q^37*#^4 - 64734385407387394479223269805*q^38*#^4 + 
     19336903635192844255055433157*q^39*#^4 - 5407424567819557072628120660*
      q^40*#^4 + 1414220281966243161351437956*q^41*#^4 - 
     345513811514224562128335110*q^42*#^4 + 78750723265512444773099734*q^43*
      #^4 - 16719193060216665671858469*q^44*#^4 + 3300501387827029307598255*
      q^45*#^4 - 604601465744646359728490*q^46*#^4 + 
     102536100668048930055842*q^47*#^4 - 16056453920852177119790*q^48*#^4 + 
     2314532884854423384588*q^49*#^4 - 306049217261081792934*q^50*#^4 + 
     36971287839597837938*q^51*#^4 - 4060883447552675848*q^52*#^4 + 
     403305209512904228*q^53*#^4 - 35976921606740686*q^54*#^4 + 
     2859743122931681*q^55*#^4 - 200591586957943*q^56*#^4 + 
     12266352910243*q^57*#^4 - 643902827211*q^58*#^4 + 28431015399*q^59*#^4 - 
     1026863217*q^60*#^4 + 29131549*q^61*#^4 - 608729*q^62*#^4 + 
     8330*q^63*#^4 - 56*q^64*#^4 + 496625690867473710814212*#^5 - 
     14348458659820103503474860*q*#^5 + 203526097136376369900699123*q^2*#^5 - 
     1889370177467185903428214420*q^3*#^5 + 12910657854550580926144172736*q^4*
      #^5 - 69252824936235747671206300683*q^5*#^5 + 
     303670546478868225357110003038*q^6*#^5 - 1119340939393839925897540715529*
      q^7*#^5 + 3539564444153527512461228668101*q^8*#^5 - 
     9751620529811595288126045336076*q^9*#^5 + 
     23692151398779817818323953712134*q^10*#^5 - 
     51257498327646126893371064487539*q^11*#^5 + 
     99538814561480211309088171569482*q^12*#^5 - 
     174655303173561652836039993881740*q^13*#^5 + 
     278445923461247837959468350932892*q^14*#^5 - 
     405248414142493995060732971781308*q^15*#^5 + 
     540604172696762112299326311177085*q^16*#^5 - 
     663327054206550403822870315485056*q^17*#^5 + 
     750887843281636410075937932276048*q^18*#^5 - 
     786244148940304081966084014774850*q^19*#^5 + 
     763242092621254197016880215711143*q^20*#^5 - 
     688253401094194366261959045599941*q^21*#^5 + 
     577511942181359044749637900013742*q^22*#^5 - 
     451590635064419423809110238774006*q^23*#^5 + 
     329499487640232876018427916608857*q^24*#^5 - 
     224575810936155192648664977882046*q^25*#^5 + 
     143109021072272158452228203022335*q^26*#^5 - 
     85328579392561767311945626678651*q^27*#^5 + 
     47632983012394706043157564802159*q^28*#^5 - 
     24906178123038447697356322806352*q^29*#^5 + 
     12202062368559100318551116557789*q^30*#^5 - 
     5602337705191230252248028551583*q^31*#^5 + 
     2410691047426272215125825270330*q^32*#^5 - 
     972120290181161203958880930191*q^33*#^5 + 367297423096177422379258008086*
      q^34*#^5 - 129984232457269440113061453160*q^35*#^5 + 
     43065986642915402532546949967*q^36*#^5 - 13350055791551825840197210595*
      q^37*#^5 + 3869059082652883568770808182*q^38*#^5 - 
     1047370145689776648542035107*q^39*#^5 + 264540004641952211193652551*q^40*
      #^5 - 62261663923504358308351726*q^41*#^5 + 13634520644696822272938001*
      q^42*#^5 - 2773319086859918499215314*q^43*#^5 + 
     522923835061022536413365*q^44*#^5 - 91193650690498777492185*q^45*#^5 + 
     14670296989077731745415*q^46*#^5 - 2170446622356228362224*q^47*#^5 + 
     294292487293685501877*q^48*#^5 - 36422479697603259771*q^49*#^5 + 
     4095106489269463350*q^50*#^5 - 415956053329533755*q^51*#^5 + 
     37917606081632036*q^52*#^5 - 3077410366936993*q^53*#^5 + 
     220218234712627*q^54*#^5 - 13727140302125*q^55*#^5 + 
     733923366307*q^56*#^5 - 32978331363*q^57*#^5 + 1211133462*q^58*#^5 - 
     34907503*q^59*#^5 + 740426*q^60*#^5 - 10276*q^61*#^5 + 70*q^62*#^5 - 
     286741836432845626845636*#^6 + 7855284159697672965267762*q*#^6 - 
     105583982565488464640942980*q^2*#^6 + 928192295180553358091526277*q^3*
      #^6 - 6002449053253354870817157131*q^4*#^6 + 
     30449976973703379344024459217*q^5*#^6 - 126189992407949960314038986864*
      q^6*#^6 + 439292052534244131230544886749*q^7*#^6 - 
     1310983553659068914333796131827*q^8*#^6 + 
     3406116020849814816692316991295*q^9*#^6 - 
     7798145195986004956468376690242*q^10*#^6 + 
     15885710874842102645266750279256*q^11*#^6 - 
     29023565775506774232301838611536*q^12*#^6 + 
     47872172191757709877085550097005*q^13*#^6 - 
     71681250987931197928089753936833*q^14*#^6 + 
     97893724497888390118142141294765*q^15*#^6 - 
     122425286372478255418087318357793*q^16*#^6 + 
     140685600231230886922422560614619*q^17*#^6 - 
     148997979963765444033720637065060*q^18*#^6 + 
     145807174419577978797517961607178*q^19*#^6 - 
     132132809438009155033877069483032*q^20*#^6 + 
     111099074855583499443102809461217*q^21*#^6 - 
     86815586041155382782563931999420*q^22*#^6 + 
     63137758557697576510555334724404*q^23*#^6 - 
     42786703378508274761664808110686*q^24*#^6 + 
     27045568262948925143530391164692*q^25*#^6 - 
     15959244351204872906836602061124*q^26*#^6 + 
     8797227350502610361794721903044*q^27*#^6 - 
     4532271841449426322742631047766*q^28*#^6 + 
     2183112236559840839748331851751*q^29*#^6 - 
     983366700579552771126266223268*q^30*#^6 + 414248349989508018299897956741*
      q^31*#^6 - 163183421860856037652401429872*q^32*#^6 + 
     60098342434565538646390174516*q^33*#^6 - 20685085767567151937149460019*
      q^34*#^6 + 6650151296649434795753127349*q^35*#^6 - 
     1995661658798978622098911946*q^36*#^6 + 558537203728683289985360086*q^37*
      #^6 - 145638878416783044341179280*q^38*#^6 + 35336850727150641985789905*
      q^39*#^6 - 7966651172378903306623405*q^40*#^6 + 
     1666057910240477875184112*q^41*#^6 - 322569866189779852802959*q^42*#^6 + 
     57689741462912846751619*q^43*#^6 - 9505727276353375526233*q^44*#^6 + 
     1438731248323282402922*q^45*#^6 - 199329207133908180550*q^46*#^6 + 
     25176912512154697298*q^47*#^6 - 2885491072486076840*q^48*#^6 + 
     298401954003845548*q^49*#^6 - 27660997745550555*q^50*#^6 + 
     2280079842403833*q^51*#^6 - 165504332266396*q^52*#^6 + 
     10451209867354*q^53*#^6 - 565311623853*q^54*#^6 + 25663380870*q^55*#^6 - 
     950811757*q^56*#^6 + 27604156*q^57*#^6 - 588825*q^58*#^6 + 
     8204*q^59*#^6 - 56*q^60*#^6 + 129452110349349723240402*#^7 - 
     3352910842149166739405124*q*#^7 + 42578898485269150293883440*q^2*#^7 - 
     353394015950524184282173807*q^3*#^7 + 2156039521311811414442856480*q^4*
      #^7 - 10310913866782561758810628367*q^5*#^7 + 
     40251678284555208579959857550*q^6*#^7 - 131892276135684311503288089395*
      q^7*#^7 + 370184692681996973277234227374*q^8*#^7 - 
     903802109992932411441052201298*q^9*#^7 + 1942780182007985190265414637351*
      q^10*#^7 - 3712532918006163618932699455783*q^11*#^7 + 
     6356888702317727404349769624534*q^12*#^7 - 
     9817271028568489598953859220329*q^13*#^7 + 
     13749727484274042349965809158659*q^14*#^7 - 
     17545805358273113300676500729156*q^15*#^7 + 
     20480901827418371039385696298599*q^16*#^7 - 
     21942972530266794253961712729234*q^17*#^7 + 
     21641105950657936788508735178554*q^18*#^7 - 
     19696619071749737188665089682618*q^19*#^7 + 
     16579467549653567786166498732483*q^20*#^7 - 
     12930683128125925397409380758811*q^21*#^7 + 
     9359052575015053492110257558980*q^22*#^7 - 
     6294826637390840685369559725204*q^23*#^7 + 
     3938793900203355687506592113197*q^24*#^7 - 
     2294924608164470072652281768601*q^25*#^7 + 
     1245992520371789668071515738604*q^26*#^7 - 
     630729628117047149534318851432*q^27*#^7 + 297794721822363810082422037135*
      q^28*#^7 - 131168792444125275831496234112*q^29*#^7 + 
     53902332983291106485666027418*q^30*#^7 - 20663421221661330325813288883*
      q^31*#^7 + 7387515573395424869693288154*q^32*#^7 - 
     2462114490680059430513733978*q^33*#^7 + 764486052921160304791020591*q^34*
      #^7 - 220974539205859577438167576*q^35*#^7 + 59402295710312519607536126*
      q^36*#^7 - 14833385686680704265949570*q^37*#^7 + 
     3435926797810566908704757*q^38*#^7 - 737050498023614987804748*q^39*#^7 + 
     146138161028755891243221*q^40*#^7 - 26722121206696844854730*q^41*#^7 + 
     4494609094901814898509*q^42*#^7 - 693297722714391720801*q^43*#^7 + 
     97731974912256491232*q^44*#^7 - 12539311835457055069*q^45*#^7 + 
     1457331827044190899*q^46*#^7 - 152561758994032949*q^47*#^7 + 
     14289719132332323*q^48*#^7 - 1187913120109983*q^49*#^7 + 
     86784157916011*q^50*#^7 - 5503652921990*q^51*#^7 + 
     298268927998*q^52*#^7 - 13531942718*q^53*#^7 + 499625639*q^54*#^7 - 
     14410090*q^55*#^7 + 304288*q^56*#^7 - 4180*q^57*#^7 + 28*q^58*#^7 - 
     46502450296481556040101*#^8 + 1135115907413356970630708*q*#^8 - 
     13574409437916874675245525*q^2*#^8 + 106009347889154374065210310*q^3*
      #^8 - 608054716128191353059899332*q^4*#^8 + 
     2731605758988263459612144062*q^5*#^8 - 10008387669908448375587590557*q^6*
      #^8 + 30751934144545275719732813767*q^7*#^8 - 
     80862349750926141450191700628*q^8*#^8 + 184784254928442640496759790767*
      q^9*#^8 - 371410007330221379676498373251*q^10*#^8 + 
     662975621606686887929723386284*q^11*#^8 - 
     1059280725894588804489185074457*q^12*#^8 + 
     1524824046471121059720495453410*q^13*#^8 - 
     1988330135879951016547081870874*q^14*#^8 + 
     2359467569435719706861677723861*q^15*#^8 - 
     2557954743317860927505744003198*q^16*#^8 + 
     2541984455001632196667069745429*q^17*#^8 - 
     2322162409807031469993928502636*q^18*#^8 + 
     1954841461520002335692770730152*q^19*#^8 - 
     1519617659022066683250639185885*q^20*#^8 + 
     1092771638623515971227899890084*q^21*#^8 - 
     728021264130281203881729410589*q^22*#^8 + 449900243626250664111683524616*
      q^23*#^8 - 258156989464310652057176762192*q^24*#^8 + 
     137655115381001697404569673895*q^25*#^8 - 68249556427603745816217757504*
      q^26*#^8 + 31476140708763636912410551893*q^27*#^8 - 
     13506167089827454604398761362*q^28*#^8 + 5392221812194770806807437947*
      q^29*#^8 - 2002745922038284413695951788*q^30*#^8 + 
     691774561353654120111961668*q^31*#^8 - 222106230713218565310341201*q^32*
      #^8 + 66237892161572613257408888*q^33*#^8 - 18331787071641173481366656*
      q^34*#^8 + 4702871614618991297280295*q^35*#^8 - 
     1116825911887076833819837*q^36*#^8 + 245110705681248574924855*q^37*#^8 - 
     49620085874451687964441*q^38*#^8 + 9244697788604994364558*q^39*#^8 - 
     1580981682312795890956*q^40*#^8 + 247417689242126094378*q^41*#^8 - 
     35306515827193927044*q^42*#^8 + 4574961799176351788*q^43*#^8 - 
     535673811573558645*q^44*#^8 + 56347820913381243*q^45*#^8 - 
     5288292495937963*q^46*#^8 + 439130338622362*q^47*#^8 - 
     31935842596439*q^48*#^8 + 2008383062073*q^49*#^8 - 
     107461705761*q^50*#^8 + 4788971303*q^51*#^8 - 172641205*q^52*#^8 + 
     4826355*q^53*#^8 - 97897*q^54*#^8 + 1277*q^55*#^8 - 8*q^56*#^8 + 
     13455762603714165981217*#^9 - 308438462247592915609761*q*#^9 + 
     3460652397189110786305820*q^2*#^9 - 25333479627374607799181863*q^3*#^9 + 
     136082668532742935556250798*q^4*#^9 - 571969861372867185330216768*q^5*
      #^9 + 1958790990775040511354135797*q^6*#^9 - 
     5619868884638497354811365008*q^7*#^9 + 13784035663825811173482487036*q^8*
      #^9 - 29349578612521421906990555161*q^9*#^9 + 
     54904815126145002294994960582*q^10*#^9 - 91110428283874598261014720445*
      q^11*#^9 + 135166145226869881925162514483*q^12*#^9 - 
     180431520220138812191327010762*q^13*#^9 + 217891939772017624527802588883*
      q^14*#^9 - 239124011877722596814207178401*q^15*#^9 + 
     239400373200894308243101183282*q^16*#^9 - 219361752147581557076078438833*
      q^17*#^9 + 184473428125673794729773711873*q^18*#^9 - 
     142713043903679892647821399530*q^19*#^9 + 101768140876291542063247385661*
      q^20*#^9 - 67003801878342761064122909747*q^21*#^9 + 
     40787004871495183818568463479*q^22*#^9 - 22980518109357219060480796993*
      q^23*#^9 + 11994677920268116526421542265*q^24*#^9 - 
     5803421703584613756379021696*q^25*#^9 + 2603922097041097688841885441*
      q^26*#^9 - 1083703189095183388297378373*q^27*#^9 + 
     418342123795994818572495037*q^28*#^9 - 149762262005543924934953510*q^29*
      #^9 + 49698395221505699347386089*q^30*#^9 - 15278379782616372191040123*
      q^31*#^9 + 4347451239765931132855475*q^32*#^9 - 
     1143767353548810628221000*q^33*#^9 + 277841193462214849263022*q^34*#^9 - 
     62215505689563198533481*q^35*#^9 + 12817222667883636609844*q^36*#^9 - 
     2423699180027861284377*q^37*#^9 + 419540042953418152771*q^38*#^9 - 
     66266655792592758608*q^39*#^9 + 9515286583115996043*q^40*#^9 - 
     1236652365345375482*q^41*#^9 + 144717715005656662*q^42*#^9 - 
     15155465850477706*q^43*#^9 + 1409883587523739*q^44*#^9 - 
     115471198205846*q^45*#^9 + 8234800055327*q^46*#^9 - 
     504334902076*q^47*#^9 + 26059477871*q^48*#^9 - 1109664746*q^49*#^9 + 
     37698879*q^50*#^9 - 974634*q^51*#^9 + 17789*q^52*#^9 - 200*q^53*#^9 + 
     q^54*#^9 - 3162904149876821943204*#^10 + 67809018164360307466963*q*
      #^10 - 710851281004775716450749*q^2*#^10 + 4857004911510165372198898*
      q^3*#^10 - 24325931480978215532708051*q^4*#^10 + 
     95227022121460445462840039*q^5*#^10 - 303395215295520060777870654*q^6*
      #^10 + 808867826125284753793941334*q^7*#^10 - 
     1841356355058545789648807983*q^8*#^10 + 3634401667335597426232700567*q^9*
      #^10 - 6294317984878064679961381317*q^10*#^10 + 
     9656660054667706451894824264*q^11*#^10 - 13226172663043179311434724976*
      q^12*#^10 + 16275847229027383517759963897*q^13*#^10 - 
     18091005008488224574559131499*q^14*#^10 + 18244214463656566178024398108*
      q^15*#^10 - 16755548821032115090028691762*q^16*#^10 + 
     14058386913833684219307271270*q^17*#^10 - 10804666319450066545191516052*
      q^18*#^10 + 7623510988542708178224262868*q^19*#^10 - 
     4947335614410969580006036013*q^20*#^10 + 2957462119363652713296030193*
      q^21*#^10 - 1630515756089727225771014039*q^22*#^10 + 
     829838366591135018732006863*q^23*#^10 - 390135418760540525491397460*q^24*
      #^10 + 169501144481611417508901692*q^25*#^10 - 
     68067846871694386957949481*q^26*#^10 + 25263667587968694152210412*q^27*
      #^10 - 8663720088178712170897167*q^28*#^10 + 2743646500725577486767723*
      q^29*#^10 - 801713125749838950110672*q^30*#^10 + 
     215929123710955459890818*q^31*#^10 - 53531976990871978877402*q^32*#^10 + 
     12195402418249413993326*q^33*#^10 - 2547875283281199950512*q^34*#^10 + 
     486974014796151669590*q^35*#^10 - 84904083798053244833*q^36*#^10 + 
     13457590440606124459*q^37*#^10 - 1931401169015329836*q^38*#^10 + 
     249787173054287494*q^39*#^10 - 28946068747773647*q^40*#^10 + 
     2985148337031569*q^41*#^10 - 271709439526024*q^42*#^10 + 
     21606775814886*q^43*#^10 - 1482181266188*q^44*#^10 + 
     86294142472*q^45*#^10 - 4173850866*q^46*#^10 + 162867453*q^47*#^10 - 
     4913834*q^48*#^10 + 107205*q^49*#^10 - 1498*q^50*#^10 + 10*q^51*#^10 + 
     607331454007004045605*#^11 - 12121942299278962945041*q*#^11 + 
     118169715553392132752769*q^2*#^11 - 749936829354330434633276*q^3*#^11 + 
     3484389839334333215979772*q^4*#^11 - 12637913094612095451322970*q^5*
      #^11 + 37258106505092917616170321*q^6*#^11 - 91792124549047005869313747*
      q^7*#^11 + 192831478362026491716102528*q^8*#^11 - 
     350716787663996275292051399*q^9*#^11 + 558855194826262425232711561*q^10*
      #^11 - 787620616257267356021628110*q^11*#^11 + 
     989332354581238466032046003*q^12*#^11 - 1114577224010631881601987150*
      q^13*#^11 + 1132105234371480398119581426*q^14*#^11 - 
     1041261710665249119684584047*q^15*#^11 + 870375010103092927490067021*
      q^16*#^11 - 663197250212158600644283878*q^17*#^11 + 
     461809277035401133595363809*q^18*#^11 - 294487284851815726606815099*q^19*
      #^11 + 172259581930963465232010920*q^20*#^11 - 
     92552400521643563878442109*q^21*#^11 + 45720618278558308391614702*q^22*
      #^11 - 20780524857555807816270615*q^23*#^11 + 
     8693491045675633110820472*q^24*#^11 - 3347921633045099778818750*q^25*
      #^11 + 1186663590231087531350890*q^26*#^11 - 386950525456826067369989*
      q^27*#^11 + 115993960144259417790514*q^28*#^11 - 
     31930800092865381283520*q^29*#^11 + 8060782020781374112428*q^30*#^11 - 
     1862853992654688202422*q^31*#^11 + 393261402629685922982*q^32*#^11 - 
     75640365293141794991*q^33*#^11 + 13214081760603194729*q^34*#^11 - 
     2088843787361630026*q^35*#^11 + 297451872265317187*q^36*#^11 - 
     37952307327712619*q^37*#^11 + 4310807768023022*q^38*#^11 - 
     432469972018386*q^39*#^11 + 37950069979763*q^40*#^11 - 
     2877684703463*q^41*#^11 + 185642020111*q^42*#^11 - 
     9981066099*q^43*#^11 + 434784617*q^44*#^11 - 14727671*q^45*#^11 + 
     363527*q^46*#^11 - 5808*q^47*#^11 + 45*q^48*#^11 - 
     95566188526084993497*#^12 + 1766457923209885376159*q*#^12 - 
     15926140033189843064215*q^2*#^12 + 93348743512296226318506*q^3*#^12 - 
     400017641615816652867558*q^4*#^12 + 1336182519628386226092040*q^5*#^12 - 
     3622396597085726424970980*q^6*#^12 + 8193822458494832097796420*q^7*
      #^12 - 15778189353436126857710193*q^8*#^12 + 26259936631687750962990764*
      q^9*#^12 - 38222394411891382523845672*q^10*#^12 + 
     49113450984191766141443539*q^11*#^12 - 56134374909501504462624956*q^12*
      #^12 + 57423408478268599008838400*q^13*#^12 - 
     52843478786985698915728237*q^14*#^12 + 43930159306333490321467206*q^15*
      #^12 - 33106410709557285798347241*q^16*#^12 + 
     22681940245548724305758532*q^17*#^12 - 14160442876058619126701745*q^18*
      #^12 + 8070650037821265666626825*q^19*#^12 - 4205322676745497745138427*
      q^20*#^12 + 2005423703827703515595813*q^21*#^12 - 
     875849105258616842785480*q^22*#^12 + 350444502726143190717654*q^23*
      #^12 - 128463544217931612769765*q^24*#^12 + 43128900659110991180808*
      q^25*#^12 - 13252314188355009760831*q^26*#^12 + 
     3723058116689815667320*q^27*#^12 - 954936731456789435397*q^28*#^12 + 
     223210466550694823686*q^29*#^12 - 47436608057558994152*q^30*#^12 + 
     9139723111354102154*q^31*#^12 - 1590976866509762130*q^32*#^12 + 
     249159339092288646*q^33*#^12 - 34926652731650670*q^34*#^12 + 
     4355206002000009*q^35*#^12 - 479437286462582*q^36*#^12 + 
     46156989279540*q^37*#^12 - 3840426973572*q^38*#^12 + 
     271981990814*q^39*#^12 - 16067876092*q^40*#^12 + 770131939*q^41*#^12 - 
     28758472*q^42*#^12 + 784572*q^43*#^12 - 13902*q^44*#^12 + 
     120*q^45*#^12 + 12336250598249352918*#^13 - 209881729273104380972*q*
      #^13 + 1738998508777880321949*q^2*#^13 - 9352357924696955178194*q^3*
      #^13 + 36711368406245880073387*q^4*#^13 - 112138654887193135869163*q^5*
      #^13 + 277513202495942374278649*q^6*#^13 - 571964051887336020255466*q^7*
      #^13 + 1001595424681601074336141*q^8*#^13 - 1512855601523550405761243*
      q^9*#^13 + 1994150566984952853947621*q^10*#^13 - 
     2315211179034674436554595*q^11*#^13 + 2385189657569899417208595*q^12*
      #^13 - 2193681280243282919752346*q^13*#^13 + 1809998619461921144930080*
      q^14*#^13 - 1345178554353012937724229*q^15*#^13 + 
     903428834518709606830084*q^16*#^13 - 549738514224905173704509*q^17*
      #^13 + 303709539146723143469515*q^18*#^13 - 152571865800481130636914*
      q^19*#^13 + 69771525663966300165914*q^20*#^13 - 
     29064061125831334268420*q^21*#^13 + 11031001577264577578412*q^22*#^13 - 
     3814015110337691437081*q^23*#^13 + 1200622908823349088826*q^24*#^13 - 
     343754325514777975378*q^25*#^13 + 89385681784600900761*q^26*#^13 - 
     21067297081797766285*q^27*#^13 + 4489207132283099817*q^28*#^13 - 
     862124408139850012*q^29*#^13 + 148628390286392299*q^30*#^13 - 
     22890978571039484*q^31*#^13 + 3130935307167134*q^32*#^13 - 
     377518819662098*q^33*#^13 + 39762716606352*q^34*#^13 - 
     3616159138112*q^35*#^13 + 279733622962*q^36*#^13 - 
     18043465057*q^37*#^13 + 944112389*q^38*#^13 - 38493762*q^39*#^13 + 
     1147185*q^40*#^13 - 22224*q^41*#^13 + 210*q^42*#^13 - 
     1305160423793400936*#^14 + 20291963301669767722*q*#^14 - 
     153363158047038213096*q^2*#^14 + 750922874708856409222*q^3*#^14 - 
     2678419546548568365986*q^4*#^14 + 7419163975297885443386*q^5*#^14 - 
     16614357769262399124368*q^6*#^14 + 30917382049224574739323*q^7*#^14 - 
     48768904770913175311457*q^8*#^14 + 66189558176592082621923*q^9*#^14 - 
     78189866827719558293378*q^10*#^14 + 81127694912263803026247*q^11*#^14 - 
     74471483586847592568783*q^12*#^14 + 60832898169303569143684*q^13*#^14 - 
     44426850896640900405869*q^14*#^14 + 29116270533225659320345*q^15*#^14 - 
     17174774570420530249932*q^16*#^14 + 9138948521044956493709*q^17*#^14 - 
     4394116278320247674154*q^18*#^14 + 1911150975937338168050*q^19*#^14 - 
     752343834415736173199*q^20*#^14 + 268079749052502903247*q^21*#^14 - 
     86426109742858139264*q^22*#^14 + 25184793579806202321*q^23*#^14 - 
     6623412568800565771*q^24*#^14 + 1568732776899222834*q^25*#^14 - 
     333670367112537079*q^26*#^14 + 63507369747388173*q^27*#^14 - 
     10767134716139220*q^28*#^14 + 1616906099411314*q^29*#^14 - 
     213550364834709*q^30*#^14 + 24585152551145*q^31*#^14 - 
     2439307734403*q^32*#^14 + 205528507213*q^33*#^14 - 
     14419107346*q^34*#^14 + 819617372*q^35*#^14 - 36267714*q^36*#^14 + 
     1172130*q^37*#^14 - 24612*q^38*#^14 + 252*q^39*#^14 + 
     112845225088098952*#^15 - 1589619899732627332*q*#^15 + 
     10861429606075733767*q^2*#^15 - 47970395264558080343*q^3*#^15 + 
     153973306702891738479*q^4*#^15 - 382861568318555398136*q^5*#^15 + 
     767658211343980232887*q^6*#^15 - 1275558069101920041856*q^7*#^15 + 
     1791423733582589612697*q^8*#^15 - 2158073396567344618455*q^9*#^15 + 
     2255382178660733862837*q^10*#^15 - 2062998143532032767373*q^11*#^15 + 
     1663138488526520520848*q^12*#^15 - 1188228582642695800713*q^13*#^15 + 
     755599922219414638305*q^14*#^15 - 429096626582451921611*q^15*#^15 + 
     218158955223792453615*q^16*#^15 - 99472486965424911160*q^17*#^15 + 
     40719543462278307086*q^18*#^15 - 14970866362804387419*q^19*#^15 + 
     4942314681169236634*q^20*#^15 - 1463743859520650204*q^21*#^15 + 
     388297280964307132*q^22*#^15 - 92048445187868616*q^23*#^15 + 
     19437650326109806*q^24*#^15 - 3641189497606329*q^25*#^15 + 
     601868639437786*q^26*#^15 - 87191426565042*q^27*#^15 + 
     10975017004229*q^28*#^15 - 1187048243439*q^29*#^15 + 
     108730858755*q^30*#^15 - 8271767124*q^31*#^15 + 508667875*q^32*#^15 - 
     24297904*q^33*#^15 + 846030*q^34*#^15 - 19104*q^35*#^15 + 
     210*q^36*#^15 - 7933222401351360*#^16 + 100209644182827800*q*#^16 - 
     612338479526042735*q^2*#^16 + 2411912052594173650*q^3*#^16 - 
     6884287328489277623*q^4*#^16 + 15176027887419552481*q^5*#^16 - 
     26889855755451169188*q^6*#^16 + 39349383581431254408*q^7*#^16 - 
     48491286771834622038*q^8*#^16 + 51056636398762355735*q^9*#^16 - 
     46439210145066873095*q^10*#^16 + 36799841249569434041*q^11*#^16 - 
     25573191670234670824*q^12*#^16 + 15663549073333941242*q^13*#^16 - 
     8488027935358355432*q^14*#^16 + 4080529708366228012*q^15*#^16 - 
     1743373766138708214*q^16*#^16 + 662554174662456919*q^17*#^16 - 
     223995266145877358*q^18*#^16 + 67314630343396802*q^19*#^16 - 
     17952366048237018*q^20*#^16 + 4237928796646326*q^21*#^16 - 
     882308575167828*q^22*#^16 + 161211002824109*q^23*#^16 - 
     25685514714963*q^24*#^16 + 3538987496772*q^25*#^16 - 
     417107784260*q^26*#^16 + 41454627738*q^27*#^16 - 3407687416*q^28*#^16 + 
     225519693*q^29*#^16 - 11547315*q^30*#^16 + 429277*q^31*#^16 - 
     10308*q^32*#^16 + 120*q^33*#^16 + 450099606915126*#^17 - 
     5033424126073238*q*#^17 + 27139004347355393*q^2*#^17 - 
     93994777876293974*q^3*#^17 + 235047171440419321*q^4*#^17 - 
     452196617081745822*q^5*#^17 + 696365916868644835*q^6*#^17 - 
     881740795816026798*q^7*#^17 + 935707563586177398*q^8*#^17 - 
     843998991096182713*q^9*#^17 + 653912433706076175*q^10*#^17 - 
     438648170213127480*q^11*#^17 + 256272185450731958*q^12*#^17 - 
     130959580073336534*q^13*#^17 + 58706633082491341*q^14*#^17 - 
     23125094728579790*q^15*#^17 + 8008744811527566*q^16*#^17 - 
     2437165611337758*q^17*#^17 + 650585115974157*q^18*#^17 - 
     151895629974102*q^19*#^17 + 30883511294926*q^20*#^17 - 
     5435627695162*q^21*#^17 + 821539741885*q^22*#^17 - 
     105494320869*q^23*#^17 + 11346413172*q^24*#^17 - 1002524002*q^25*#^17 + 
     70813451*q^26*#^17 - 3841252*q^27*#^17 + 150059*q^28*#^17 - 
     3752*q^29*#^17 + 45*q^30*#^17 - 20394263481669*#^18 + 
     198668861264847*q*#^18 - 929125372171916*q^2*#^18 + 
     2778770711840379*q^3*#^18 - 5971840729241004*q^4*#^18 + 
     9823667696398340*q^5*#^18 - 12864383914996352*q^6*#^18 + 
     13768884615450509*q^7*#^18 - 12270336654781929*q^8*#^18 + 
     9227322608468281*q^9*#^18 - 5912682498918375*q^10*#^18 + 
     3251015643749286*q^11*#^18 - 1541225900320579*q^12*#^18 + 
     631849749138019*q^13*#^18 - 224302908847602*q^14*#^18 + 
     68932672069457*q^15*#^18 - 18306117807960*q^16*#^18 + 
     4186270287739*q^17*#^18 - 819906430704*q^18*#^18 + 
     136474934914*q^19*#^18 - 19101615987*q^20*#^18 + 2215623037*q^21*#^18 - 
     208740097*q^22*#^18 + 15525229*q^23*#^18 - 873880*q^24*#^18 + 
     34793*q^25*#^18 - 866*q^26*#^18 + 10*q^27*#^18 + 727458135417*#^19 - 
     6043914208430*q*#^19 + 23971241521230*q^2*#^19 - 
     60434815510349*q^3*#^19 + 108781922822775*q^4*#^19 - 
     148828866320983*q^5*#^19 + 160848932654117*q^6*#^19 - 
     140873954137686*q^7*#^19 + 101751438806618*q^8*#^19 - 
     61352882714549*q^9*#^19 + 31139197999570*q^10*#^19 - 
     13372859852842*q^11*#^19 + 4872271620461*q^12*#^19 - 
     1506443882322*q^13*#^19 + 394460749598*q^14*#^19 - 
     87080687896*q^15*#^19 + 16088094517*q^16*#^19 - 2460459826*q^17*#^19 + 
     306685160*q^18*#^19 - 30471787*q^19*#^19 + 2336773*q^20*#^19 - 
     131685*q^21*#^19 + 5031*q^22*#^19 - 112*q^23*#^19 + q^24*#^19 - 
     20027329191*#^20 + 137886135129*q*#^20 - 449620344237*q^2*#^20 + 
     924063655654*q^3*#^20 - 1343339499888*q^4*#^20 + 
     1469040500371*q^5*#^20 - 1254347467508*q^6*#^20 + 
     856473002887*q^7*#^20 - 474965928393*q^8*#^20 + 216004328139*q^9*#^20 - 
     80972789430*q^10*#^20 + 25050555009*q^11*#^20 - 6379512844*q^12*#^20 + 
     1328577385*q^13*#^20 - 223699360*q^14*#^20 + 29917589*q^15*#^20 - 
     3093929*q^16*#^20 + 237357*q^17*#^20 - 12620*q^18*#^20 + 410*q^19*#^20 - 
     6*q^20*#^20 + 413862639*#^21 - 2265108821*q*#^21 + 5802359393*q^2*#^21 - 
     9246818745*q^3*#^21 + 10271271397*q^4*#^21 - 8438550903*q^5*#^21 + 
     5306786110*q^6*#^21 - 2606446572*q^7*#^21 + 1010441296*q^8*#^21 - 
     310138687*q^9*#^21 + 75077149*q^10*#^21 - 14170698*q^11*#^21 + 
     2041674*q^12*#^21 - 216627*q^13*#^21 + 15915*q^14*#^21 - 720*q^15*#^21 + 
     15*q^16*#^21 - 6161136*#^22 + 25107182*q*#^22 - 46947365*q^2*#^22 + 
     53390138*q^3*#^22 - 41195874*q^4*#^22 + 22745960*q^5*#^22 - 
     9221306*q^6*#^22 + 2766446*q^7*#^22 - 609503*q^8*#^22 + 96126*q^9*#^22 - 
     10290*q^10*#^22 + 670*q^11*#^22 - 20*q^12*#^22 + 61883*#^23 - 
     166701*q*#^23 + 197914*q^2*#^23 - 135952*q^3*#^23 + 59276*q^4*#^23 - 
     16828*q^5*#^23 + 3041*q^6*#^23 - 320*q^7*#^23 + 15*q^8*#^23 - 372*#^24 + 
     496*q*#^24 - 256*q^2*#^24 + 62*q^3*#^24 - 6*q^4*#^24 + #^25 &, #^m &] + 

     A[1] RootSum[
    -3464723290831068033629908992 + 148810091771910938511071363328*q - 
     3155339220055090445227325910336*q^2 + 44034434328801952452025900664064*
      q^3 - 454952849192499556877213104061184*q^4 + 
     3711395932349174690274398174267088*q^5 - 
     24898470090706155173844313702544292*q^6 + 
     141268024139897921623581483908311536*q^7 - 
     691895847502042783240943165680917018*q^8 + 
     2971225577201744801937560023755827046*q^9 - 
     11325425643234876222255441557515521780*q^10 + 
     38698226922460727774018387518360701300*q^11 - 
     119502222117017617776018082212098960148*q^12 + 
     335784082371176735063608016143986937848*q^13 - 
     863461354736795620493779988828899936842*q^14 + 
     2042045770410954319581295384973108877897*q^15 - 
     4460457833122263141236891102953855016382*q^16 + 
     9032316132071014493532513958353870595195*q^17 - 
     17011466555984362631946127205399486490429*q^18 + 
     29885385902047851395985921122953135028953*q^19 - 
     49097720727008348555060481297069688804681*q^20 + 
     75603062248971308840435644018350956041468*q^21 - 
     109339970302740722711731204826098713303084*q^22 + 
     148790425959943580494169793985375592407048*q^23 - 
     190828201481371343013830902943482928408108*q^24 + 
     231007483402933494940235750870117789131984*q^25 - 
     264305932411749627953340141438754444396201*q^26 + 
     286160831173924176411847205784581725893288*q^27 - 
     293501326908752194654493162484766137975059*q^28 + 
     285452999888015987019568662069870314254296*q^29 - 
     263493431222532243322085139388750963883471*q^30 + 
     231027128836844405866965767912210615426498*q^31 - 
     192542195228545452981022295129356253350246*q^32 + 
     152629084053708112209470565284439834091642*q^33 - 
     115144968881846710695700287572059014720721*q^34 + 
     82711868955511308006359732761668694033742*q^35 - 
     56597532562674309613533407119432664412408*q^36 + 
     36906225631381427064562608827185958967119*q^37 - 
     22941148854332555330448787854460793220920*q^38 + 
     13597568167465120929514210057405721245645*q^39 - 
     7686560828406679077109069587136393483294*q^40 + 
     4144761066562827893926726323813921425096*q^41 - 
     2132129454048330557839240042128613167796*q^42 + 
     1046412258491838984558195626252759672638*q^43 - 
     489975656547015042405727695975604512936*q^44 + 
     218884328560688901081527899818757882912*q^45 - 
     93279902280529164633623166104546127908*q^46 + 
     37917355466805308637857241896021557851*q^47 - 
     14698940269929445707909053087279130010*q^48 + 
     5432893978991201044394441552604970528*q^49 - 
     1914035208170847607848793925573549208*q^50 + 
     642531833674646211751995590582482335*q^51 - 
     205443907510370703908829572455141987*q^52 + 
     62538545023953348849392031241455823*q^53 - 
     18114774424098030648675024128804872*q^54 + 
     4989932187046820720835196986546279*q^55 - 
     1306315467083109398205528304237567*q^56 + 
     324769629898383712691850990264891*q^57 - 
     76616685184941488054705966196801*q^58 + 17135631476351650170301544343936*
      q^59 - 3629709963779166605502817178626*q^60 + 
     727376132299204586890448619500*q^61 - 137730787335604495964621647145*
      q^62 + 24609408663893766878037129490*q^63 - 
     4143048558307882530788449750*q^64 + 656096317233750944565590819*q^65 - 
     97553809615546444027361961*q^66 + 13591252905195128245357595*q^67 - 
     1770185724632497016864251*q^68 + 214984577835292277680870*q^69 - 
     24275573935728210188026*q^70 + 2540297697162069816371*q^71 - 
     245434124834870795376*q^72 + 21800465986805285224*q^73 - 
     1771467532521341603*q^74 + 130928806425379873*q^75 - 
     8742159949824904*q^76 + 523059549559851*q^77 - 27767523387595*q^78 + 
     1291961423405*q^79 - 51869850885*q^80 + 1760528723*q^81 - 
     49120448*q^82 + 1081696*q^83 - 17628*q^84 + 189*q^85 - q^86 + 
     17099591003236008186062698368*# - 706946312592394419193141322160*q*# + 
     14425965894954742138239742319832*q^2*# - 
     193706194513055833649941498119564*q^3*# + 
     1925203400316784600456791532099266*q^4*# - 
     15104729137289643627213450257543718*q^5*# + 
     97435971487723270631456019624930270*q^6*# - 
     531454793517995381738112556712010600*q^7*# + 
     2501744264622718335509658044251543830*q^8*# - 
     10323346900682433960995341346309059416*q^9*# + 
     37802808797431369077051666138698723025*q^10*# - 
     124064073793668571997018123186865238584*q^11*# + 
     367888272330561713413461602694278171647*q^12*# - 
     992392054753336321554760798863978793660*q^13*# + 
     2449323022461024525232761549660365896855*q^14*# - 
     5558323715814446694128461528724370896758*q^15*# + 
     11647334623111455757168393741909560221902*q^16*# - 
     22620736720364321190604324983510461387240*q^17*# + 
     40850718446835393054378298625714031111699*q^18*# - 
     68794688228667768042138558163532790543064*q^19*# + 
     108313111418488304366543269091262766236275*q^20*# - 
     159796021854588988841385818024771659634354*q^21*# + 
     221356922817986288321411951818529035882784*q^22*# - 
     288439511580641736758310121229764004083857*q^23*# + 
     354130310482846116024423142872245739912720*q^24*# - 
     410260305521084148024894960017915302642348*q^25*# + 
     449078387938583948829538935551164135645979*q^26*# - 
     465021100265037860669505439615568147719518*q^27*# + 
     456017513221051757977220632436545563381728*q^28*# - 
     423909241687711498664530999405689983369539*q^29*# + 
     373876831412629875732294235113065288565554*q^30*# - 
     313106045003950931344498214377215073257875*q^31*# + 
     249154418315818411378233793995488385641419*q^32*# - 
     188509665637643831637114710975908856685116*q^33*# + 
     135684118531043467487511805722555331723700*q^34*# - 
     92953972725323171699000540035483660851247*q^35*# + 
     60636751019546191219000096330947639147219*q^36*# - 
     37678367087311787314735990635416635148850*q^37*# + 
     22308499785579908183141808808006514097549*q^38*# - 
     12588689321048098330403113673352986949115*q^39*# + 
     6771872248825261912032543531370200592833*q^40*# - 
     3473109205791581257406754667488869235837*q^41*# + 
     1698441031476924712753027829032991292514*q^42*# - 
     791997150830284750730345137420895301450*q^43*# + 
     352155630711741371323103600974775208943*q^44*# - 
     149299477793926426767105031977493470141*q^45*# + 
     60345821490394666166425388085267865507*q^46*# - 
     23250462427019217589826468043809591552*q^47*# + 
     8537266290765101127392601251080553177*q^48*# - 
     2986708464047327191540880560349888728*q^49*# + 
     995206831860766344914690877961967571*q^50*# - 
     315729375167421543377152542938339752*q^51*# + 
     95324846502937812911089803921866097*q^52*# - 
     27375841294644921467907683798248928*q^53*# + 
     7473957519475384626192516953754323*q^54*# - 
     1938545767877986540900912873141921*q^55*# + 
     477343515012265149686070227805062*q^56*# - 
     111497980085112398134287936733993*q^57*# + 
     24682930085229635621594421351058*q^58*# - 
     5173574693955059604798844793186*q^59*# + 1025589087504860986827532098591*
      q^60*# - 192051709493905663321132963470*q^61*# + 
     33926739571466802303218384203*q^62*# - 5645460214438997704056197306*q^63*
      # + 883432417992037169895792060*q^64*# - 129768029120456415703261243*
      q^65*# + 17856455399021790268695356*q^66*# - 2296489814854729144363944*
      q^67*# + 275336374365727305259552*q^68*# - 30685979555967528002026*q^69*
      # + 3168661118334518667113*q^70*# - 302034221399412500282*q^71*# + 
     26462394608239676452*q^72*# - 2120574966405113103*q^73*# + 
     154536256546100317*q^74*# - 10172064784276041*q^75*# + 
     599873834554742*q^76*# - 31382704904629*q^77*# + 1438719352726*q^78*# - 
     56904499762*q^79*# + 1902455493*q^80*# - 52277068*q^81*# + 
     1133633*q^82*# - 18190*q^83*# + 192*q^84*# - q^85*# - 
     38762864312203984256284596048*#^2 + 1540007379942786924483275548110*q*
      #^2 - 30191068454087995814395845646416*q^2*#^2 + 
     389371547999928586085840731663530*q^3*#^2 - 
     3715978207820029886219178658696686*q^4*#^2 + 
     27988053553683747102044392695422748*q^5*#^2 - 
     173271928114789965713038965622286886*q^6*#^2 + 
     906794052462299383066839353271400767*q^7*#^2 - 
     4094503543357136582311595845420786861*q^8*#^2 + 
     16202256876438400962028671396155312711*q^9*#^2 - 
     56879306619689306030922845025041804157*q^10*#^2 + 
     178907204829764285828460165884847581108*q^11*#^2 - 
     508303642775403471326988804172094238062*q^12*#^2 + 
     1313370783235570852089580079252575637050*q^13*#^2 - 
     3103955106391573271999959869048766656423*q^14*#^2 + 
     6742857492563549727879975652770443581545*q^15*#^2 - 
     13521339629870637546821210197762057051640*q^16*#^2 + 
     25121855442924472134773107652445840523964*q^17*#^2 - 
     43386190584320870559381632316352109997753*q^18*#^2 + 
     69849717697393630818328314449754987049555*q^19*#^2 - 
     105098259259567740162044004683824052712611*q^20*#^2 + 
     148124691470834146228701093451701338579589*q^21*#^2 - 
     195947173344043731512803776079272152927802*q^22*#^2 + 
     243734629964402163260262233387383957329141*q^23*#^2 - 
     285541225868566357699303003764238358265404*q^24*#^2 + 
     315521645874640859264720098598128507900285*q^25*#^2 - 
     329283619788048728986848046063952883415624*q^26*#^2 + 
     324942525879422023265286937401790669884391*q^27*#^2 - 
     303530067365983400295265561393875188314128*q^28*#^2 + 
     268640849503423134133188238783301755463560*q^29*#^2 - 
     225471220937446626487516612575497091969145*q^30*#^2 + 
     179594498529211181626154431874288443205565*q^31*#^2 - 
     135854924894237894663825031934085658737129*q^32*#^2 + 
     97656638765642192944274835385950370712698*q^33*#^2 - 
     66742718642839740103108015594289243542174*q^34*#^2 + 
     43389375865498641799901577755390784442183*q^35*#^2 - 
     26841911913356575670923328563351730608139*q^36*#^2 + 
     15806654122203082329315308560599533333809*q^37*#^2 - 
     8863039603348198379861302877382407779630*q^38*#^2 + 
     4732996202679131260451487752380311037306*q^39*#^2 - 
     2407521793409911381311487991380410654331*q^40*#^2 + 
     1166623356780766235814647847233632452277*q^41*#^2 - 
     538566646421126432575722688787183158040*q^42*#^2 + 
     236861756382574404636823421069388233249*q^43*#^2 - 
     99236601880736478198904292417304920392*q^44*#^2 + 
     39602376216514914261683613456130186395*q^45*#^2 - 
     15051157989242622281311338518526899833*q^46*#^2 + 
     5446533842736276724957698205419652977*q^47*#^2 - 
     1876070694231227633235868057086068038*q^48*#^2 + 
     614904800205268211490555039897976849*q^49*#^2 - 
     191699112961275342131707341650275236*q^50*#^2 + 
     56817389813288036853455901386479286*q^51*#^2 - 
     16001359078754455234741160744326761*q^52*#^2 + 
     4279377283303533955109775044758203*q^53*#^2 - 
     1086055942038115462131947173873784*q^54*#^2 + 
     261357604597167611246738924443937*q^55*#^2 - 
     59587274777589688119767604049732*q^56*#^2 + 
     12858453790448871568360559338229*q^57*#^2 - 
     2623466556706526266347551291001*q^58*#^2 + 
     505472150117371819624668435699*q^59*#^2 - 91850253037796348633980270341*
      q^60*#^2 + 15717667025619987116910646651*q^61*#^2 - 
     2528788872873934103078946302*q^62*#^2 + 381826254229172940367601952*q^63*
      #^2 - 53996858122290215452540025*q^64*#^2 + 7135705420393412018854383*
      q^65*#^2 - 878954708698198673669603*q^66*#^2 + 
     100626385512088118423289*q^67*#^2 - 10672395883149647200580*q^68*#^2 + 
     1044740365843429474658*q^69*#^2 - 93995186731064998579*q^70*#^2 + 
     7734257073958690693*q^71*#^2 - 578700652365941679*q^72*#^2 + 
     39108132092426447*q^73*#^2 - 2367736935668193*q^74*#^2 + 
     127164509315125*q^75*#^2 - 5984737936032*q^76*#^2 + 
     242999574289*q^77*#^2 - 8339965860*q^78*#^2 + 235265017*q^79*#^2 - 
     5237509*q^80*#^2 + 86279*q^81*#^2 - 935*q^82*#^2 + 5*q^83*#^2 + 
     53735187272052340485955506492*#^3 - 2047824313035569077278277231830*q*
      #^3 + 38499021090370864850568063501186*q^2*#^3 - 
     476002764956217398735571281769366*q^3*#^3 + 
     4353749940027891844817292895460100*q^4*#^3 - 
     31417901225547129723913426353199617*q^5*#^3 + 
     186300417573522911989849324580562276*q^6*#^3 - 
     933555506593799896175870184540860290*q^7*#^3 + 
     4034974873372904099287492569395255265*q^8*#^3 - 
     15278571728195331192705023963568698411*q^9*#^3 + 
     51308091833463652608584326760811975587*q^10*#^3 - 
     154325350619753477178479674303760062839*q^11*#^3 + 
     419141561785207177311754759160931613868*q^12*#^3 - 
     1034902672313933097649440087466671918119*q^13*#^3 + 
     2336387997512526400553854401535930433027*q^14*#^3 - 
     4846514111993880669367541553263431969579*q^15*#^3 + 
     9276739200194640213380897309589641296441*q^16*#^3 - 
     16445492737334156442930149800435018684315*q^17*#^3 + 
     27088853312433546189854342695453700346025*q^18*#^3 - 
     41578293044952155050118955144770816063977*q^19*#^3 + 
     59617483496956366118183359821330586034736*q^20*#^3 - 
     80036625832021875188326026006197749468923*q^21*#^3 + 
     100805457695960182077150652101735923532401*q^22*#^3 - 
     119327233788398435208407700840658495497517*q^23*#^3 + 
     132970278430092216960936861258293601604769*q^24*#^3 - 
     139687182899645869025595797518015463156068*q^25*#^3 + 
     138518875486230245061501504128233866578256*q^26*#^3 - 
     129812830686266759861403005332340757182404*q^27*#^3 + 
     115089649510299521197062315045657422518533*q^28*#^3 - 
     96620912281731692789843660395511434342920*q^29*#^3 + 
     76874963258002305529984106160484017938297*q^30*#^3 - 
     58009639969143055477433097900373223074974*q^31*#^3 + 
     41543409099209497433580697199235061513427*q^32*#^3 - 
     28251481036312719544215169463167243170718*q^33*#^3 + 
     18253034817634894155655655396405409703975*q^34*#^3 - 
     11209090100475679651077550355226141560460*q^35*#^3 + 
     6544917132943342468246839088567431398019*q^36*#^3 - 
     3634671987435178098119348914319971603371*q^37*#^3 + 
     1920237658640817765863970045577973245269*q^38*#^3 - 
     965268731531061351890776550174028717037*q^39*#^3 + 
     461736026944892531047743940310652005851*q^40*#^3 - 
     210191260644678538021586064085081706850*q^41*#^3 + 
     91055992822162608554621382862704459902*q^42*#^3 - 
     37535960527327129006538686214585694771*q^43*#^3 + 
     14722383628429298226340606307802384940*q^44*#^3 - 
     5493141416764069016282129332266095020*q^45*#^3 + 
     1949258188684168334671530359192404607*q^46*#^3 - 
     657643381142282322397633856929719000*q^47*#^3 + 
     210873645862963254613611982440639661*q^48*#^3 - 
     64235291888972157364514732987938460*q^49*#^3 + 
     18579005411385535322033887633065544*q^50*#^3 - 
     5099336928185848430731021216562628*q^51*#^3 + 
     1327265471235827866894710955950648*q^52*#^3 - 
     327361702460956685994963266215111*q^53*#^3 + 
     76446392958064920884328298066602*q^54*#^3 - 
     16886311971550472884378613951607*q^55*#^3 + 
     3524548932345372546240137874476*q^56*#^3 - 
     694310015006974533643014905483*q^57*#^3 + 128919083128087925582941466197*
      q^58*#^3 - 22530129536501716412545336109*q^59*#^3 + 
     3699900812727570053897942572*q^60*#^3 - 569918621738527411387535545*q^61*
      #^3 + 82178214710787487486310463*q^62*#^3 - 11067290462005408735014744*
      q^63*#^3 + 1388561220680004913198635*q^64*#^3 - 
     161839650587868572939744*q^65*#^3 + 17465934783644839234622*q^66*#^3 - 
     1738917260867170571129*q^67*#^3 + 159038243815961473249*q^68*#^3 - 
     13296130547702126140*q^69*#^3 + 1010314770854409386*q^70*#^3 - 
     69302803975092158*q^71*#^3 + 4256790161301355*q^72*#^3 - 
     231826178201697*q^73*#^3 + 11057840585914*q^74*#^3 - 
     454818242815*q^75*#^3 + 15804455447*q^76*#^3 - 451157216*q^77*#^3 + 
     10158256*q^78*#^3 - 169156*q^79*#^3 + 1852*q^80*#^3 - 10*q^81*#^3 - 
     51172528354474309757778373362*#^4 + 1867080222235836133495317557766*q*
      #^4 - 33594617417054474991828686218461*q^2*#^4 + 
     397406294655443212729855594576185*q^3*#^4 - 
     3476540507632037801434268807182821*q^4*#^4 + 
     23986693096536316174585889744292273*q^5*#^4 - 
     135945432356795211984907474308375789*q^6*#^4 + 
     650869343963023625236508049840788330*q^7*#^4 - 
     2686826061601751722754258709003368296*q^8*#^4 + 
     9713266553224767425587115982525070020*q^9*#^4 - 
     31130592685865746124405830578299346370*q^10*#^4 + 
     89328286444186011302349448024749830583*q^11*#^4 - 
     231360752798276352300667380800162936447*q^12*#^4 + 
     544538036418116968894633846161175908543*q^13*#^4 - 
     1171361993262333463215449481985551480097*q^14*#^4 + 
     2314225289200950713268420913873107481140*q^15*#^4 - 
     4217047825948352114558092595835010520439*q^16*#^4 + 
     7113744298579851774112711794007342358176*q^17*#^4 - 
     11144871066272924540023276468460851538923*q^18*#^4 + 
     16261939916245185514052042274586087337699*q^19*#^4 - 
     22155506746434746426997047076905980479780*q^20*#^4 + 
     28247022090236961779528546994753095181707*q^21*#^4 - 
     33768301784487597104101401608099061703254*q^22*#^4 + 
     37919522229931587889657830916120056902137*q^23*#^4 - 
     40061172693470261555794111375801116024535*q^24*#^4 + 
     39875798169378722090131478260091176862116*q^25*#^4 - 
     37443215174094771585565145887754159508837*q^26*#^4 + 
     33205476287322079711179429507050144308228*q^27*#^4 - 
     27839479640971372779398645387357980469392*q^28*#^4 + 
     22086203518883549353974494183141708064116*q^29*#^4 - 
     16593537225937623528053801708055583791486*q^30*#^4 + 
     11814713144771137227162337134739090715817*q^31*#^4 - 
     7977077703531385015346263397926458981251*q^32*#^4 + 
     5110167984626921848648126950112528776285*q^33*#^4 - 
     3107403673906460390860248749280631298347*q^34*#^4 + 
     1794318619910210030895755153920968581967*q^35*#^4 - 
     984188481295216068667608557828051092015*q^36*#^4 + 
     512910440736965589657862990826001395236*q^37*#^4 - 
     254020178483193229316193701854664213020*q^38*#^4 + 
     119566343763237619963596860053130589467*q^39*#^4 - 
     53491719392129738238470767850256463204*q^40*#^4 + 
     22745539737071935720418129245923804705*q^41*#^4 - 
     9191906518781783350599069689693501700*q^42*#^4 + 
     3529834677152356347238117692058132181*q^43*#^4 - 
     1287816682469684189872347420402318704*q^44*#^4 + 
     446259276495069889971046765332343462*q^45*#^4 - 
     146827315103730383421894385215955321*q^46*#^4 + 
     45849525244264836676782573516503455*q^47*#^4 - 
     13581913559275148463960207164663376*q^48*#^4 + 
     3814530002701103802123823801297604*q^49*#^4 - 
     1015067544267679056824724760690196*q^50*#^4 + 
     255743278713556378059177103174662*q^51*#^4 - 
     60954992340212112436848167780818*q^52*#^4 + 
     13731120937967595649969020023706*q^53*#^4 - 
     2920396651837815088797851829900*q^54*#^4 + 
     585748623298387452513463372763*q^55*#^4 - 110649704613670852422763023983*
      q^56*#^4 + 19657569256958031477819898739*q^57*#^4 - 
     3279052430179544782210681967*q^58*#^4 + 512651866328638767159095561*q^59*
      #^4 - 74968049878349905946536396*q^60*#^4 + 10231212293785519708893171*
      q^61*#^4 - 1299781933220184128941236*q^62*#^4 + 
     153270734185730642216106*q^63*#^4 - 16721632571540236074278*q^64*#^4 + 
     1681570980102505101127*q^65*#^4 - 155208680958103589582*q^66*#^4 + 
     13083888797224634661*q^67*#^4 - 1001550888578072576*q^68*#^4 + 
     69145876218425054*q^69*#^4 - 4270474215667771*q^70*#^4 + 
     233612746620672*q^71*#^4 - 11181150885481*q^72*#^4 + 
     460951713959*q^73*#^4 - 16035846628*q^74*#^4 + 457719140*q^75*#^4 - 
     10291522*q^76*#^4 + 170895*q^77*#^4 - 1863*q^78*#^4 + 10*q^79*#^4 + 
     35655461464142245413094686288*#^5 - 1242928123352008595383449727620*q*
      #^5 + 21359293446602048196770971539156*q^2*#^5 - 
     241225881449471205050035993469760*q^3*#^5 + 
     2013926207541280410601998869130924*q^4*#^5 - 
     13255798582677781042806734373823304*q^5*#^5 + 
     71642103726758253586216925494385261*q^6*#^5 - 
     326957384737126007622948371989502448*q^7*#^5 + 
     1286033125822298514816489635313286571*q^8*#^5 - 
     4428031848796990254748112419261430996*q^9*#^5 + 
     13510729508357070167071694954348341042*q^10*#^5 - 
     36892222469974464427295006696332470394*q^11*#^5 + 
     90885219136048730258720658358207911822*q^12*#^5 - 
     203370265278121150571920593049649906627*q^13*#^5 + 
     415717317951287776010815478396593914112*q^14*#^5 - 
     780092756671748627106806904595206534143*q^15*#^5 + 
     1349466107807630951289417668880516570957*q^16*#^5 - 
     2159915103472216392731399560805080427556*q^17*#^5 + 
     3208950524792701526066145236056834011068*q^18*#^5 - 
     4437786137618716778406755929089878898858*q^19*#^5 + 
     5727032646841399857385960928196694397673*q^20*#^5 - 
     6912153120133082459327175883605613667187*q^21*#^5 + 
     7817567085631825895478349888667057960505*q^22*#^5 - 
     8299761108936321141220538079326973589332*q^23*#^5 + 
     8284652553377341655026953127662328011919*q^24*#^5 - 
     7785808682542453802647846527126845525141*q^25*#^5 + 
     6897543031295877639788513189091614143733*q^26*#^5 - 
     5766706280865092413081758753778128906290*q^27*#^5 + 
     4554405656702845261719268808181407867426*q^28*#^5 - 
     3400827541786411972853016521377052935817*q^29*#^5 + 
     2402811629626427327879864161594147386174*q^30*#^5 - 
     1607415422584039015621662704213933121321*q^31*#^5 + 
     1018735635807980015244645537023555660642*q^32*#^5 - 
     611975987282393606725999229541246744834*q^33*#^5 + 
     348598980450005132471000570225212533281*q^34*#^5 - 
     188357253955429517428543252928150412889*q^35*#^5 + 
     96564238979612845810931526978870356135*q^36*#^5 - 
     46979650488512905161644656240232530251*q^37*#^5 + 
     21692704532528469461716461515558015453*q^38*#^5 - 
     9507114362745631110727423436449113406*q^39*#^5 + 
     3954625299080076653219777308496952401*q^40*#^5 - 
     1561147414441152433853451935591574102*q^41*#^5 + 
     584782487696565568271129406110956806*q^42*#^5 - 
     207804839267619677067306826527795804*q^43*#^5 + 
     70031769300112837193475374746919384*q^44*#^5 - 
     22374186383827860822101295895012205*q^45*#^5 + 
     6773492431882660655533109345886461*q^46*#^5 - 
     1942031027482039413283890386844869*q^47*#^5 + 
     526993212618544440338139715579572*q^48*#^5 - 
     135252851434557848072950841293808*q^49*#^5 + 
     32803844748512812126086418860574*q^50*#^5 - 
     7511698318264752328048841371127*q^51*#^5 + 
     1622312834821813986653459555652*q^52*#^5 - 
     330070961429580000455761167012*q^53*#^5 + 63181376827656480462664620426*
      q^54*#^5 - 11361764632062739339313327717*q^55*#^5 + 
     1916322411497375934872829483*q^56*#^5 - 302596951114177910134469817*q^57*
      #^5 + 44642190873046002360793268*q^58*#^5 - 6139236439061705047589910*
      q^59*#^5 + 784961900228889533867884*q^60*#^5 - 
     93042140144729167210300*q^61*#^5 + 10189851999757438003946*q^62*#^5 - 
     1027235201848388810084*q^63*#^5 + 94906981680429751388*q^64*#^5 - 
     7995906002688852995*q^65*#^5 + 610697247495499921*q^66*#^5 - 
     41991231478347080*q^67*#^5 + 2577857717763242*q^68*#^5 - 
     139875854463359*q^69*#^5 + 6624847637727*q^70*#^5 - 
     269560580354*q^71*#^5 + 9228655811*q^72*#^5 - 258381730*q^73*#^5 + 
     5677120*q^74*#^5 - 91724*q^75*#^5 + 968*q^76*#^5 - 5*q^77*#^5 - 
     18903698742069948285285792552*#^6 + 628187547537423227800260035514*q*
      #^6 - 10286672656621265887565057372955*q^2*#^6 + 
     110656237412406004037256164311179*q^3*#^6 - 
     879580377040758869391202928847726*q^4*#^6 + 
     5509730619295408474616310220865446*q^5*#^6 - 
     28326568790439668027503763746905554*q^6*#^6 + 
     122919981493902885774305626333266330*q^7*#^6 - 
     459503901874081084954055825320947788*q^8*#^6 + 
     1502964254944990977941018539584673053*q^9*#^6 - 
     4354191203972032077963622673006790238*q^10*#^6 + 
     11283363295773099869315687616891195923*q^11*#^6 - 
     26366366664928567793437599589172212715*q^12*#^6 + 
     55933176856016208687261136775170363708*q^13*#^6 - 
     108335283379316022816138413596572012241*q^14*#^6 + 
     192515258919779562349629410397933273761*q^15*#^6 - 
     315193586974913043617638921229479633390*q^16*#^6 + 
     477187900081855991522095545086621454515*q^17*#^6 - 
     670169882810016116073442884977620719743*q^18*#^6 + 
     875547076928302927361666055720842997835*q^19*#^6 - 
     1066708615890989020862384492715671469271*q^20*#^6 + 
     1214599888697171466941304968787804604280*q^21*#^6 - 
     1295043062964161794813605123562286300260*q^22*#^6 + 
     1295231212298467247415626790562778510640*q^23*#^6 - 
     1216993169524200429527161382590838706265*q^24*#^6 + 
     1075717973650224302558236043721096595239*q^25*#^6 - 
     895578049007937028636084771097691923943*q^26*#^6 + 
     703021094380498827584934955881177890629*q^27*#^6 - 
     520839020493265359568765753616441963566*q^28*#^6 + 
     364475940540162336874643905537814521332*q^29*#^6 - 
     241089175932073615363386381971983921229*q^30*#^6 + 
     150834202258292785171077987050573971677*q^31*#^6 - 
     89302594723420215714325089314813435009*q^32*#^6 + 
     50056507435919045376092347686743124937*q^33*#^6 - 
     26573105068969391418106612338067458593*q^34*#^6 + 
     13363702564805532734460191875671381568*q^35*#^6 - 
     6367909800202038909082298626113456673*q^36*#^6 + 
     2875422446707465849705723308998768276*q^37*#^6 - 
     1230429556683881146162356023399244604*q^38*#^6 + 
     498935838679920283867963102837828570*q^39*#^6 - 
     191696742098268193904332541475914788*q^40*#^6 + 
     69772204294908291390853505924601649*q^41*#^6 - 
     24050778146753877448873842736545751*q^42*#^6 + 
     7848756278540772530147917985631262*q^43*#^6 - 
     2423857594770985212739274858788071*q^44*#^6 + 
     707977224612883519056664234981159*q^45*#^6 - 
     195464837286638126509501310654738*q^46*#^6 + 
     50973427365113210410070043022348*q^47*#^6 - 
     12545502006766858168622187068827*q^48*#^6 + 
     2911357056168418723183498861263*q^49*#^6 - 
     636366357618823436936090394956*q^50*#^6 + 130859826545340917681391019927*
      q^51*#^6 - 25282038341888204219137837561*q^52*#^6 + 
     4582187961797105227584904926*q^53*#^6 - 777782535760051702063319053*q^54*
      #^6 + 123409441883352009008917556*q^55*#^6 - 18265140950150264920794434*
      q^56*#^6 + 2515626787655969405652721*q^57*#^6 - 
     321550268274492571185522*q^58*#^6 + 38028299005380748477112*q^59*#^6 - 
     4146806585499162332564*q^60*#^6 + 415284927217087339363*q^61*#^6 - 
     38020672552423520626*q^62*#^6 + 3165426310478754318*q^63*#^6 - 
     238170023673480909*q^64*#^6 + 16076526013787323*q^65*#^6 - 
     964979865623241*q^66*#^6 + 50956370362095*q^67*#^6 - 
     2335791464062*q^68*#^6 + 91378238951*q^69*#^6 - 2983535626*q^70*#^6 + 
     78856963*q^71*#^6 - 1614275*q^72*#^6 + 23875*q^73*#^6 - 225*q^74*#^6 + 
     q^75*#^6 + 7829575429177924941779613396*#^7 - 
     247427363516488019553628426347*q*#^7 + 3851260974469624845148508639937*
      q^2*#^7 - 39361604253191076270542308748552*q^3*#^7 + 
     297123336915907521689148701257679*q^4*#^7 - 
     1766636867594853298467680262858328*q^5*#^7 + 
     8616947138166242471875826256237295*q^6*#^7 - 
     35457361235676616695295823614985095*q^7*#^7 + 
     125624459909484099934027831044101555*q^8*#^7 - 
     389229351383167728321561078961444104*q^9*#^7 + 
     1067581357587210826098137354091301931*q^10*#^7 - 
     2617740169019263827497100797874372711*q^11*#^7 + 
     5784734746640197520000629708686410629*q^12*#^7 - 
     11598205965300279035504408266864931774*q^13*#^7 + 
     21218470849932393440848204422113697550*q^14*#^7 - 
     35592451163701993696586881595557357581*q^15*#^7 + 
     54971160386219589794577789852170132493*q^16*#^7 - 
     78454479021629878447773543444389454772*q^17*#^7 + 
     103795632975192107834366250761740717502*q^18*#^7 - 
     127650614215878072254699964748520044565*q^19*#^7 + 
     146288206795267104704169623918065660482*q^20*#^7 - 
     156557675738214346657570413053760189610*q^21*#^7 + 
     156763938482772411919686818480624279114*q^22*#^7 - 
     147115357399554951858920566737170529354*q^23*#^7 + 
     129586325728492613300625164500437928483*q^24*#^7 - 
     107281258191831599892412874969000568925*q^25*#^7 + 
     83571579120705352834237225755154286597*q^26*#^7 - 
     61320901179155706009277739185106681097*q^27*#^7 + 
     42419197633699731085505722477676546478*q^28*#^7 - 
     27685811171131326293442174607484541769*q^29*#^7 + 
     17060095945285813199105873645465445172*q^30*#^7 - 
     9930663359216902158422744167178741969*q^31*#^7 + 
     5463209461978125833306596534809383636*q^32*#^7 - 
     2841512057912811312456543822715126019*q^33*#^7 + 
     1397664840455584730903456674681536940*q^34*#^7 - 
     650264439958425265897788931730747874*q^35*#^7 + 
     286189992886254953789074910237356352*q^36*#^7 - 
     119152552751503413661680204104201238*q^37*#^7 + 
     46925270275142860139390574237031184*q^38*#^7 - 
     17478237580294533772023943877662313*q^39*#^7 + 
     6155610223576548094005004455258209*q^40*#^7 - 
     2049197398918233728401666616687290*q^41*#^7 + 
     644543770815139648498170736350504*q^42*#^7 - 
     191448590344429230347561968605401*q^43*#^7 + 
     53667906126528322131011095394893*q^44*#^7 - 
     14188132437112505103073368076421*q^45*#^7 + 
     3534434725549583507531299243492*q^46*#^7 - 
     828861144475026855134087363585*q^47*#^7 + 182783076757878083110729837651*
      q^48*#^7 - 37856882069522061103364189009*q^49*#^7 + 
     7353619266326398779806680859*q^50*#^7 - 1337582102973541281285594620*
      q^51*#^7 + 227421671210837892121162213*q^52*#^7 - 
     36071709019939524068387087*q^53*#^7 + 5325313277887393997778561*q^54*
      #^7 - 729893246577759878185375*q^55*#^7 + 92608957465827039127502*q^56*
      #^7 - 10841660823593457654496*q^57*#^7 + 1166678659424827451023*q^58*
      #^7 - 114904041462547894518*q^59*#^7 + 10305358066883088126*q^60*#^7 - 
     836716436692114021*q^61*#^7 + 61074253157788552*q^62*#^7 - 
     3974497127561927*q^63*#^7 + 228268389032923*q^64*#^7 - 
     11425789960984*q^65*#^7 + 490526770644*q^66*#^7 - 17687936972*q^67*#^7 + 
     520594220*q^68*#^7 - 11998769*q^69*#^7 + 202865*q^70*#^7 - 
     2234*q^71*#^7 + 12*q^72*#^7 - 2580735182966221337450792325*#^8 + 
     77351037407765391563320992723*q*#^8 - 1141342028009303527226512805001*
      q^2*#^8 + 11052420338441973646621187689330*q^3*#^8 - 
     79007080082684736071264996009313*q^4*#^8 + 
     444620257028008518328030787305903*q^5*#^8 - 
     2051496835685409119733389467384509*q^6*#^8 + 
     7980980848348635849659712791064294*q^7*#^8 - 
     26718198085140288843816876605023042*q^8*#^8 + 
     78174565059937882598949970537462835*q^9*#^8 - 
     202359800255433515506110109546268845*q^10*#^8 + 
     467995433601509020175731193432707992*q^11*#^8 - 
     974788015020411752717297783365864007*q^12*#^8 + 
     1840940548505512325392918876894311899*q^13*#^8 - 
     3170193960775051883819740771436363746*q^14*#^8 + 
     5001984360481987903524668639337586615*q^15*#^8 - 
     7261233230039941393780879502392535774*q^16*#^8 + 
     9733080168709831834644234381505903193*q^17*#^8 - 
     12084300033807995547968004616143607336*q^18*#^8 + 
     13935218139422111078821245628640044168*q^19*#^8 - 
     14961391337948754566731003288360770804*q^20*#^8 + 
     14987040056262272024812391956776402450*q^21*#^8 - 
     14033177854221989842313177808207699602*q^22*#^8 + 
     12302885347178872527523976671819752531*q^23*#^8 - 
     10113415016453816508047886384516788812*q^24*#^8 + 
     7805148019255875077292518900984233665*q^25*#^8 - 
     5661613523056495252230725322253358456*q^26*#^8 + 
     3863626747039100722434618375155351812*q^27*#^8 - 
     2482606619978926342609961076096051614*q^28*#^8 + 
     1503094784411083388059103612370052928*q^29*#^8 - 
     858001085421831806751083400022418854*q^30*#^8 + 
     461978495997752670405816858225590512*q^31*#^8 - 
     234720986414016475696366197815171500*q^32*#^8 + 
     112563640496528165709060916971510322*q^33*#^8 - 
     50960941970000300106076321890414001*q^34*#^8 + 
     21782361991274820630468423711993301*q^35*#^8 - 
     8790108211720907260105515851266970*q^36*#^8 + 
     3348552493374357263273603085968303*q^37*#^8 - 
     1203936335367389974741236851534129*q^38*#^8 + 
     408413849412536234104988606684040*q^39*#^8 - 
     130668464900053254711850728807308*q^40*#^8 + 
     39408642953273088791656430175922*q^41*#^8 - 
     11196734167782196232115911286185*q^42*#^8 + 
     2994665508701574780228522004290*q^43*#^8 - 
     753330883107161989126983421582*q^44*#^8 + 178060869414365938986349869587*
      q^45*#^8 - 39500034199226919126660475202*q^46*#^8 + 
     8213037239430212438156179675*q^47*#^8 - 1598237025259910334682009220*
      q^48*#^8 + 290587621859081272728839904*q^49*#^8 - 
     49269924063544267654727396*q^50*#^8 + 7773481084646181871006851*q^51*
      #^8 - 1138443769032599568877720*q^52*#^8 + 154332370020067416955927*
      q^53*#^8 - 19304894353352629870048*q^54*#^8 + 
     2220012328986766338337*q^55*#^8 - 233716949967884758285*q^56*#^8 + 
     22415353154270912264*q^57*#^8 - 1947288804376948668*q^58*#^8 + 
     152193182706884248*q^59*#^8 - 10614595323270717*q^60*#^8 + 
     654105138985093*q^61*#^8 - 35178620372468*q^62*#^8 + 
     1625518827035*q^63*#^8 - 63219818525*q^64*#^8 + 2012027718*q^65*#^8 - 
     50303018*q^66*#^8 + 926133*q^67*#^8 - 11160*q^68*#^8 + 66*q^69*#^8 + 
     686034065036801568488245803*#^9 - 19445210192331307833476525217*q*#^9 + 
     271183920840572053898739807583*q^2*#^9 - 2480618035275409797722654251099*
      q^3*#^9 + 16740580080510370116687369397773*q^4*#^9 - 
     88886876413527852378425620134552*q^5*#^9 + 
     386721946530046129583338681665683*q^6*#^9 - 
     1417726983519750277764097438531497*q^7*#^9 + 
     4469646596796120688802789060200584*q^8*#^9 - 
     12307627623161951450036988960914791*q^9*#^9 + 
     29962655415782806782413909305966048*q^10*#^9 - 
     65123781932057711011234993204805228*q^11*#^9 + 
     127389762091647010369233329744050915*q^12*#^9 - 
     225768679327146329269519491110320340*q^13*#^9 + 
     364561275970002671715841136841692061*q^14*#^9 - 
     538934535956277149293664632726209697*q^15*#^9 + 
     732398248687543137631905761845392313*q^16*#^9 - 
     918226126080894651096403458655208956*q^17*#^9 + 
     1065335302063587625674721973523070731*q^18*#^9 - 
     1146910990481966986254315128021777496*q^19*#^9 + 
     1148433884305201647536927646091236128*q^20*#^9 - 
     1071802551964154862771315460127479284*q^21*#^9 + 
     933996049886286177607821353965069060*q^22*#^9 - 
     761181052102242544689885333962092673*q^23*#^9 + 
     580961836585236050116605493128920890*q^24*#^9 - 
     415766470636167965855762601083345875*q^25*#^9 + 
     279285045043919951189121689079095961*q^26*#^9 - 
     176250712054145450626313240386853085*q^27*#^9 + 
     104574782135551421551575715209843758*q^28*#^9 - 
     58372331793078772893845031729017630*q^29*#^9 + 
     30668215856464703084828466483693403*q^30*#^9 - 
     15171815033083870953283538140136471*q^31*#^9 + 
     7069209869687383685856901840863586*q^32*#^9 - 
     3102823861885035252705013900513535*q^33*#^9 + 
     1282972913643313148652006942618878*q^34*#^9 - 
     499719180265819759948822970746041*q^35*#^9 + 
     183319791137952576329443706441543*q^36*#^9 - 
     63320736485279602739986367582794*q^37*#^9 + 
     20585662051661194085724013933343*q^38*#^9 - 
     6295695354795639176154203586848*q^39*#^9 + 
     1810116395978508357023865524272*q^40*#^9 - 
     488900270925254297010531346177*q^41*#^9 + 123934225187180810818424551985*
      q^42*#^9 - 29455066996823029248866547543*q^43*#^9 + 
     6555345703586621135584923752*q^44*#^9 - 1364232407867576483727678520*
      q^45*#^9 + 265058209347719954352281891*q^46*#^9 - 
     47990940234215966242688719*q^47*#^9 + 8080465487348906980117399*q^48*
      #^9 - 1262233683966875866376491*q^49*#^9 + 182427346287605673785704*
      q^50*#^9 - 24318462997804255262756*q^51*#^9 + 
     2979373890133276431525*q^52*#^9 - 334087930625926603577*q^53*#^9 + 
     34123467906767430425*q^54*#^9 - 3156810830141453267*q^55*#^9 + 
     262746675537325517*q^56*#^9 - 19517525141169835*q^57*#^9 + 
     1281294806422734*q^58*#^9 - 73436336780776*q^59*#^9 + 
     3617929113535*q^60*#^9 - 150114708890*q^61*#^9 + 5100829541*q^62*#^9 - 
     136285984*q^63*#^9 + 2684634*q^64*#^9 - 34661*q^65*#^9 + 220*q^66*#^9 - 
     148494754203373332678359997*#^10 + 3967504478118138404219895837*q*#^10 - 
     52124065028888464133772539320*q^2*#^10 + 448878301213028956676081080747*
      q^3*#^10 - 2850049223213158750785846783055*q^4*#^10 + 
     14228027394560399870404620446767*q^5*#^10 - 
     58161509797376227998404303938232*q^6*#^10 + 
     200196141916808260937471190236373*q^7*#^10 - 
     592174929798591714524525300584885*q^8*#^10 + 
     1528771664934580083308158230867583*q^9*#^10 - 
     3486639881561620515843670048789822*q^10*#^10 + 
     7093824449276547210298739176678443*q^11*#^10 - 
     12978734853571349325267205450445716*q^12*#^10 + 
     21495519700450412268767140512094544*q^13*#^10 - 
     32408278195851523374134113930928585*q^14*#^10 + 
     44691146376362217704164020194110461*q^15*#^10 - 
     56599763119853574584975009056399396*q^16*#^10 + 
     66063580748390802101712792629931841*q^17*#^10 - 
     71283221001489995105464133806858584*q^18*#^10 + 
     71292054966120632903425647257533456*q^19*#^10 - 
     66240946975301524880465702971988954*q^20*#^10 + 
     57295181272119451342093435584466117*q^21*#^10 - 
     46214446644901072330280734176468693*q^22*#^10 + 
     34815089919061198139800982560677181*q^23*#^10 - 
     24527870535149166899143445615263627*q^24*#^10 + 
     16178791535776545505334539459794356*q^25*#^10 - 
     10000998186994509921913545852309379*q^26*#^10 + 
     5798292691290106434906131218747834*q^27*#^10 - 
     3155010091328153502418607496701364*q^28*#^10 + 
     1612014299963510896127169425817104*q^29*#^10 - 
     773695921337585148148796670921840*q^30*#^10 + 
     348911112196606159816292244673122*q^31*#^10 - 
     147862307676223861722005234320822*q^32*#^10 + 
     58884283564738482876503175270570*q^33*#^10 - 
     22033705823825534121629884307806*q^34*#^10 + 
     7744872228396803073793626355131*q^35*#^10 - 
     2556324051756940697208769683617*q^36*#^10 + 
     791901153581146776717823090692*q^37*#^10 - 
     230089793536119163617002028499*q^38*#^10 + 62654001292696115375535907129*
      q^39*#^10 - 15973883956394245776066474017*q^40*#^10 + 
     3808846838931022879814092718*q^41*#^10 - 848257565511136925870511433*
      q^42*#^10 + 176178830843614816467005817*q^43*#^10 - 
     34065292520247955187510925*q^44*#^10 + 6119712817181150234727828*q^45*
      #^10 - 1019084744378281539984284*q^46*#^10 + 156892393245117461965055*
      q^47*#^10 - 22263091690708103180640*q^48*#^10 + 
     2901598942413539314860*q^49*#^10 - 345932047110245435372*q^50*#^10 + 
     37547753401698984583*q^51*#^10 - 3689704457218866471*q^52*#^10 + 
     326086008649246190*q^53*#^10 - 25712226847435864*q^54*#^10 + 
     1791351976228364*q^55*#^10 - 108939697533401*q^56*#^10 + 
     5694233971118*q^57*#^10 - 250661174583*q^58*#^10 + 
     9036806466*q^59*#^10 - 256208101*q^60*#^10 + 5356601*q^61*#^10 - 
     73425*q^62*#^10 + 495*q^63*#^10 + 26349539338634329152279666*#^11 - 
     661228988629155795519362875*q*#^11 + 8153501000620315451241191114*q^2*
      #^11 - 65856457081475886703640399823*q^3*#^11 + 
     391896482066195598139253733303*q^4*#^11 - 
     1832273491854048518848672259779*q^5*#^11 + 
     7009327224294462900435028205192*q^6*#^11 - 
     22560569459403799642438678791879*q^7*#^11 + 
     62351354618167666006781622690841*q^8*#^11 - 
     150271291966651238113653509948638*q^9*#^11 + 
     319669410254114223695786892385211*q^10*#^11 - 
     606099602113910161715972266436986*q^11*#^11 + 
     1032426547085594573528804330133571*q^12*#^11 - 
     1590431694931872886893211191749337*q^13*#^11 + 
     2228036410621061586753115627915401*q^14*#^11 - 
     2851848839773168450525705664595781*q^15*#^11 + 
     3348702392465813322349895622907893*q^16*#^11 - 
     3619731024842633465688005199830761*q^17*#^11 + 
     3612636439146602368658334570758908*q^18*#^11 - 
     3337678172705156578835679362778308*q^19*#^11 + 
     2860953350028344780135539295795995*q^20*#^11 - 
     2279640046230847309552317161778413*q^21*#^11 + 
     1691370395236744817471258352431935*q^22*#^11 - 
     1170181056826563595394846198959479*q^23*#^11 + 
     755860239829348029931461197823976*q^24*#^11 - 
     456301221324664591652028236136614*q^25*#^11 + 
     257663527064630605484253992896663*q^26*#^11 - 
     136188990605094590841644256241685*q^27*#^11 + 
     67413426019418367484663790386038*q^28*#^11 - 
     31262793533875486263527023671856*q^29*#^11 + 
     13585758474882662728765888162424*q^30*#^11 - 
     5532861142230302873542242394080*q^31*#^11 + 
     2111534580593407885505092374526*q^32*#^11 - 
     754986660315716427216837969302*q^33*#^11 + 
     252824559586845477006781993565*q^34*#^11 - 79253507571198396991789121232*
      q^35*#^11 + 23240660874390184047353297753*q^36*#^11 - 
     6370123814399752134163551996*q^37*#^11 + 1630337063664796132781694092*
      q^38*#^11 - 389146670253244640917631025*q^39*#^11 + 
     86504627178006400342973777*q^40*#^11 - 17878726412378988240406099*q^41*
      #^11 + 3429028544762184693880491*q^42*#^11 - 608945514585192532903163*
      q^43*#^11 + 99872120457799450847479*q^44*#^11 - 
     15082736889925691222552*q^45*#^11 + 2090223207283930217048*q^46*#^11 - 
     264754765863638484883*q^47*#^11 + 30506984555131918599*q^48*#^11 - 
     3180242658958609797*q^49*#^11 + 297968685018206019*q^50*#^11 - 
     24893670615834546*q^51*#^11 + 1836563114809268*q^52*#^11 - 
     118215660058233*q^53*#^11 + 6537312341936*q^54*#^11 - 
     304340616688*q^55*#^11 + 11599870633*q^56*#^11 - 347596465*q^57*#^11 + 
     7679235*q^58*#^11 - 111210*q^59*#^11 + 792*q^60*#^11 - 
     3850059555552937312579059*#^12 + 90376922493002770693847226*q*#^12 - 
     1041653164584168129276766561*q^2*#^12 + 7857878392335088113012237130*q^3*
      #^12 - 43636737658234028937648246476*q^4*#^12 + 
     190231131384779699897795707939*q^5*#^12 - 677959381776170327392563388042*
      q^6*#^12 + 2031080713930849520345636855875*q^7*#^12 - 
     5220034456400008246174495786270*q^8*#^12 + 
     11687992692455980570537666231109*q^9*#^12 - 
     23076589809481529698321191039380*q^10*#^12 + 
     40567106541666118560016529842477*q^11*#^12 - 
     64000383820040649399288412980864*q^12*#^12 + 
     91210550435251670875477010596359*q^13*#^12 - 
     118072775828113037691836100857380*q^14*#^12 + 
     139481882271368967083751120608184*q^15*#^12 - 
     150963337417123758288413535255239*q^16*#^12 + 
     150205512352980610928614306970592*q^17*#^12 - 
     137793309973025673553095157495049*q^18*#^12 + 
     116839116175912845422433485268027*q^19*#^12 - 
     91770506543491834099802069942216*q^20*#^12 + 
     66892208660713521305067436680342*q^21*#^12 - 
     45319948847921250966732306515829*q^22*#^12 + 
     28577347827034193361518585193355*q^23*#^12 - 
     16790094011587183433406852949492*q^24*#^12 + 
     9199699299618662890050776828352*q^25*#^12 - 
     4704251460546900468108492004882*q^26*#^12 + 
     2246114648761596255832423172170*q^27*#^12 - 
     1001728827949246409016974644889*q^28*#^12 + 
     417372679616572698199571433765*q^29*#^12 - 
     162464920592119990142987349525*q^30*#^12 + 59073200613179371766425509152*
      q^31*#^12 - 20057495643670676047611788314*q^32*#^12 + 
     6356273107044878005126374412*q^33*#^12 - 1878769425814454677148589655*
      q^34*#^12 + 517501493046845793026994140*q^35*#^12 - 
     132693525428911918782594225*q^36*#^12 + 31631791444355103635144960*q^37*
      #^12 - 6999438412339477554980514*q^38*#^12 + 1435088859833402726193220*
      q^39*#^12 - 272049348032970578714069*q^40*#^12 + 
     47565739274647356264995*q^41*#^12 - 7648320389765946835386*q^42*#^12 + 
     1127206217777208506096*q^43*#^12 - 151669971688837431335*q^44*#^12 + 
     18545988704016990998*q^45*#^12 - 2049666885855851447*q^46*#^12 + 
     203408634014776143*q^47*#^12 - 17984208315643968*q^48*#^12 + 
     1403016792505781*q^49*#^12 - 95424415693982*q^50*#^12 + 
     5571919350872*q^51*#^12 - 273715839466*q^52*#^12 + 
     11001699322*q^53*#^12 - 347455218*q^54*#^12 + 8085855*q^55*#^12 - 
     123288*q^56*#^12 + 924*q^57*#^12 + 464382679912623470048713*#^13 - 
     10150326293766497067717380*q*#^13 + 108837333076796278826655796*q^2*
      #^13 - 763135679929255440368184697*q^3*#^13 + 
     3935405624537361547862479885*q^4*#^13 - 15916477029803287218090475012*
      q^5*#^13 + 52574041320000412682915838002*q^6*#^13 - 
     145833309938370495501099107862*q^7*#^13 + 346663443183496672594368542225*
      q^8*#^13 - 717141790234638142446176256012*q^9*#^13 + 
     1306690340865684034732758334122*q^10*#^13 - 
     2117360784055598737906789424932*q^11*#^13 + 
     3075270088104522348562183069554*q^12*#^13 - 
     4029579284731845013747268195640*q^13*#^13 + 
     4789432531876522410880820517341*q^14*#^13 - 
     5187361221742277473347413884491*q^15*#^13 + 
     5139673745148527341343185745169*q^16*#^13 - 
     4674007728892594914593902011059*q^17*#^13 + 
     3912326604932889912858929398077*q^18*#^13 - 
     3021472888117400941800642295999*q^19*#^13 + 
     2157392551406712683719183224457*q^20*#^13 - 
     1426648388748601546392612463859*q^21*#^13 + 
     875001155618875943536292329099*q^22*#^13 - 
     498331723897781785664320452572*q^23*#^13 + 
     263789650227395192740538145717*q^24*#^13 - 
     129879614082242420860012500417*q^25*#^13 + 59510237250786427398512026898*
      q^26*#^13 - 25383147688623469983066923650*q^27*#^13 + 
     10079808568780338177728941480*q^28*#^13 - 3726292652446618612133508241*
      q^29*#^13 + 1282031375716401257465453733*q^30*#^13 - 
     410306875481297540539523909*q^31*#^13 + 122069630201218956191196239*q^32*
      #^13 - 33728666620493363019885170*q^33*#^13 + 
     8645385245660964977333505*q^34*#^13 - 2052825428544421139434291*q^35*
      #^13 + 450782908040949859205852*q^36*#^13 - 91360323411229426083610*
      q^37*#^13 + 17048757632016872944687*q^38*#^13 - 
     2921207490063305505750*q^39*#^13 + 458084369449944406551*q^40*#^13 - 
     65489375841689869210*q^41*#^13 + 8497013922823162215*q^42*#^13 - 
     995154549887709727*q^43*#^13 + 104529945968284110*q^44*#^13 - 
     9770684302013365*q^45*#^13 + 804970392278915*q^46*#^13 - 
     57756622101270*q^47*#^13 + 3554127821801*q^48*#^13 - 
     183819598209*q^49*#^13 + 7771561599*q^50*#^13 - 257935176*q^51*#^13 + 
     6302596*q^52*#^13 - 100815*q^53*#^13 + 792*q^54*#^13 - 
     46270629064721503577871*#^14 + 936776550580822094164959*q*#^14 - 
     9294503107112633380565796*q^2*#^14 + 60241675246660730219467908*q^3*
      #^14 - 286862531249187687876742503*q^4*#^14 + 
     1070157978089401373982894351*q^5*#^14 - 3256868040726745955471858595*q^6*
      #^14 + 8313928602687630918685961060*q^7*#^14 - 
     18165645825286071693417908701*q^8*#^14 + 34497760125828516282571274386*
      q^9*#^14 - 57627054697925902180038122296*q^10*#^14 + 
     85489683803557325346675628160*q^11*#^14 - 113509998146794980569463145758*
      q^12*#^14 + 135761359544299085555212888607*q^13*#^14 - 
     147049400636613288221078865227*q^14*#^14 + 
     144892367228653199598987727542*q^15*#^14 - 
     130366989511616024052018300919*q^16*#^14 + 
     107453307322045181201339272511*q^17*#^14 - 81353507343505581326979937233*
      q^18*#^14 + 56705535800741683380384770255*q^19*#^14 - 
     36457998081135761923823855850*q^20*#^14 + 21655040915181847455941792705*
      q^21*#^14 - 11897994766930060542139779269*q^22*#^14 + 
     6052943623085188032029689898*q^23*#^14 - 2853348682676017342717410313*
      q^24*#^14 + 1246950264430402115538496316*q^25*#^14 - 
     505309279844258991019860212*q^26*#^14 + 189882931772641705537043149*q^27*
      #^14 - 66151640386299908515602077*q^28*#^14 + 
     21356198530582469252956949*q^29*#^14 - 6384574620410904498847487*q^30*
      #^14 + 1765828298641615626256417*q^31*#^14 - 451270599134575756843556*
      q^32*#^14 + 106397232420304732245069*q^33*#^14 - 
     23100221732180993746926*q^34*#^14 + 4608073827407453308002*q^35*#^14 - 
     842323833983112913795*q^36*#^14 + 140643017006711271292*q^37*#^14 - 
     21370027297826835499*q^38*#^14 + 2941728872721870737*q^39*#^14 - 
     364922263359439939*q^40*#^14 + 40534269275454541*q^41*#^14 - 
     4000365425692192*q^42*#^14 + 347446644078474*q^43*#^14 - 
     26242153087624*q^44*#^14 + 1697414262569*q^45*#^14 - 
     92146605139*q^46*#^14 + 4083270862*q^47*#^14 - 141841229*q^48*#^14 + 
     3622253*q^49*#^14 - 60467*q^50*#^14 + 495*q^51*#^14 + 
     3804680391509813110926*#^15 - 70913201384797734767591*q*#^15 + 
     646988362629291398716319*q^2*#^15 - 3851535719640657443943084*q^3*#^15 + 
     16824760253090927125525273*q^4*#^15 - 57506176223197323714727947*q^5*
      #^15 + 160136734409511550520423817*q^6*#^15 - 
     373534425297213788003447608*q^7*#^15 + 744718101758560338150429852*q^8*
      #^15 - 1288554373467644695112267117*q^9*#^15 + 
     1958081561800935863726247745*q^10*#^15 - 2638131815220455141682072907*
      q^11*#^15 + 3175716347080616732792453735*q^12*#^15 - 
     3437251733552315185347596924*q^13*#^15 + 3362642475563848728835891860*
      q^14*#^15 - 2986393109106318998234920153*q^15*#^15 + 
     2416554365482600342686945262*q^16*#^15 - 1787126737413506891934694322*
      q^17*#^15 + 1210951539555100089189673108*q^18*#^15 - 
     753391791053021197767858102*q^19*#^15 + 431098661546795261240099935*q^20*
      #^15 - 227184615800202562664162990*q^21*#^15 + 
     110375053515306080841077510*q^22*#^15 - 49472487820228354752751520*q^23*
      #^15 + 20466445316128728723719661*q^24*#^15 - 
     7815729817986917735747289*q^25*#^15 + 2754776781449180252826713*q^26*
      #^15 - 895801517647740950058709*q^27*#^15 + 268558023260435592719350*
      q^28*#^15 - 74152398742286379354079*q^29*#^15 + 
     18831752615546004918717*q^30*#^15 - 4391344799131662849649*q^31*#^15 + 
     938288367518293082250*q^32*#^15 - 183232844441495538163*q^33*#^15 + 
     32603997681153661988*q^34*#^15 - 5266826549842247352*q^35*#^15 + 
     769015341360041949*q^36*#^15 - 100959086616854339*q^37*#^15 + 
     11841976948075393*q^38*#^15 - 1231444578677788*q^39*#^15 + 
     112454762956521*q^40*#^15 - 8910894022907*q^41*#^15 + 
     603374070410*q^42*#^15 - 34211910808*q^43*#^15 + 1579768738*q^44*#^15 - 
     57044795*q^45*#^15 + 1510423*q^46*#^15 - 26070*q^47*#^15 + 
     220*q^48*#^15 - 257466650296592759178*#^16 + 4386346148741029673524*q*
      #^16 - 36531304973700548570467*q^2*#^16 + 198243246364192887434075*q^3*
      #^16 - 788300457996957293857958*q^4*#^16 + 2449035378556685959264806*
      q^5*#^16 - 6189301437700962995861413*q^6*#^16 + 
     13081374938588200490616268*q^7*#^16 - 23591441911371849741200372*q^8*
      #^16 + 36858228713487675863030278*q^9*#^16 - 50479854051247241403287349*
      q^10*#^16 + 61175591807031006745850257*q^11*#^16 - 
     66100321561183468084472376*q^12*#^16 + 64073793031052215968561389*q^13*
      #^16 - 56003984471207643371500808*q^14*#^16 + 
     44324521375338501094305221*q^15*#^16 - 31875877184849199264345378*q^16*
      #^16 + 20888642218683952728647250*q^17*#^16 - 
     12502387316202131632820635*q^18*#^16 + 6847160585655542092548598*q^19*
      #^16 - 3436206371786193313743263*q^20*#^16 + 1581782479291525262715543*
      q^21*#^16 - 668347836026132578712927*q^22*#^16 + 
     259289236309282773162684*q^23*#^16 - 92359583636630721133852*q^24*#^16 + 
     30195035932403806930002*q^25*#^16 - 9053851151221586046784*q^26*#^16 + 
     2487160377063623143278*q^27*#^16 - 625035098976539384078*q^28*#^16 + 
     143418760040491120879*q^29*#^16 - 29975806981008275826*q^30*#^16 + 
     5690159767132876195*q^31*#^16 - 977499815200747174*q^32*#^16 + 
     151311328832277141*q^33*#^16 - 20995117965676718*q^34*#^16 + 
     2594774142164118*q^35*#^16 - 283426680138778*q^36*#^16 + 
     27099792852110*q^37*#^16 - 2240916018558*q^38*#^16 + 
     157789244040*q^39*#^16 - 9268495475*q^40*#^16 + 441535190*q^41*#^16 - 
     16372610*q^42*#^16 + 442835*q^43*#^16 - 7760*q^44*#^16 + 66*q^45*#^16 + 
     14272797170198570414*#^17 - 220378418564166468354*q*#^17 + 
     1660832093328269706829*q^2*#^17 - 8142308736117933584892*q^3*#^17 + 
     29200975477844446550381*q^4*#^17 - 81675887752025597418432*q^5*#^17 + 
     185496068760141461838252*q^6*#^17 - 351642164580452066816524*q^7*#^17 + 
     567636645452526639469953*q^8*#^17 - 792100908294373414221536*q^9*#^17 + 
     966712578487439293910240*q^10*#^17 - 1041425391511284966105205*q^11*
      #^17 + 997673279123538071476390*q^12*#^17 - 855031429726992303000999*
      q^13*#^17 + 658761126323194727521917*q^14*#^17 - 
     458087744492736847070477*q^15*#^17 + 288427112665838468583010*q^16*
      #^17 - 164853812627913865706344*q^17*#^17 + 85703427320577830035852*
      q^18*#^17 - 40585589602922084834512*q^19*#^17 + 
     17524817867375991768914*q^20*#^17 - 6903727985708487604393*q^21*#^17 + 
     2481511000355687293054*q^22*#^17 - 813616519308078114229*q^23*#^17 + 
     243150056045284720123*q^24*#^17 - 66155067823675166024*q^25*#^17 + 
     16359052920600077190*q^26*#^17 - 3668599761846479188*q^27*#^17 + 
     743996293475848619*q^28*#^17 - 135972869669504288*q^29*#^17 + 
     22298575002277998*q^30*#^17 - 3264047129585195*q^31*#^17 + 
     423724099540974*q^32*#^17 - 48394596449307*q^33*#^17 + 
     4814932211384*q^34*#^17 - 412119791768*q^35*#^17 + 
     29859807078*q^36*#^17 - 1792642901*q^37*#^17 + 86588367*q^38*#^17 - 
     3224024*q^39*#^17 + 86490*q^40*#^17 - 1479*q^41*#^17 + 12*q^42*#^17 - 
     643812316916612037*#^18 + 8917104580955704274*q*#^18 - 
     60167998926954501969*q^2*#^18 + 263586589873631001040*q^3*#^18 - 
     842993071575844786405*q^4*#^18 + 2098185896117996661342*q^5*#^18 - 
     4230887056314323302788*q^6*#^18 + 7104125585472082345170*q^7*#^18 - 
     10131984890592338330433*q^8*#^18 + 12457956820383631504056*q^9*#^18 - 
     13358272108227123682012*q^10*#^18 + 12604277705015985594389*q^11*#^18 - 
     10540450246696283454297*q^12*#^18 + 7857029764583567287864*q^13*#^18 - 
     5244441966248348174272*q^14*#^18 + 3145951787023125043809*q^15*#^18 - 
     1700732908477265654053*q^16*#^18 + 830356424104819660737*q^17*#^18 - 
     366670025848505700635*q^18*#^18 + 146572466840403155232*q^19*#^18 - 
     53056296938821369289*q^20*#^18 + 17387316413069249519*q^21*#^18 - 
     5154683858886715210*q^22*#^18 + 1380565585983006823*q^23*#^18 - 
     333380052497833111*q^24*#^18 + 72392549507298584*q^25*#^18 - 
     14087234583401950*q^26*#^18 + 2445945811815219*q^27*#^18 - 
     376874540410008*q^28*#^18 + 51184142975765*q^29*#^18 - 
     6075613585852*q^30*#^18 + 623642399068*q^31*#^18 - 
     54609185934*q^32*#^18 + 4007602007*q^33*#^18 - 240700796*q^34*#^18 + 
     11446313*q^35*#^18 - 410443*q^36*#^18 + 10263*q^37*#^18 - 
     155*q^38*#^18 + q^39*#^18 + 23412796807078293*#^19 - 
     287205310850721754*q*#^19 + 1712399934009449246*q^2*#^19 - 
     6612857157062386906*q^3*#^19 + 18596037787459967691*q^4*#^19 - 
     40589587954651696037*q^5*#^19 + 71572925876372000615*q^6*#^19 - 
     104776599611328516163*q^7*#^19 + 129861058295068827822*q^8*#^19 - 
     138276126560129662175*q^9*#^19 + 127916684413389443584*q^10*#^19 - 
     103702612939309324619*q^11*#^19 + 74179145546393826241*q^12*#^19 - 
     47065532218990116573*q^13*#^19 + 26596538598765613190*q^14*#^19 - 
     13426904758568197545*q^15*#^19 + 6068699907109535365*q^16*#^19 - 
     2459093766575726801*q^17*#^19 + 893877112047999448*q^18*#^19 - 
     291440619047020765*q^19*#^19 + 85156644419293310*q^20*#^19 - 
     22262611298190252*q^21*#^19 + 5194628061687684*q^22*#^19 - 
     1078153553988385*q^23*#^19 + 198158617241433*q^24*#^19 - 
     32066333440158*q^25*#^19 + 4535185418427*q^26*#^19 - 
     555356148524*q^27*#^19 + 58174269347*q^28*#^19 - 5131158065*q^29*#^19 + 
     373116395*q^30*#^19 - 21721106*q^31*#^19 + 969861*q^32*#^19 - 
     31033*q^33*#^19 + 629*q^34*#^19 - 6*q^35*#^19 - 677951952245166*#^20 + 
     7247682095698138*q*#^20 - 37550041084234313*q^2*#^20 + 
     125623128044603915*q^3*#^20 - 305054139223341394*q^4*#^20 + 
     573002096414439925*q^5*#^20 - 866314518381913730*q^6*#^20 + 
     1083051180244614829*q^7*#^20 - 1141420320071554044*q^8*#^20 + 
     1028603214761648689*q^9*#^20 - 801151820535710918*q^10*#^20 + 
     543734611423367466*q^11*#^20 - 323552518679040073*q^12*#^20 + 
     169581316824712096*q^13*#^20 - 78541227794301710*q^14*#^20 + 
     32211328909865341*q^15*#^20 - 11709887431501688*q^16*#^20 + 
     3773362885942478*q^17*#^20 - 1076689313046075*q^18*#^20 + 
     271472328676399*q^19*#^20 - 60284880008535*q^20*#^20 + 
     11736113276159*q^21*#^20 - 1990460092889*q^22*#^20 + 
     291672948504*q^23*#^20 - 36526406572*q^24*#^20 + 3852833915*q^25*#^20 - 
     335639954*q^26*#^20 + 23492588*q^27*#^20 - 1268660*q^28*#^20 + 
     49547*q^29*#^20 - 1243*q^30*#^20 + 15*q^31*#^20 + 15374001387436*#^21 - 
     140236411105565*q*#^21 + 617590205317453*q^2*#^21 - 
     1749228543807220*q^3*#^21 + 3580780643565194*q^4*#^21 - 
     5643762518108190*q^5*#^21 + 7123754042801957*q^6*#^21 - 
     7394348761256153*q^7*#^21 + 6430733454477529*q^8*#^21 - 
     4749831419332388*q^9*#^21 + 3009295562599177*q^10*#^21 - 
     1647219200250947*q^11*#^21 + 782948214459159*q^12*#^21 - 
     324206148781030*q^13*#^21 + 117147386683192*q^14*#^21 - 
     36942810618988*q^15*#^21 + 10153655483823*q^16*#^21 - 
     2425072354609*q^17*#^21 + 500919655674*q^18*#^21 - 
     88868593763*q^19*#^21 + 13411578758*q^20*#^21 - 1699026728*q^21*#^21 + 
     177383032*q^22*#^21 - 14867202*q^23*#^21 + 961983*q^24*#^21 - 
     45117*q^25*#^21 + 1365*q^26*#^21 - 20*q^27*#^21 - 266971353633*#^22 + 
     2018631995172*q*#^22 - 7331048588171*q^2*#^22 + 
     17028086323099*q^3*#^22 - 28413211716749*q^4*#^22 + 
     36260862027737*q^5*#^22 - 36786120050302*q^6*#^22 + 
     30434585609045*q^7*#^22 - 20899448379088*q^8*#^22 + 
     12058820461358*q^9*#^22 - 5895236368844*q^10*#^22 + 
     2454807663367*q^11*#^22 - 873011123675*q^12*#^22 + 
     265240403135*q^13*#^22 - 68703181195*q^14*#^22 + 15101225046*q^15*#^22 - 
     2795185458*q^16*#^22 + 430688309*q^17*#^22 - 54320033*q^18*#^22 + 
     5470966*q^19*#^22 - 423766*q^20*#^22 + 23736*q^21*#^22 - 857*q^22*#^22 + 
     15*q^23*#^22 + 3440940140*#^23 - 20682561809*q*#^23 + 
     59259225518*q^2*#^23 - 107690729750*q^3*#^23 + 139284968889*q^4*#^23 - 
     136331477585*q^5*#^23 + 104793970382*q^6*#^23 - 64771708198*q^7*#^23 + 
     32683797914*q^8*#^23 - 13588490812*q^9*#^23 + 4675694188*q^10*#^23 - 
     1331952468*q^11*#^23 + 312912174*q^12*#^23 - 60108594*q^13*#^23 + 
     9305728*q^14*#^23 - 1134882*q^15*#^23 + 105162*q^16*#^23 - 
     6971*q^17*#^23 + 295*q^18*#^23 - 6*q^19*#^23 - 31455234*#^24 + 
     140688696*q*#^24 - 296276963*q^2*#^24 + 390185152*q^3*#^24 - 
     359707074*q^4*#^24 + 246034361*q^5*#^24 - 129019946*q^6*#^24 + 
     52816692*q^7*#^24 - 17009585*q^8*#^24 + 4305286*q^9*#^24 - 
     848033*q^10*#^24 + 127313*q^11*#^24 - 14038*q^12*#^24 + 1065*q^13*#^24 - 
     49*q^14*#^24 + q^15*#^24 + 189896*#^25 - 560462*q*#^25 + 
     760303*q^2*#^25 - 625833*q^3*#^25 + 346839*q^4*#^25 - 135421*q^5*#^25 + 
     37759*q^6*#^25 - 7428*q^7*#^25 + 987*q^8*#^25 - 80*q^9*#^25 + 
     3*q^10*#^25 - 666*#^26 + 969*q*#^26 - 603*q^2*#^26 + 202*q^3*#^26 - 
     37*q^4*#^26 + 3*q^5*#^26 + #^27 &, #^m &] + 

     A[2] RootSum[
     5306985011079860971131371520 - 233686184803591083140245413888*q + 
     5080005729026535628026823348224*q^2 - 72681591151268132260592587516416*
      q^3 + 769854953750347715440811106574080*q^4 - 
     6438539135751726299297805826028928*q^5 + 
     44282048010275269323608893582706496*q^6 - 
     257573895671459369544542281912366368*q^7 + 
     1293302666978510383694394734477604336*q^8 - 
     5693715129711447047497309414826326632*q^9 + 
     22249242028272331186419038558356038636*q^10 - 
     77938682044395218951286221513997216780*q^11 + 
     246740755582619317827363268114560801414*q^12 - 
     710772345390404777119792837740877803840*q^13 + 
     1873796742112373551145448016834338537636*q^14 - 
     4543170174721623613804003380490843407717*q^15 + 
     10174029069223464217690091012705054173103*q^16 - 
     21122244161074027720593861212760816442196*q^17 + 
     40786732441386810548514107818328668211080*q^18 - 
     73465366171729491532887510545013998256867*q^19 + 
     123749597081885284755950194271736443479039*q^20 - 
     195386423819979390352091776175237225406375*q^21 + 
     289749205791092949370696896412254851213745*q^22 - 
     404319249453910919312628588236522269040154*q^23 + 
     531763026197276788142911843036370290422349*q^24 - 
     660161430301732138997232050718691356052215*q^25 + 
     774648008415153610371604755359420839949078*q^26 - 
     860218248724782161052613157418437421926263*q^27 + 
     904981983374337740606372831478142115925013*q^28 - 
     902878644525950696157611645941054037666633*q^29 + 
     855000268944535105259396467651421556898369*q^30 - 
     769132953293340363737456067303388406910522*q^31 + 
     657734131041327814224353900463913279501019*q^32 - 
     535051806333907800253041612954341129296167*q^33 + 
     414276149654350111778770303597076138640365*q^34 - 
     305461287302684649285483320321714879147972*q^35 + 
     214580918613681540186487611201494313299875*q^36 - 
     143669856093510247758952801543273781699915*q^37 + 
     91712058258966583843150948874570580942461*q^38 - 
     55833736233008279701712169194586605548766*q^39 + 
     32424787155305400794566606414932864903044*q^40 - 
     17965804257340924706185189351538110829167*q^41 + 
     9498671587002968898738968533598591577013*q^42 - 
     4792503582310441675679201570348316238630*q^43 + 
     2307604751990789605148031230432720349908*q^44 - 
     1060364873130355075023469197152434879099*q^45 + 
     464963844587730521645002510563067985389*q^46 - 
     194539304842412629853488469254793965327*q^47 + 
     77652127171602438534593258800013483984*q^48 - 
     29564422738883216968507362653122688492*q^49 + 
     10733613024442096443991596737430841006*q^50 - 
     3714932421934226533013647867759507017*q^51 + 
     1225262189631032116371013261799718776*q^52 - 
     384946746194584806188057475032986331*q^53 + 
     115149131757929167882030339551424101*q^54 - 
     32777593458775362534340600929666851*q^55 + 
     8873384297688252959786642191381690*q^56 - 
     2283002250668511429184283941895985*q^57 + 
     557833415230941193391987376324188*q^58 - 
     129337632503705743713409975025378*q^59 + 
     28429570012164246204024510167283*q^60 - 5918365158304566156279262251300*
      q^61 + 1165559919298581385593845165794*q^62 - 
     216887049763902304642438675960*q^63 + 38080928964261441788127214481*
      q^64 - 6299447705625932628477812646*q^65 + 980153827224063422590830450*
      q^66 - 143178916499258963960650453*q^67 + 19595782020813412497929902*
      q^68 - 2506954645256434415958024*q^69 + 299028155311085219645355*q^70 - 
     33158926204453807057697*q^71 + 3407119370312271407198*q^72 - 
     323185407177534455192*q^73 + 28179655915256381074*q^74 - 
     2247460871742636986*q^75 + 163010682455273183*q^76 - 
     10679512956492221*q^77 + 626848702109441*q^78 - 32640131344625*q^79 + 
     1489323317640*q^80 - 58627046296*q^81 + 1950679826*q^82 - 
     53343170*q^83 + 1151083*q^84 - 18378*q^85 + 193*q^86 - q^87 - 
     34392485002629613695079993344*# + 1461123794324696837414634800640*q*# - 
     30637679879364058948275886416768*q^2*# + 
     422719811197108723290990590561664*q^3*# - 
     4316897110204605921273627700264992*q^4*# + 
     34800226184699317743951589621683552*q^5*# - 
     230648592937285922688535926338965224*q^6*# + 
     1292554353567966184571299701656191416*q^7*# - 
     6251228851701870465362550673313694606*q^8*# + 
     26501621030272615313554504876573392156*q^9*# - 
     99700042285937536322550606125328619926*q^10*# + 
     336145372733960875523117193035350973477*q^11*# - 
     1023995274617961184082258246213676760034*q^12*# + 
     2837644285860998567946744492580086853124*q^13*# - 
     7194587517641511140693121826501256506013*q^14*# + 
     16771894899761818909963308623223647673720*q^15*# - 
     36102517287802433478997008819065247706251*q^16*# + 
     72025359765102018733614900675366038588410*q^17*# - 
     133611025297741389140484883177506691191059*q^18*# + 
     231131247010307225896262272501058087418091*q^19*# - 
     373804379045464701459274655878392724584609*q^20*# + 
     566485282322150672514901375752576257837953*q^21*# - 
     806076352231252367637932051962220445795959*q^22*# + 
     1078948681578253169646661262767000778110233*q^23*# - 
     1360743423670322183197325887506606741183225*q^24*# + 
     1619368117933220786623697846414809219674444*q^25*# - 
     1820911475820598423891423474652601268798108*q^26*# + 
     1936999583434894403068690936759616324454100*q^27*# - 
     1951372878799314448153665817841451626128106*q^28*# + 
     1863577358299165249031496102869101658324408*q^29*# - 
     1688632780458881279102878127825884516440634*q^30*# + 
     1452944872737494695750817774927609362053442*q^31*# - 
     1187952197108265712499965998330575499853348*q^32*# + 
     923551928008800744983928373662305165050499*q^33*# - 
     683096195563203426566370910271758376825286*q^34*# + 
     480924851195962563153036990667472668263293*q^35*# - 
     322430827727903842245731420975044956650225*q^36*# + 
     205931610121534231174322462852440841256503*q^37*# - 
     125335714403236367930841339353471966413459*q^38*# + 
     72712048212025134564164840077815340217791*q^39*# - 
     40216924941616429631563117337628332193309*q^40*# + 
     21210506709987788329986015872549875075314*q^41*# - 
     10667918498052962375499874089269288138274*q^42*# + 
     5117052814190016117375908851449053269552*q^43*# - 
     2340859334771009432666822755752491395551*q^44*# + 
     1021240866791348857158935432774460766683*q^45*# - 
     424853573655187238364216544960687318086*q^46*# + 
     168518535791739443205885740714905938533*q^47*# - 
     63719219686689558369465080166242306954*q^48*# + 
     22961598880159615439131405870278949779*q^49*# - 
     7883409252053076254725821115786685590*q^50*# + 
     2577826428110140538091567265284784068*q^51*# - 
     802496849654439133414391134821495493*q^52*# + 
     237727446846160842076887260087742948*q^53*# - 
     66977718536639143938064976337210552*q^54*# + 
     17936426532663216393594568945326338*q^55*# - 
     4562516529125231752639499646122244*q^56*# + 
     1101567214140709558859675892007821*q^57*# - 
     252228824561648519814456609887633*q^58*# + 
     54721223588184795826170062040895*q^59*# - 
     11237042570622263512146755816018*q^60*# + 
     2181698135619535617877840813827*q^61*# - 399984994848165163642371359658*
      q^62*# + 69151608544530166147052958117*q^63*# - 
     11256675248973430698695085829*q^64*# + 1722406866201574417020189632*q^65*
      # - 247267550133841195038044328*q^66*# + 33235381040184072445539538*
      q^67*# - 4172801190571538980682452*q^68*# + 488110466276860812549600*
      q^69*# - 53039600617915599450950*q^70*# + 5336244196358058250851*q^71*
      # - 495208207175384129339*q^72*# + 42206702620437181116*q^73*# - 
     3287383033988193830*q^74*# + 232631377970327765*q^75*# - 
     14854427669034360*q^76*# + 848890470972989*q^77*# - 
     42986155908204*q^78*# + 1905130305155*q^79*# - 72749170283*q^80*# + 
     2344798865*q^81*# - 62020922*q^82*# + 1292425*q^83*# - 19892*q^84*# + 
     201*q^85*# - q^86*# + 103769025344926149552657068160*#^2 - 
     4248060788479000013535970084464*q*#^2 + 85812312818523473441427901321800*
      q^2*#^2 - 1140317888704127713573021673291412*q^3*#^2 + 
     11212776995919674718084661886416398*q^4*#^2 - 
     87011991548319739364850640890773052*q^5*#^2 + 
     554995603511217084478561343308680084*q^6*#^2 - 
     2992360957053715170538000241578487289*q^7*#^2 + 
     13920031164814092940206909734077308358*q^8*#^2 - 
     56746416214148762484674916557217312846*q^9*#^2 + 
     205225946204763111635241490437642685773*q^10*#^2 - 
     664986387208595133938223462169610458781*q^11*#^2 + 
     1946291601033604091367676444530141283701*q^12*#^2 - 
     5180427492637971344327645307894102730422*q^13*#^2 + 
     12611946471298755238864011093873859930721*q^14*#^2 - 
     28222478515564648808138237338388411984485*q^15*#^2 + 
     58297868861424876051443612181961277959778*q^16*#^2 - 
     111574544665588574129845266288954006160100*q^17*#^2 + 
     198493146478241729094290578049531143398985*q^18*#^2 - 
     329185688814382208297617330047692867564017*q^19*#^2 + 
     510220039120383389783199616307375025752163*q^20*#^2 - 
     740764852560264421202480529102337374276255*q^21*#^2 + 
     1009462074037073368522982478737989595952871*q^22*#^2 - 
     1293527318437401416998800671264303844136169*q^23*#^2 + 
     1561155134025726448675317457030505113548961*q^24*#^2 - 
     1777211825681925385362144044569159921222441*q^25*#^2 + 
     1910862574197209789547244684372411670656507*q^26*#^2 - 
     1942828355674244213773782900055616779163015*q^27*#^2 + 
     1869908606507152441154344684468551103867872*q^28*#^2 - 
     1705323985942959826684936269687086183846697*q^29*#^2 + 
     1474928495163552642458683104052214137758650*q^30*#^2 - 
     1210738500980904473963498746090153892372830*q^31*#^2 + 
     943944773697115104878068293611935057496505*q^32*#^2 - 
     699402960922522881852096526487015570582749*q^33*#^2 + 
     492752951789626108883565273668681518583297*q^34*#^2 - 
     330261858035361105099834296030022145106524*q^35*#^2 + 
     210665497286577603495755512298604259050115*q^36*#^2 - 
     127933944357569897378259200830202989312325*q^37*#^2 + 
     73988022213420227967289804488000473219671*q^38*#^2 - 
     40758797240143611102599566522950542338994*q^39*#^2 + 
     21391566587923252828463879176531553460643*q^40*#^2 - 
     10697407739492509031860251887230323834327*q^41*#^2 + 
     5097526850278674890179316231115219537737*q^42*#^2 - 
     2314690190883098922628712015370073078308*q^43*#^2 + 
     1001528044487263390665886046978695086222*q^44*#^2 - 
     412887610974854224132074012776870194814*q^45*#^2 + 
     162157685496844304160192177650730780650*q^46*#^2 - 
     60658979597332437216616115442131499548*q^47*#^2 + 
     21607046320736497422248587204000145692*q^48*#^2 - 
     7326634421386690756563962030011910840*q^49*#^2 + 
     2364083714094734223978835148296843317*q^50*#^2 - 
     725577824081111686758780171924889782*q^51*#^2 + 
     211715900961089170723287896018100731*q^52*#^2 - 
     58698515024905048305691870870007206*q^53*#^2 + 
     15453584555169070050986572578984221*q^54*#^2 - 
     3860561514071636463882286938804241*q^55*#^2 + 
     914419115010602084160687332453889*q^56*#^2 - 
     205177154671981454929267862741209*q^57*#^2 + 
     43568674152102792210580051220044*q^58*#^2 - 
     8745960119349396381611068458385*q^59*#^2 + 
     1657690151424148114177306095482*q^60*#^2 - 
     296264810304517990408444106550*q^61*#^2 + 49853136277734753548314497181*
      q^62*#^2 - 7885413491495295471883630815*q^63*#^2 + 
     1170252890331762363832361364*q^64*#^2 - 162618789309954893565681534*q^65*
      #^2 + 21110835008583837740734628*q^66*#^2 - 2553706028122283330619148*
      q^67*#^2 + 287020849986626846480368*q^68*#^2 - 
     29875383403833749789087*q^69*#^2 + 2869156380025035572286*q^70*#^2 - 
     253152034220902598679*q^71*#^2 + 20419792411552317531*q^72*#^2 - 
     1497137556810389295*q^73*#^2 + 99096640831339191*q^74*#^2 - 
     5873668182782226*q^75*#^2 + 308685796885396*q^76*#^2 - 
     14208617275050*q^77*#^2 + 563948757671*q^78*#^2 - 18909823304*q^79*#^2 + 
     520860133*q^80*#^2 - 11315409*q^81*#^2 + 181787*q^82*#^2 - 
     1920*q^83*#^2 + 10*q^84*#^2 - 194078078009490483642609930240*#^3 + 
     7645881809993804971612414211268*q*#^3 - 
     148592047949470854523111645068912*q^2*#^3 + 
     1899156685330696763335400617758840*q^3*#^3 - 
     17956240102615623958955366850261204*q^4*#^3 + 
     133944743133223401194471899126399746*q^5*#^3 - 
     821023927093894525538398128415698828*q^6*#^3 + 
     4252786077443503299680113861042647149*q^7*#^3 - 
     19000485114232241731911530642296606588*q^8*#^3 + 
     74369929311774239018229628229857295355*q^9*#^3 - 
     258162332557209082822148447313273322647*q^10*#^3 + 
     802675114347856398022487722571902826257*q^11*#^3 - 
     2253530626413668886568782233437453261273*q^12*#^3 + 
     5751867403346917630662341909921600515367*q^13*#^3 - 
     13423605921170869166396080436486291575694*q^14*#^3 + 
     28785833342694453564468405611433001491638*q^15*#^3 - 
     56961591843219218205968720930206800701133*q^16*#^3 + 
     104396448315272332852682021104430257948547*q^17*#^3 - 
     177786411752680604586931837155436810153466*q^18*#^3 + 
     282139148172710127066261735573511246361162*q^19*#^3 - 
     418293870443662317339284318296441078675691*q^20*#^3 + 
     580675054816643093014347047054597342657197*q^21*#^3 - 
     756298972323263468982173164118911925565723*q^22*#^3 + 
     925861443433913978809291571136784267853703*q^23*#^3 - 
     1067071325373775039027231357135055004395632*q^24*#^3 + 
     1159490481457426769038807407415487076163866*q^25*#^3 - 
     1189418625930621374325153310316847642081489*q^26*#^3 + 
     1153204394956109934368094600941524329074945*q^27*#^3 - 
     1057889256820371557150887195704580752317356*q^28*#^3 + 
     919068052620053540691096407101747041221992*q^29*#^3 - 
     756827070161354978061707897965787932397282*q^30*#^3 + 
     591174019747038406763453937614076156606829*q^31*#^3 - 
     438323726967897602905731453669562458962714*q^32*#^3 + 
     308668569903280120983939280321188107731844*q^33*#^3 - 
     206553300451404922995539354366658306963663*q^34*#^3 + 
     131403866416492101197516134743445644673735*q^35*#^3 - 
     79503340056746560385544501583840367165230*q^36*#^3 + 
     45761579145695337204016775871248212331765*q^37*#^3 - 
     25064869551835985399962802122820948893086*q^38*#^3 + 
     13066617925434195994561266540022366118221*q^39*#^3 - 
     6484155067640643926496630783812213564498*q^40*#^3 + 
     3063164512959461748589867899700745905544*q^41*#^3 - 
     1377601565945115085641414201879119540952*q^42*#^3 + 
     589791375934541038630411650186197865113*q^43*#^3 - 
     240356117800057991560643586626606771762*q^44*#^3 + 
     93224386024619344546013317990430624567*q^45*#^3 - 
     34405809882861127761284464858424230819*q^46*#^3 + 
     12079427229850559750177360958651031287*q^47*#^3 - 
     4033024706677214835357243134450247782*q^48*#^3 + 
     1280015864765005341954556455754842473*q^49*#^3 - 
     386011920116572324194453845401184065*q^50*#^3 + 
     110549672290575509056752270283934038*q^51*#^3 - 
     30048570081698049243591855005678584*q^52*#^3 + 
     7746466265640232588304699302839951*q^53*#^3 - 
     1892622365874681706745999739894753*q^54*#^3 + 
     437856829704268928203348952644188*q^55*#^3 - 
     95827977953320291199405902423257*q^56*#^3 + 
     19818998024728177093151491800044*q^57*#^3 - 
     3868883499017338716157031793338*q^58*#^3 + 
     711921996965906883678221474513*q^59*#^3 - 123306655837914345986032457754*
      q^60*#^3 + 20069713716958369439230979517*q^61*#^3 - 
     3064143388031936174730057928*q^62*#^3 + 437936790576828833309932759*q^63*
      #^3 - 58460777561919516076651181*q^64*#^3 + 7270492867109430029817770*
      q^65*#^3 - 839969355463480252808200*q^66*#^3 + 
     89856926816070906754278*q^67*#^3 - 8867863359700989067048*q^68*#^3 + 
     803931322964073920725*q^69*#^3 - 66621585897655102235*q^70*#^3 + 
     5017784651114929690*q^71*#^3 - 341164297831306158*q^72*#^3 + 
     20770314969315123*q^73*#^3 - 1121143091370179*q^74*#^3 + 
     53002408045211*q^75*#^3 - 2160620273842*q^76*#^3 + 
     74408732561*q^77*#^3 - 2105061704*q^78*#^3 + 46971884*q^79*#^3 - 
     775137*q^80*#^3 + 8410*q^81*#^3 - 45*q^82*#^3 + 
     252752771317624725058190427096*#^4 - 9568961763546433263748997584122*q*
      #^4 + 178657531888549389702953572423476*q^2*#^4 - 
     2193028839389095063211528556898326*q^3*#^4 + 
     19907850401461804479505358094325349*q^4*#^4 - 
     142536435420898594260684642327797837*q^5*#^4 + 
     838322560102588228309716125219615365*q^6*#^4 - 
     4165294425085071293190396207764295002*q^7*#^4 + 
     17844855888460071287447566050540417053*q^8*#^4 - 
     66954338573994642452107245414989974012*q^9*#^4 + 
     222721059841406420520802918974435612807*q^10*#^4 - 
     663355499253280654272087007629828425795*q^11*#^4 + 
     1783429685324989680995984650169023540369*q^12*#^4 - 
     4357443805633831681359643121773937413266*q^13*#^4 + 
     9731128985207179569260265523283508841812*q^14*#^4 - 
     19960925472649057444401427352420171923320*q^15*#^4 + 
     37768025405385633640312123783860254810263*q^16*#^4 - 
     66160089583801959704979168434246354074080*q^17*#^4 + 
     107646558594679473956015640646228170941642*q^18*#^4 - 
     163145077380224095366722595433785804543413*q^19*#^4 + 
     230894404290713172050450644205651258458905*q^20*#^4 - 
     305838857938125610099842068097372624374792*q^21*#^4 + 
     379909846430242706388234061689449559917324*q^22*#^4 - 
     443357210164635604653850509342936594173967*q^23*#^4 + 
     486864306630043576534318820531410892306074*q^24*#^4 - 
     503809852001257376545904888651284706725042*q^25*#^4 + 
     491914066330967238604224982444421913762686*q^26*#^4 - 
     453708720674146802425257341403912268001915*q^27*#^4 + 
     395712090373443059388860077465073716253940*q^28*#^4 - 
     326660800331262207437767305279101425014443*q^29*#^4 + 
     255439207516160233711938910739534689506477*q^30*#^4 - 
     189351051322213626787040167105288850163723*q^31*#^4 + 
     133142471239402715790172300491261897946712*q^32*#^4 - 
     88854221963898455439662654280797372652676*q^33*#^4 + 
     56307038693043650684926510585027198568275*q^34*#^4 - 
     33896086385513458916644960812801879591718*q^35*#^4 + 
     19390440456943811232462419934108237021551*q^36*#^4 - 
     10543798558868976875269114492656300809345*q^37*#^4 + 
     5450921004611361852618763140161495537160*q^38*#^4 - 
     2679605012720210921809261668704192691192*q^39*#^4 + 
     1252672964349073179000152678622684487750*q^40*#^4 - 
     556906203610473502553834186979817606794*q^41*#^4 + 
     235444640031159277058251527512410226470*q^42*#^4 - 
     94649084012814534970974248502010016842*q^43*#^4 + 
     36173999368303550311335953688710092861*q^44*#^4 - 
     13141153894441820473974177960631333840*q^45*#^4 + 
     4536320342983568352769343702293353761*q^46*#^4 - 
     1487492036167130094077193049576635641*q^47*#^4 + 
     463130871080983059990651919785748913*q^48*#^4 - 
     136847517538582951121598100961682470*q^49*#^4 + 
     38353677975643044216791910592325828*q^50*#^4 - 
     10189000782518178191771551332691111*q^51*#^4 + 
     2563838268996086396443794367594565*q^52*#^4 - 
     610553358082916755352311384147442*q^53*#^4 + 
     137475820654383821677772537129184*q^54*#^4 - 
     29237937895008498384772110626446*q^55*#^4 + 
     5866520409329424458831702761249*q^56*#^4 - 
     1109087505363912344231632839918*q^57*#^4 + 
     197276877067398438728570631887*q^58*#^4 - 32962006031503600350479900894*
      q^59*#^4 + 5164153407009521652783873691*q^60*#^4 - 
     757114771998408558230506630*q^61*#^4 + 103639472900013981676782319*q^62*
      #^4 - 13212710448796960756513253*q^63*#^4 + 1564309907718170908581631*
      q^64*#^4 - 171440091745954814428216*q^65*#^4 + 
     17328362139948746491018*q^66*#^4 - 1608485360094170884029*q^67*#^4 + 
     136445793972281888762*q^68*#^4 - 10517118747231043802*q^69*#^4 + 
     731619650727624132*q^70*#^4 - 45562128510969179*q^71*#^4 + 
     2515171704711506*q^72*#^4 - 121579009057477*q^73*#^4 + 
     5066552754520*q^74*#^4 - 178339545710*q^75*#^4 + 5155850292*q^76*#^4 - 
     117546760*q^77*#^4 + 1981605*q^78*#^4 - 21960*q^79*#^4 + 120*q^80*#^4 - 
     244105879689048146119306748280*#^5 + 8867661911923298468744504579436*q*
      #^5 - 158813399466397276005654472342230*q^2*#^5 + 
     1869344863282892357830769859798294*q^3*#^5 - 
     16266891419901149860376331710098232*q^4*#^5 + 
     111607895360633785744654440841811854*q^5*#^5 - 
     628811368690845452583139417791425084*q^6*#^5 + 
     2991878680327188293636624463038185190*q^7*#^5 - 
     12270052761615928628483130592450951377*q^8*#^5 + 
     44054501245060991611771937846994136327*q^9*#^5 - 
     140181548604651333296284424756798234394*q^10*#^5 + 
     399236493336719043060117120667086772502*q^11*#^5 - 
     1025951376321501615853163610790169984291*q^12*#^5 + 
     2395068737509023796298627282016904998378*q^13*#^5 - 
     5108448073550760648832870020072785427714*q^14*#^5 + 
     10003811658758675818090517871947152326260*q^15*#^5 - 
     18062702183410315136762051837472293797231*q^16*#^5 + 
     30181257678370548466551919191166515371286*q^17*#^5 - 
     46819600922156139049124190006212829017202*q^18*#^5 + 
     67621571238953205352677875768085603549289*q^19*#^5 - 
     91158955303626158483618459908730819352953*q^20*#^5 + 
     114957479519102069215957393453096326319756*q^21*#^5 - 
     135881506605123705325920555378685735487312*q^22*#^5 + 
     150812563230833424026889067349374570614827*q^23*#^5 - 
     157418554108598743653215124330920507173384*q^24*#^5 + 
     154749836162518454560535424095611295857346*q^25*#^5 - 
     143453151580398762479827310733016289424170*q^26*#^5 + 
     125541360080841509476609115116636054240957*q^27*#^5 - 
     103824181090064714758911226720272832999920*q^28*#^5 + 
     81214713522116831798398744192491162498029*q^29*#^5 - 
     60136802950513611377356740918831051309493*q^30*#^5 + 
     42181195662415618131226492468222714726196*q^31*#^5 - 
     28043697443898713259197092535678210262640*q^32*#^5 + 
     17681460569890560517741853411257608410354*q^33*#^5 - 
     10576983132627120106899355873077831180337*q^34*#^5 + 
     6005206537243289500307454079698746824463*q^35*#^5 - 
     3237030837974144763808809996305128523065*q^36*#^5 + 
     1656984516318230939897564017072502852335*q^37*#^5 - 
     805588470868825693714430384240537095024*q^38*#^5 + 
     372025494513217712427726414236834034167*q^39*#^5 - 
     163196067304723873628319095565510984258*q^40*#^5 + 
     67999941315053698547752316966483004530*q^41*#^5 - 
     26910697850351398853506223520348058323*q^42*#^5 + 
     10113132894682675043949597445120540027*q^43*#^5 - 
     3608178849506282108309718747587561256*q^44*#^5 + 
     1221796710744842247130541568002230280*q^45*#^5 - 
     392512989215511593733858942679417234*q^46*#^5 + 
     119579377456408312668110342154478836*q^47*#^5 - 
     34528239894127347199338271159687050*q^48*#^5 + 
     9443674239613595788751012068629309*q^49*#^5 - 
     2444837038585140459691379177854780*q^50*#^5 + 
     598623595676127710693230508480101*q^51*#^5 - 
     138503509889549485962688100023324*q^52*#^5 + 
     30250345137919584548233920279556*q^53*#^5 - 
     6229727403684027010285841731026*q^54*#^5 + 
     1208161622834509069748303902195*q^55*#^5 - 
     220334056008175837446449979326*q^56*#^5 + 37726778291284574155530527204*
      q^57*#^5 - 6054226833301012137003122712*q^58*#^5 + 
     908752153184942409493588308*q^59*#^5 - 127303752389106487962248250*q^60*
      #^5 + 16601801356176737726017837*q^61*#^5 - 2009809289751809307279912*
      q^62*#^5 + 225133802427470945674621*q^63*#^5 - 
     23249585850419711803570*q^64*#^5 + 2204157187345458521883*q^65*#^5 - 
     190895878747591121252*q^66*#^5 + 15017298642615647449*q^67*#^5 - 
     1065837182518466098*q^68*#^5 + 67697961821251142*q^69*#^5 - 
     3810345827280926*q^70*#^5 + 187733919247780*q^71*#^5 - 
     7971667287920*q^72*#^5 + 285827676410*q^73*#^5 - 8414857239*q^74*#^5 + 
     195307392*q^75*#^5 - 3350889*q^76*#^5 + 37782*q^77*#^5 - 210*q^78*#^5 + 
     181818314635319165047484748762*#^6 - 6327352381752065059920413113242*q*
      #^6 + 108517721131382081797748847752435*q^2*#^6 - 
     1222780949786713694061767996623709*q^3*#^6 + 
     10182451339989524262401142523295857*q^4*#^6 - 
     66830018097214030523721853371792224*q^5*#^6 + 
     360050611508174608802084740706223799*q^6*#^6 - 
     1637526396374560779625654186176773179*q^7*#^6 + 
     6416871641166488916102642003171133389*q^8*#^6 - 
     22005322423859433382998656056751446222*q^9*#^6 + 
     66851781384339532854621079767184480916*q^10*#^6 - 
     181700923050530672597697508531307594591*q^11*#^6 + 
     445424556819301453722655365039355120526*q^12*#^6 - 
     991509406574066853061818641127510923871*q^13*#^6 + 
     2015604288728474249413975776847920571901*q^14*#^6 - 
     3760276493878160825843843032532733009706*q^15*#^6 + 
     6465018026032440559857568278333606532644*q^16*#^6 - 
     10281244181635381626939863486939063448195*q^17*#^6 + 
     15171877781043828167232294010434999807709*q^18*#^6 - 
     20834116033986615047076359031332155993540*q^19*#^6 + 
     26689148768709716351107101079671522131660*q^20*#^6 - 
     31965205820182921523651877930173705123343*q^21*#^6 + 
     35863796395104779542333116846954083396048*q^22*#^6 - 
     37759884242563932153270306466948264107405*q^23*#^6 + 
     37366128479348715825776315335203609189759*q^24*#^6 - 
     34801890481220136533317842870101767274308*q^25*#^6 + 
     30545234863654408775803532029526585168990*q^26*#^6 - 
     25291777421852925994329951761910630091760*q^27*#^6 + 
     19775884375829409048904225204521906292029*q^28*#^6 - 
     14614675573005254944458613190854364093187*q^29*#^6 + 
     10215733680858968277714391741671586628301*q^30*#^6 - 
     6758729817299640033306157720663220724144*q^31*#^6 + 
     4234713839633011159505498348037472417210*q^32*#^6 - 
     2513954297740299656148641594700987495308*q^33*#^6 + 
     1414621613726961237741326993511173055975*q^34*#^6 - 
     754768887183800749816713524969096035715*q^35*#^6 + 
     381932639284419555118237554374256960428*q^36*#^6 - 
     183330595062193792899818330555894972240*q^37*#^6 + 
     83484040472808786122780919800961887429*q^38*#^6 - 
     36066689020044527113376815775772813783*q^39*#^6 + 
     14781772090688215505528113383287673791*q^40*#^6 - 
     5746670121849988651928036980353324661*q^41*#^6 + 
     2118831145415363191294099706808421889*q^42*#^6 - 
     740722496498339946376504567812103783*q^43*#^6 + 
     245442483198613758438159030795711044*q^44*#^6 - 
     77054993100185720014248181095385498*q^45*#^6 + 
     22908409464251243777238064983144034*q^46*#^6 - 
     6445862049389733340250537356951076*q^47*#^6 + 
     1715410756189014314291061919303687*q^48*#^6 - 
     431442637046845891938796321959744*q^49*#^6 + 
     102462979815728790659116920909712*q^50*#^6 - 
     22954703128957148489772997328795*q^51*#^6 + 
     4845683639170001221278591686893*q^52*#^6 - 
     962666313094228468520373386935*q^53*#^6 + 179732623264603292163823804137*
      q^54*#^6 - 31486790809146370144204569202*q^55*#^6 + 
     5166755889740079765147654405*q^56*#^6 - 792574557294584077980173181*q^57*
      #^6 + 113405251015054182111975373*q^58*#^6 - 15097767331742069473348720*
      q^59*#^6 + 1864884754136593893710877*q^60*#^6 - 
     213037861894016807582589*q^61*#^6 + 22425090984666502830874*q^62*#^6 - 
     2165970462988000650308*q^63*#^6 + 191024522521026537018*q^64*#^6 - 
     15295428053521239295*q^65*#^6 + 1104422016083064754*q^66*#^6 - 
     71333447768482386*q^67*#^6 + 4080899599086576*q^68*#^6 - 
     204272296114899*q^69*#^6 + 8808312342080*q^70*#^6 - 
     320572290072*q^71*#^6 + 9575183403*q^72*#^6 - 225370316*q^73*#^6 + 
     3919338*q^74*#^6 - 44772*q^75*#^6 + 252*q^76*#^6 - 
     107237463653752831415481846066*#^7 + 3568742307831192135346103307396*q*
      #^7 - 58507480443823151134784548862496*q^2*#^7 + 
     629952631454638163018468485397250*q^3*#^7 - 
     5010584462970796876118635008043909*q^4*#^7 + 
     31398569630337410577131694989471371*q^5*#^7 - 
     161445648918999012078220158758858733*q^6*#^7 + 
     700477878067475450612139491426009776*q^7*#^7 - 
     2617507035501699024613130699749283258*q^8*#^7 + 
     8555820020906910574336611222572506917*q^9*#^7 - 
     24764120433198569439429139729402386744*q^10*#^7 + 
     64098072191601534366906058036605200800*q^11*#^7 - 
     149567318252041869425595808028260963973*q^12*#^7 + 
     316756434016367504598540009665950921602*q^13*#^7 - 
     612329827700198796422403995718751888169*q^14*#^7 + 
     1085752044916095521035928482249345626405*q^15*#^7 - 
     1773306595698672759783063423720270289076*q^16*#^7 + 
     2677492522681430066538917416171698836826*q^17*#^7 - 
     3749281419852259509946906226782905907966*q^18*#^7 + 
     4882691601629628992610247750646340032370*q^19*#^7 - 
     5928367062171848996306001527254780969438*q^20*#^7 + 
     6725511092156444382828709436749104785725*q^21*#^7 - 
     7142870239999234222531830534166263791262*q^22*#^7 + 
     7114206851486925476747566015329099019494*q^23*#^7 - 
     6655068117837833516409450704519998132529*q^24*#^7 + 
     5855215438793638320460075486179870044570*q^25*#^7 - 
     4850910194463251118142156353851615683451*q^26*#^7 + 
     3788427991040581366096367441125791288116*q^27*#^7 - 
     2791649376587036943522324101969241965745*q^28*#^7 + 
     1942624561263914085306469065531922627015*q^29*#^7 - 
     1277486914452281159516167561956905977604*q^30*#^7 + 
     794389370935521772251344258408106033943*q^31*#^7 - 
     467356777658718626365759210732752906970*q^32*#^7 + 
     260250582433010328212489892129112922516*q^33*#^7 - 
     137219440788510622733700967391455157690*q^34*#^7 + 
     68523143248960008985762487242932137068*q^35*#^7 - 
     32414457614454716777112096826300483117*q^36*#^7 + 
     14526741029606490383660543365722655296*q^37*#^7 - 
     6167938760877257565570740648361932007*q^38*#^7 + 
     2481048831684561782302258985053062043*q^39*#^7 - 
     945368893798553264699037404083525650*q^40*#^7 + 
     341154659366076943211421297179281789*q^41*#^7 - 
     116563820997323230048674778584915949*q^42*#^7 + 
     37694791284292966290136406005264551*q^43*#^7 - 
     11532127392970804805890577977669161*q^44*#^7 + 
     3335911457988252110484300998513581*q^45*#^7 - 
     911847010656093784315348703822417*q^46*#^7 + 
     235349626889879052523424806841776*q^47*#^7 - 
     57309153528604228794618485213537*q^48*#^7 + 
     13153391172523455807081559842604*q^49*#^7 - 
     2842392550436210138679105246267*q^50*#^7 + 
     577606372100550742471566199297*q^51*#^7 - 110225966080343823146504724410*
      q^52*#^7 + 19722781184505375730921664786*q^53*#^7 - 
     3303161588152356256541785955*q^54*#^7 + 516796967210750322944798793*q^55*
      #^7 - 75367192227925184713362069*q^56*#^7 + 10219679506012119772558317*
      q^57*#^7 - 1284877407018705958803439*q^58*#^7 + 
     149301519289065140567079*q^59*#^7 - 15975478399073091568669*q^60*#^7 + 
     1567472218803206738945*q^61*#^7 - 140339369917568332831*q^62*#^7 + 
     11400121782027731704*q^63*#^7 - 834550561419034303*q^64*#^7 + 
     54612195902276240*q^65*#^7 - 3163267046634082*q^66*#^7 + 
     160203495286431*q^67*#^7 - 6984411628126*q^68*#^7 + 
     256815508862*q^69*#^7 - 7744153452*q^70*#^7 + 183872462*q^71*#^7 - 
     3223098*q^72*#^7 + 37080*q^73*#^7 - 210*q^74*#^7 + 
     51031601147029596026779375280*#^8 - 1620887551208433281083062101870*q*
      #^8 + 25351979767571307112554261153656*q^2*#^8 - 
     260307192874195090759509035524627*q^3*#^8 + 
     1973587620933765399091684769276754*q^4*#^8 - 
     11783552575007573308471075130136217*q^5*#^8 + 
     57702682755735762498307119829703036*q^6*#^8 - 
     238324273110877080026709052040929218*q^7*#^8 + 
     847349254756980261685574984387128213*q^8*#^8 - 
     2634079001025129787604395966282516284*q^9*#^8 + 
     7247184790761679131996369935741215335*q^10*#^8 - 
     17821812382137283103085178435093443176*q^11*#^8 + 
     39489291963225900016499438985315333888*q^12*#^8 - 
     79372986690265395882287480758402311554*q^13*#^8 + 
     145545702927513891829455487235640023008*q^14*#^8 - 
     244661735522892055994470512560715591820*q^15*#^8 + 
     378606030462695112159623077584043812093*q^16*#^8 - 
     541300893095674066327437085952856774760*q^17*#^8 + 
     717290020034207033629495258503645689086*q^18*#^8 - 
     883409776338256901889245104985382726614*q^19*#^8 + 
     1013686747472085651627005558343152205985*q^20*#^8 - 
     1086071450717042135628431452033787191500*q^21*#^8 + 
     1088572111056363678934840195884370104985*q^22*#^8 - 
     1022437223758052000575150064851895529562*q^23*#^8 + 
     901258495190574523812189424504750307669*q^24*#^8 - 
     746574407352737802639553255891827568992*q^25*#^8 + 
     581859491591771219173807972747634919375*q^26*#^8 - 
     427103862081755481897528742576543069999*q^27*#^8 + 
     295537250133867577027845520355936493496*q^28*#^8 - 
     192928151201332232999549688538827214691*q^29*#^8 + 
     118898619806847885573127155897426987987*q^30*#^8 - 
     69215593253149454805668824023063485896*q^31*#^8 + 
     38078728185967836467334249993544855552*q^32*#^8 - 
     19805100341376400470024906734967642169*q^33*#^8 + 
     9741221935281148723449964846630089620*q^34*#^8 - 
     4531889607812769859578558444493902840*q^35*#^8 + 
     1994459796475913967989023800811284360*q^36*#^8 - 
     830357782760212365885781960297060041*q^37*#^8 + 
     327021768582596154179158616773651633*q^38*#^8 - 
     121814845219434047250126428700256341*q^39*#^8 + 
     42908115850996002986755395047426719*q^40*#^8 - 
     14287617240266907152867394254468911*q^41*#^8 + 
     4495598338531559214460690914092831*q^42*#^8 - 
     1336004309857244704179364790091630*q^43*#^8 + 
     374768702691043519418193496120881*q^44*#^8 - 
     99163286430272066183091928749295*q^45*#^8 + 
     24729722776407434183028497584075*q^46*#^8 - 
     5807173689015993114847732945579*q^47*#^8 + 
     1282707404540556699038695501659*q^48*#^8 - 
     266186381818741699621501285555*q^49*#^8 + 51826239202712043938893061051*
      q^50*#^8 - 9452655046645912836763191521*q^51*#^8 + 
     1612308691407355947264680412*q^52*#^8 - 256677237304969962243304448*q^53*
      #^8 + 38055464642618828813325758*q^54*#^8 - 5241528639190751193603714*
      q^55*#^8 + 668784046095666286067359*q^56*#^8 - 
     78796446754322818152529*q^57*#^8 + 8541309911891563082908*q^58*#^8 - 
     848207408416836217103*q^59*#^8 + 76790591984322080762*q^60*#^8 - 
     6301557660267469034*q^61*#^8 + 465555054902411212*q^62*#^8 - 
     30714366057827061*q^63*#^8 + 1791658030480911*q^64*#^8 - 
     91278604289992*q^65*#^8 + 3998409626541*q^66*#^8 - 
     147533031668*q^67*#^8 + 4458248523*q^68*#^8 - 105924372*q^69*#^8 + 
     1855047*q^70*#^8 - 21285*q^71*#^8 + 120*q^72*#^8 - 
     19863825380185447293444797844*#^9 + 600899349947173737900699570612*q*
      #^9 - 8947175957056088478846585207612*q^2*#^9 + 
     87414287642775213987190149432283*q^3*#^9 - 
     630330289333128293957570297155833*q^4*#^9 + 
     3577609690850957001513846272623350*q^5*#^9 - 
     16645728719180406255071253327245148*q^6*#^9 + 
     65289843473625742892047079745410677*q^7*#^9 - 
     220336115825464765141472379392979754*q^8*#^9 + 
     649782076060554093936356233580002674*q^9*#^9 - 
     1695070547414837697852421922299553939*q^10*#^9 + 
     3950091684981022130552171672696716322*q^11*#^9 - 
     8289377447152616734275373121072984000*q^12*#^9 + 
     15770499807271728874124660861096649604*q^13*#^9 - 
     27355027563809393440583185478270323472*q^14*#^9 + 
     43470546057078631844009596090700937906*q^15*#^9 - 
     63551358546389760844866149493474123020*q^16*#^9 + 
     85781060393481448028097636301881031064*q^17*#^9 - 
     107240613243948173197873510378029481778*q^18*#^9 + 
     124515568980623551048037387003935690854*q^19*#^9 - 
     134596928274881934084585816713789878843*q^20*#^9 + 
     135743692834968851223559959814990452376*q^21*#^9 - 
     127965937097165486020278765400269726618*q^22*#^9 + 
     112948604717060622437148457098868042837*q^23*#^9 - 
     93479371995056545947193397195659765138*q^24*#^9 + 
     72637310676213155140534859115258652917*q^25*#^9 - 
     53052362439879713601726148541543291618*q^26*#^9 + 
     36456928163053330414138183221073223073*q^27*#^9 - 
     23591614512356132789145510816413071097*q^28*#^9 + 
     14386530905420063490410199957717357313*q^29*#^9 - 
     8272639427042589580823001200582790377*q^30*#^9 + 
     4487903183031204647205253401274391618*q^31*#^9 - 
     2297900951374878518759106971911657046*q^32*#^9 + 
     1110814944184717767327541773487224606*q^33*#^9 - 
     507069218964848683520107866237247103*q^34*#^9 + 
     218604834332304346564421007987051114*q^35*#^9 - 
     89008388933904684440373209962452604*q^36*#^9 + 
     34225707545595188229916895066532239*q^37*#^9 - 
     12426694575542538664050875727674702*q^38*#^9 + 
     4259228987032972432733511668964589*q^39*#^9 - 
     1377612561959598328268673645793895*q^40*#^9 + 
     420290083475173131188975442513723*q^41*#^9 - 
     120880732236708076705492493997474*q^42*#^9 + 
     32753913275325596413398858144384*q^43*#^9 - 
     8354666739652052580599312304258*q^44*#^9 + 
     2004297963314564111071290942563*q^45*#^9 - 
     451763794880049501701538218172*q^46*#^9 + 95556761173935859923809103311*
      q^47*#^9 - 18942049014063461112943229513*q^48*#^9 + 
     3513540137922995434664334299*q^49*#^9 - 608786885336470145852982469*q^50*
      #^9 + 98342237839217123442876604*q^51*#^9 - 14777806050137020789472210*
      q^52*#^9 + 2060571802937643039096517*q^53*#^9 - 
     265850935709090753173676*q^54*#^9 + 31633891232199104961470*q^55*#^9 - 
     3458733027536830238330*q^56*#^9 + 345996240693902620845*q^57*#^9 - 
     31510588871223555498*q^58*#^9 + 2597433313900433238*q^59*#^9 - 
     192461471771183085*q^60*#^9 + 12713646073339513*q^61*#^9 - 
     741242687111349*q^62*#^9 + 37670496885826*q^63*#^9 - 
     1642523531052*q^64*#^9 + 60181992055*q^65*#^9 - 1801060534*q^66*#^9 + 
     42249655*q^67*#^9 - 727990*q^68*#^9 + 8185*q^69*#^9 - 45*q^70*#^9 + 
     6389018209596230836711098473*#^10 - 183647521950034540787799691137*q*
      #^10 + 2596936378510027435399705117039*q^2*#^10 - 
     24083849487176295764842893888657*q^3*#^10 + 
     164760008415428140302822036918770*q^4*#^10 - 
     886715159198826867429030827802781*q^5*#^10 + 
     3909884066512045711912137607005584*q^6*#^10 - 
     14525577504414622739971527056966111*q^7*#^10 + 
     46403526106916839298625874764115641*q^8*#^10 - 
     129465722145651461634645395129396166*q^9*#^10 + 
     319325655330618713484784255354445903*q^10*#^10 - 
     703139853197066561951758400689708668*q^11*#^10 + 
     1393369345164874330878227540833982677*q^12*#^10 - 
     2501566253694403644296242016588263339*q^13*#^10 + 
     4091935646433952204710633064906920954*q^14*#^10 - 
     6127797905707189827954357553015899459*q^15*#^10 + 
     8435939967064249914522745776029861177*q^16*#^10 - 
     10714431805380191023185549884694068379*q^17*#^10 + 
     12593986839684851497994835397335493391*q^18*#^10 - 
     13737172355211779231287515444350598335*q^19*#^10 + 
     13938227336420777105275181359979436483*q^20*#^10 - 
     13182691756608305937104642725291925497*q^21*#^10 + 
     11643604329393516817740214019045407533*q^22*#^10 - 
     9619691422658581999570901977049704818*q^23*#^10 + 
     7444620364101946390383153125124425547*q^24*#^10 - 
     5403455394630471423630864484339062256*q^25*#^10 + 
     3682288702023847819724524237864933948*q^26*#^10 - 
     2358233111639422103219185810653376625*q^27*#^10 + 
     1420444603407057716609595784078339993*q^28*#^10 - 
     805232452615888726498887143451362105*q^29*#^10 + 
     429849412016723583420261664587903495*q^30*#^10 - 
     216171674822618441195207371985674870*q^31*#^10 + 
     102449659483413722908225097351519140*q^32*#^10 - 
     45766483659359893728629159147959194*q^33*#^10 + 
     19273518500951341441208065918077418*q^34*#^10 - 
     7651696000277579209059023993881390*q^35*#^10 + 
     2863520105886903251673574621238855*q^36*#^10 - 
     1009965662153834785869822139193382*q^37*#^10 + 
     335621267509005836535163157731674*q^38*#^10 - 
     105040033794643276044110383546444*q^39*#^10 + 
     30945704285764792282309027906292*q^40*#^10 - 
     8576556188839596174243973472301*q^41*#^10 + 
     2234425179544973064603113372753*q^42*#^10 - 
     546732651185799281483137889315*q^43*#^10 + 
     125514770639340854969570935356*q^44*#^10 - 27003034573070555772748941565*
      q^45*#^10 + 5436782943466590906282932122*q^46*#^10 - 
     1022858559897281466908723322*q^47*#^10 + 179504404273259164332705015*
      q^48*#^10 - 29326498609026615466513619*q^49*#^10 + 
     4450353619495657639623468*q^50*#^10 - 625703495814902361052636*q^51*
      #^10 + 81267858152895697274465*q^52*#^10 - 9718544185997147390845*q^53*
      #^10 + 1066002392156941545418*q^54*#^10 - 106776604439095696180*q^55*
      #^10 + 9716958610331383370*q^56*#^10 - 798569243262502482*q^57*#^10 + 
     58848152993258786*q^58*#^10 - 3855533441334167*q^59*#^10 + 
     222255446235113*q^60*#^10 - 11128371897335*q^61*#^10 + 
     476097913058*q^62*#^10 - 17033531188*q^63*#^10 + 494880071*q^64*#^10 - 
     11190299*q^65*#^10 + 184211*q^66*#^10 - 1956*q^67*#^10 + 10*q^68*#^10 - 
     1710944601053852889008910984*#^11 + 46609875113086169863266279249*q*
      #^11 - 624312154357482246460238754539*q^2*#^11 + 
     5481080301598845796265788380151*q^3*#^11 - 
     35476363876146078504801629627677*q^4*#^11 + 
     180534527940076477767419198872625*q^5*#^11 - 
     752254312852883179292179194522955*q^6*#^11 + 
     2639296194491721205754551336417762*q^7*#^11 - 
     7957592821036120521545751736051486*q^8*#^11 + 
     20939959359404498640117997477134948*q^9*#^11 - 
     48680049028437939900599152106185709*q^10*#^11 + 
     100960566812155110083049610957403721*q^11*#^11 - 
     188302476302828520269896707428804977*q^12*#^11 + 
     317949173763248207805496691734438411*q^13*#^11 - 
     488759407687330186269541349337961967*q^14*#^11 + 
     687295982952356294081553041640100304*q^15*#^11 - 
     887738411255164667921899752972457831*q^16*#^11 + 
     1056957906562374567664953857343886397*q^17*#^11 - 
     1163585554774855492264201768867543807*q^18*#^11 + 
     1187605000823228832807980535768909897*q^19*#^11 - 
     1126411649772579604359484702925927975*q^20*#^11 + 
     994866715210901167134194855641676066*q^21*#^11 - 
     819700639895531106059670145934903168*q^22*#^11 + 
     631029685457708069299253612337839683*q^23*#^11 - 
     454508568038399047346487722807691595*q^24*#^11 + 
     306652454904116259379083603415870401*q^25*#^11 - 
     194001449205972312739064185981546395*q^26*#^11 + 
     115184293525687867172849569711891180*q^27*#^11 - 
     64228112092721247407778952591050572*q^28*#^11 + 
     33655537927357974546551630101394428*q^29*#^11 - 
     16580144987085107990353276772988356*q^30*#^11 + 
     7681902428244236628454615069695595*q^31*#^11 - 
     3348075266301504486257405719217182*q^32*#^11 + 
     1372824446778904724899988747057380*q^33*#^11 - 
     529573474183555042845009270966282*q^34*#^11 + 
     192166465402116986690961399864943*q^35*#^11 - 
     65579487890101962901748198896396*q^36*#^11 + 
     21039985964641879381581147865491*q^37*#^11 - 
     6343154485334611525416435798334*q^38*#^11 + 
     1795924823496759889679192636642*q^39*#^11 - 
     477174141420460913096258098783*q^40*#^11 + 
     118875661829711739846559458069*q^41*#^11 - 27739056789126487585061864676*
      q^42*#^11 + 6055596051635898773594078676*q^43*#^11 - 
     1235076626187765646100025001*q^44*#^11 + 234974822765227383899969786*
      q^45*#^11 - 41625652512871596708380263*q^46*#^11 + 
     6852135929318036848541674*q^47*#^11 - 1045695013544661944260242*q^48*
      #^11 + 147551921554420086989111*q^49*#^11 - 19192293916956160183991*
      q^50*#^11 + 2293182862717222118423*q^51*#^11 - 
     250690453415578000786*q^52*#^11 + 24957731053336300963*q^53*#^11 - 
     2250526788423363098*q^54*#^11 + 182642083817944764*q^55*#^11 - 
     13238968251487067*q^56*#^11 + 849307972373534*q^57*#^11 - 
     47682790400845*q^58*#^11 + 2310251669729*q^59*#^11 - 
     94879439016*q^60*#^11 + 3225658529*q^61*#^11 - 87870946*q^62*#^11 + 
     1829046*q^63*#^11 - 26981*q^64*#^11 + 246*q^65*#^11 - q^66*#^11 + 
     383590888555424754937023842*#^12 - 9875394713273040264015707685*q*#^12 + 
     124925735548781541698738323762*q^2*#^12 - 
     1035175711221445931758691448584*q^3*#^12 + 
     6319796841048258013788937537564*q^4*#^12 - 
     30314626270267767335850507611195*q^5*#^12 + 
     118984173012316270167822698212731*q^6*#^12 - 
     392954228011542666579646564314058*q^7*#^12 + 
     1114430563955625049714122164030126*q^8*#^12 - 
     2756407099261312304368564692349984*q^9*#^12 + 
     6018431444197147684054254993131944*q^10*#^12 - 
     11714031477216650808789282108044048*q^11*#^12 + 
     20487005611648185784026085358924323*q^12*#^12 - 
     32410119901565654930905699246148035*q^13*#^12 + 
     46637712202689065512828211941255800*q^14*#^12 - 
     61335051837429447375417051222573753*q^15*#^12 + 
     74021896488651205315540283443573638*q^16*#^12 - 
     82264626297279472406972766019685124*q^17*#^12 + 
     84447181002096615959594975108000621*q^18*#^12 - 
     80282544734246750495599170503131475*q^19*#^12 + 
     70846360436370935138442940986785517*q^20*#^12 - 
     58148975052064550644571282988563383*q^21*#^12 + 
     44468165613286583932416481517357825*q^22*#^12 - 
     31731680800963394529826327143955168*q^23*#^12 + 
     21156197149045365118399332509612810*q^24*#^12 - 
     13193651840044631519791711932715264*q^25*#^12 + 
     7703403099363214787679574083958236*q^26*#^12 - 
     4214327847452075527607687077003041*q^27*#^12 + 
     2161598323610670355294920955681585*q^28*#^12 - 
     1040001549784658499676677125825250*q^29*#^12 + 
     469523856568475215771346664992669*q^30*#^12 - 
     198948779957897551387907452795822*q^31*#^12 + 
     79126893325825744469435370264655*q^32*#^12 - 
     29538602863272403909321247199786*q^33*#^12 + 
     10348249717308812045631926293094*q^34*#^12 - 
     3401156294899816391103804694053*q^35*#^12 + 
     1048292917811036039326101165814*q^36*#^12 - 
     302822758496882019848879634720*q^37*#^12 + 81928382441010225075388302064*
      q^38*#^12 - 20741653536586187066845553878*q^39*#^12 + 
     4908701571525947291494085931*q^40*#^12 - 1084619062312341056368138793*
      q^41*#^12 + 223440959582965434426924499*q^42*#^12 - 
     42846592594403498107769882*q^43*#^12 + 7633522104592586730025305*q^44*
      #^12 - 1260830144325006440697588*q^45*#^12 + 192593910568790075208869*
      q^46*#^12 - 27130448912898609145337*q^47*#^12 + 
     3513099443613811843497*q^48*#^12 - 416597644869828814577*q^49*#^12 + 
     45045433046891088091*q^50*#^12 - 4418680738944697270*q^51*#^12 + 
     390890742298715700*q^52*#^12 - 30964666174022064*q^53*#^12 + 
     2177868398225777*q^54*#^12 - 134599340522991*q^55*#^12 + 
     7215975931252*q^56*#^12 - 330105402460*q^57*#^12 + 
     12611057415*q^58*#^12 - 390655468*q^59*#^12 + 9403094*q^60*#^12 - 
     164458*q^61*#^12 + 1851*q^62*#^12 - 10*q^63*#^12 - 
     72278470298740123591450985*#^13 + 1752851189855315756345173368*q*#^13 - 
     20873242895921912044212048618*q^2*#^13 + 162701195252149193697347028570*
      q^3*#^13 - 933689809600418265797072452038*q^4*#^13 + 
     4206790279381574787790108029290*q^5*#^13 - 
     15497248365828181354333905535135*q^6*#^13 + 
     47998996418208585487730141512361*q^7*#^13 - 
     127560306919353425683508791331226*q^8*#^13 + 
     295402632288181147943020036304883*q^9*#^13 - 
     603373773723087218671335307923567*q^10*#^13 + 
     1097619274667875266666418288238428*q^11*#^13 - 
     1792509612923726588731444267103271*q^12*#^13 + 
     2645336138645548459493692271829292*q^13*#^13 - 
     3547456233547953730761716681848594*q^14*#^13 + 
     4343220718592062261192159192041384*q^15*#^13 - 
     4874279369009972517621039042924053*q^16*#^13 + 
     5031672557809068105227296841762748*q^17*#^13 - 
     4791946554542887738704871088716965*q^18*#^13 + 
     4221129635702302228594778323609201*q^19*#^13 - 
     3446923337506277602835927172654922*q^20*#^13 + 
     2614320126806161516757520022600854*q^21*#^13 - 
     1844728725100785606467627646486141*q^22*#^13 + 
     1212752294220781267341504798064215*q^23*#^13 - 
     743710128383033326998151709513783*q^24*#^13 + 
     425861533045350052966473250265247*q^25*#^13 - 
     227891871893592602593632310438514*q^26*#^13 + 
     114044435497367498307751761593356*q^27*#^13 - 
     53397857991425787885485695815968*q^28*#^13 + 
     23400820167565373746071625768057*q^29*#^13 - 
     9600287810810112342453630672662*q^30*#^13 + 
     3687298506365845234875603643043*q^31*#^13 - 
     1325760188063886161711482444364*q^32*#^13 + 
     446120684817590769650095075300*q^33*#^13 - 
     140444109856257767534666716208*q^34*#^13 + 41341321193949859291751338881*
      q^35*#^13 - 11370782733382038740263797088*q^36*#^13 + 
     2919729264733243390914926019*q^37*#^13 - 699168993735594686120924837*
      q^38*#^13 + 155942178614534119768098636*q^39*#^13 - 
     32347918684274868560969781*q^40*#^13 + 6229947263359467944383294*q^41*
      #^13 - 1111765745745741253329405*q^42*#^13 + 183414792542192308061131*
      q^43*#^13 - 27899381393900419807822*q^44*#^13 + 
     3900871605780592933506*q^45*#^13 - 499565412779498620111*q^46*#^13 + 
     58356849158497261890*q^47*#^13 - 6188148360678374839*q^48*#^13 + 
     592277433300507921*q^49*#^13 - 50820918682767995*q^50*#^13 + 
     3877667311349898*q^51*#^13 - 260484672981172*q^52*#^13 + 
     15215715555654*q^53*#^13 - 760745741244*q^54*#^13 + 
     31886599486*q^55*#^13 - 1089072189*q^56*#^13 + 29086442*q^57*#^13 - 
     569169*q^58*#^13 + 7248*q^59*#^13 - 45*q^60*#^13 + 
     11474048899777918671963637*#^14 - 261176683459007624259080692*q*#^14 + 
     2916893502721273510897357318*q^2*#^14 - 21306628339162754813234574785*
      q^3*#^14 + 114488901369066910484681569416*q^4*#^14 - 
     482594350980431309725857599388*q^5*#^14 + 
     1661803682011640240169626906458*q^6*#^14 - 
     4806870332378208820664800077771*q^7*#^14 + 
     11919262337852048068629941027279*q^8*#^14 - 
     25729779116111714689482295617133*q^9*#^14 + 
     48940101548957079696151370085685*q^10*#^14 - 
     82820712617137253295754093475836*q^11*#^14 + 
     125687280034510474505053136817624*q^12*#^14 - 
     172173877636188145544451518727096*q^13*#^14 + 
     214068347749365356290773017962973*q^14*#^14 - 
     242697587602477888740718298703393*q^15*#^14 + 
     251898730002556713222142338346206*q^16*#^14 - 
     240163157223873276325011296165596*q^17*#^14 + 
     210945938622080583800752552670175*q^18*#^14 - 
     171122684178011644942066111306520*q^19*#^14 + 
     128484196890108115915491827150758*q^20*#^14 - 
     89453539002622456626605808259173*q^21*#^14 + 
     57840500723800527403400833566600*q^22*#^14 - 
     34779829233327458652781918746372*q^23*#^14 + 
     19469764971337233262776622312402*q^24*#^14 - 
     10155919066987074654349470946799*q^25*#^14 + 
     4939770346842697160175540826802*q^26*#^14 - 
     2241547128586339852024379527091*q^27*#^14 + 
     949273187922483041556013047017*q^28*#^14 - 
     375242082902678601741736084894*q^29*#^14 + 
     138455663175780844851566088907*q^30*#^14 - 47677967756580130041614706090*
      q^31*#^14 + 15317487894543801710895811579*q^32*#^14 - 
     4588798549373853132630824111*q^33*#^14 + 1281006927054953546637500929*
      q^34*#^14 - 332935723014303961861902085*q^35*#^14 + 
     80473168183710701969506622*q^36*#^14 - 18065549359212736665491097*q^37*
      #^14 + 3760803717568411157322800*q^38*#^14 - 724669293598946646556993*
      q^39*#^14 + 128971548565559988293223*q^40*#^14 - 
     21147237700233827310877*q^41*#^14 + 3185306543693367350168*q^42*#^14 - 
     439247513063675738788*q^43*#^14 + 55233328311678585479*q^44*#^14 - 
     6303752025828469999*q^45*#^14 + 649389556278005953*q^46*#^14 - 
     59987276376515398*q^47*#^14 + 4929563534792259*q^48*#^14 - 
     356883321469458*q^49*#^14 + 22487471641372*q^50*#^14 - 
     1214283230620*q^51*#^14 + 55055531590*q^52*#^14 - 2038086875*q^53*#^14 + 
     59143947*q^54*#^14 - 1261440*q^55*#^14 + 17577*q^56*#^14 - 
     120*q^57*#^14 - 1536363035015189638649258*#^15 + 
     32690201454259554491191638*q*#^15 - 340976271723286425049502109*q^2*
      #^15 + 2324040341160453764292027197*q^3*#^15 - 
     11641581511867767714913454928*q^4*#^15 + 45701754768240340464076384928*
      q^5*#^15 - 146420372653177436720951582658*q^6*#^15 + 
     393649551483064484881231839311*q^7*#^15 - 906276119009940019012662257999*
      q^8*#^15 + 1814393652783919228812993332404*q^9*#^15 - 
     3197022686535834618266034115035*q^10*#^15 + 
     5005933873068450402712888730672*q^11*#^15 - 
     7020363089344324429279935888128*q^12*#^15 + 
     8875427290313027452768931348437*q^13*#^15 - 
     10170271206228168396938164776056*q^14*#^15 + 
     10611533479120264052408088552733*q^15*#^15 - 
     10120767638180451900261009550028*q^16*#^15 + 
     8852697067444329534570221640975*q^17*#^15 - 
     7121815935420486842660310263036*q^18*#^15 + 
     5282072533665243547386874119851*q^19*#^15 - 
     3619136592836126124795837998825*q^20*#^15 + 
     2294789230333657636285796737131*q^21*#^15 - 
     1348479840229794675267046631339*q^22*#^15 + 
     735232188871264042293784218291*q^23*#^15 - 
     372301268061839397725453438571*q^24*#^15 + 
     175214437634669792439072812201*q^25*#^15 - 76678748037207122274379687573*
      q^26*#^15 + 31213805497050558927176153499*q^27*#^15 - 
     11820513352446721009093185249*q^28*#^15 + 4163996701656110748119589113*
      q^29*#^15 - 1364111497454501646800517885*q^30*#^15 + 
     415382648444831114614876239*q^31*#^15 - 117492025513664527937561359*q^32*
      #^15 + 30841573748515625317603601*q^33*#^15 - 
     7504753138152696198319845*q^34*#^15 + 1690440067647880935352252*q^35*
      #^15 - 351880285623369343294498*q^36*#^15 + 67554154316396017072131*
      q^37*#^15 - 11932860704544212496180*q^38*#^15 + 
     1934039852182437190582*q^39*#^15 - 286679586934880357813*q^40*#^15 + 
     38714247287842566524*q^41*#^15 - 4741530356354123899*q^42*#^15 + 
     523843472665896885*q^43*#^15 - 51870426066212079*q^44*#^15 + 
     4567555096418863*q^45*#^15 - 354268008617359*q^46*#^15 + 
     23914523377829*q^47*#^15 - 1383617318361*q^48*#^15 + 
     67237601052*q^49*#^15 - 2669185005*q^50*#^15 + 83126594*q^51*#^15 - 
     1904634*q^52*#^15 + 28548*q^53*#^15 - 210*q^54*#^15 + 
     173507590226630408931246*#^16 - 3434972526897182748320168*q*#^16 + 
     33301997381302182406323495*q^2*#^16 - 210755016082351030547685541*q^3*
      #^16 + 979193903964003748055344778*q^4*#^16 - 
     3561486883860614895075167627*q^5*#^16 + 10559521776901437030427705020*
      q^6*#^16 - 26241017057874006701330119556*q^7*#^16 + 
     55772861766167502810509028599*q^8*#^16 - 102949942924292454570043636442*
      q^9*#^16 + 167027660949913199127436699641*q^10*#^16 - 
     240472042687781698646923953263*q^11*#^16 + 
     309624173719586939579772973821*q^12*#^16 - 
     358828473398396997063890736167*q^13*#^16 + 
     376308123897060831013876799395*q^14*#^16 - 
     358719538551431803087902677594*q^15*#^16 + 
     312008398135862728344076162435*q^16*#^16 - 
     248409563022328448280442483395*q^17*#^16 + 
     181525123530853521529732585171*q^18*#^16 - 
     122028629421448884740029721892*q^19*#^16 + 75608591527623715256321083404*
      q^20*#^16 - 43246260931996890261219489562*q^21*#^16 + 
     22863739119832267376363722068*q^22*#^16 - 11184096394611238355879212393*
      q^23*#^16 + 5065608241022077980877754017*q^24*#^16 - 
     2125472967481885137570240370*q^25*#^16 + 826393550091370987842223606*
      q^26*#^16 - 297741456898613223075706250*q^27*#^16 + 
     99386218374421355752878101*q^28*#^16 - 30722663821273867479763435*q^29*
      #^16 + 8789075105308371153193975*q^30*#^16 - 2324735835487696644513301*
      q^31*#^16 + 567839432523552023958505*q^32*#^16 - 
     127892362984362280018652*q^33*#^16 + 26511409048241677935291*q^34*#^16 - 
     5046969017436609471229*q^35*#^16 + 880023017671695045606*q^36*#^16 - 
     140108549007577835582*q^37*#^16 + 20292295465403646037*q^38*#^16 - 
     2661820249166868630*q^39*#^16 + 314572721832523428*q^40*#^16 - 
     33281959033525760*q^41*#^16 + 3128256404866673*q^42*#^16 - 
     258755233229174*q^43*#^16 + 18612984838532*q^44*#^16 - 
     1146768096388*q^45*#^16 + 59311143677*q^46*#^16 - 2504834747*q^47*#^16 + 
     82962854*q^48*#^16 - 2021268*q^49*#^16 + 32214*q^50*#^16 - 
     252*q^51*#^16 - 16506342311955560268603*#^17 + 
     302418139314502242330039*q*#^17 - 2710185522848866358843425*q^2*#^17 + 
     15835358526429765707917036*q^3*#^17 - 67842205009914994479142792*q^4*
      #^17 + 227239927810089727552187598*q^5*#^17 - 
     619639024680456315626759337*q^6*#^17 + 1414202299153757554512167284*q^7*
      #^17 - 2756504401907481590770876909*q^8*#^17 + 
     4659141411668809669301259542*q^9*#^17 - 6910651408214101828303299322*
      q^10*#^17 + 9080655978308690351320065125*q^11*#^17 - 
     10652260028097805714414225638*q^12*#^17 + 11226322211914651332451282777*
      q^13*#^17 - 10685145137093937043983943161*q^14*#^17 + 
     9225058863379581672570166083*q^15*#^17 - 7250905668322854091196648806*
      q^16*#^17 + 5204495847488381355846676997*q^17*#^17 - 
     3420075974408215109966160311*q^18*#^17 + 2061951646300575093415779495*
      q^19*#^17 - 1142488093265659600173812289*q^20*#^17 + 
     582568651422993595041450430*q^21*#^17 - 273663053641738672068542013*q^22*
      #^17 + 118516610589885244158188592*q^23*#^17 - 
     47340400416059761161838143*q^24*#^17 + 17444113827388079570612594*q^25*
      #^17 - 5929048864067578424109094*q^26*#^17 + 1858121945651376596806629*
      q^27*#^17 - 536569383079675840505942*q^28*#^17 + 
     142632586401275842112851*q^29*#^17 - 34857128994676619580763*q^30*#^17 + 
     7818630282442072447283*q^31*#^17 - 1606396360406552410831*q^32*#^17 + 
     301566325372186484953*q^33*#^17 - 51573377718239674947*q^34*#^17 + 
     8006206460409801467*q^35*#^17 - 1123371846555742676*q^36*#^17 + 
     141734938737800087*q^37*#^17 - 15980143447939239*q^38*#^17 + 
     1597842859167269*q^39*#^17 - 140365478446754*q^40*#^17 + 
     10706273472306*q^41*#^17 - 698376872349*q^42*#^17 + 
     38186470975*q^43*#^17 - 1702558042*q^44*#^17 + 59452203*q^45*#^17 - 
     1525107*q^46*#^17 + 25560*q^47*#^17 - 210*q^48*#^17 + 
     1319518532029106265398*#^18 - 22234143867002654028198*q*#^18 + 
     183006904193614454337251*q^2*#^18 - 980710685490200803416524*q^3*#^18 + 
     3847902100139728425443459*q^4*#^18 - 11785854337019579951614015*q^5*
      #^18 + 29341379932902753161051228*q^6*#^18 - 61037954598482699878555636*
      q^7*#^18 + 108252985768950226205395189*q^8*#^18 - 
     166183128742986499324421001*q^9*#^18 + 223441498274060948239734802*q^10*
      #^18 - 265608678017369124002902118*q^11*#^18 + 
     281261901239736423933728783*q^12*#^18 - 266966563436667295605374660*q^13*
      #^18 + 228292892887679445508378066*q^14*#^18 - 
     176622404063611905522536977*q^15*#^18 + 124058932356655066654451894*q^16*
      #^18 - 79338175045298597444844000*q^17*#^18 + 
     46304219101310203332408861*q^18*#^18 - 24708846719223338883826588*q^19*
      #^18 + 12072722954972546499626552*q^20*#^18 - 
     5406787941112993910667037*q^21*#^18 + 2221054247053729529816787*q^22*
      #^18 - 837181803622472250500668*q^23*#^18 + 289554411836117877374454*
      q^24*#^18 - 91865681705893448275352*q^25*#^18 + 
     26717917168676573965235*q^26*#^18 - 7115988466328979434589*q^27*#^18 + 
     1733170413133559702777*q^28*#^18 - 385325957582612561318*q^29*#^18 + 
     78018994689223917414*q^30*#^18 - 14345976575732817012*q^31*#^18 + 
     2387378944502943309*q^32*#^18 - 358062919482493966*q^33*#^18 + 
     48155286016494798*q^34*#^18 - 5771628795920567*q^35*#^18 + 
     611845622341282*q^36*#^18 - 56833930533682*q^37*#^18 + 
     4571665703876*q^38*#^18 - 313654937151*q^39*#^18 + 
     17989159010*q^40*#^18 - 838911703*q^41*#^18 + 30550151*q^42*#^18 - 
     814740*q^43*#^18 + 14148*q^44*#^18 - 120*q^45*#^18 - 
     88299236510160495430*#^19 + 1358419326227343192052*q*#^19 - 
     10191881496350251115271*q^2*#^19 + 49702384020084009438170*q^3*#^19 - 
     177156139942874177219451*q^4*#^19 + 492041703233681660848772*q^5*#^19 - 
     1108676162341412778521367*q^6*#^19 + 2083240490122540697691256*q^7*
      #^19 - 3330264732085495021811436*q^8*#^19 + 4597865500905106359218234*
      q^9*#^19 - 5546711759928545916683039*q^10*#^19 + 
     5900963518419136585918662*q^11*#^19 - 5577432657796395456836861*q^12*
      #^19 + 4711686347406125156139421*q^13*#^19 - 3574965945603338104022747*
      q^14*#^19 + 2445963453594124630196911*q^15*#^19 - 
     1513948055565907023344119*q^16*#^19 + 849913499444931332669161*q^17*
      #^19 - 433626303846689680989481*q^18*#^19 + 201367025321285288322106*
      q^19*#^19 - 85201285310494632279925*q^20*#^19 + 
     32866447540698628748147*q^21*#^19 - 11560837645404461569470*q^22*#^19 + 
     3707286186110560295547*q^23*#^19 - 1083103761831944614734*q^24*#^19 + 
     287976420749636708112*q^25*#^19 - 69572629889907929287*q^26*#^19 + 
     15240982353067582811*q^27*#^19 - 3019456621803935522*q^28*#^19 + 
     539196803018364670*q^29*#^19 - 86435743787687589*q^30*#^19 + 
     12376217632507051*q^31*#^19 - 1573096955136342*q^32*#^19 + 
     176154918725400*q^33*#^19 - 17214472357427*q^34*#^19 + 
     1450627977434*q^35*#^19 - 103796087783*q^36*#^19 + 
     6178496239*q^37*#^19 - 297449028*q^38*#^19 + 11115336*q^39*#^19 - 
     302085*q^40*#^19 + 5302*q^41*#^19 - 45*q^42*#^19 + 
     4919981667072189177*#^20 - 68506552173920654222*q*#^20 + 
     464310032152669870423*q^2*#^20 - 2041340691315609711349*q^3*#^20 + 
     6545877009446187498626*q^4*#^20 - 16320346234080530868463*q^5*#^20 + 
     32933492712964582164845*q^6*#^20 - 55285149665857459796463*q^7*#^20 + 
     78749436866004680062269*q^8*#^20 - 96608078015818836125982*q^9*#^20 + 
     103249167496632133857345*q^10*#^20 - 97001763937584276634640*q^11*#^20 + 
     80687165984874106840466*q^12*#^20 - 59765562784395101295136*q^13*#^20 + 
     39601496619301836697704*q^14*#^20 - 23559644948928347226929*q^15*#^20 + 
     12619962614654306060064*q^16*#^20 - 6099768697210706089796*q^17*#^20 + 
     2664393385887112359071*q^18*#^20 - 1052756798252020574516*q^19*#^20 + 
     376427875375782737604*q^20*#^20 - 121789122196866526763*q^21*#^20 + 
     35630784816055338782*q^22*#^20 - 9414758395615509261*q^23*#^20 + 
     2242744943727017318*q^24*#^20 - 480480226014574309*q^25*#^20 + 
     92281732605547805*q^26*#^20 - 15825271750882739*q^27*#^20 + 
     2410978731272362*q^28*#^20 - 324278108302096*q^29*#^20 + 
     38205533222375*q^30*#^20 - 3904381871289*q^31*#^20 + 
     341797440912*q^32*#^20 - 25219837095*q^33*#^20 + 1535007456*q^34*#^20 - 
     74806032*q^35*#^20 + 2794848*q^36*#^20 - 74738*q^37*#^20 + 
     1263*q^38*#^20 - 10*q^39*#^20 - 226646079016675424*#^21 + 
     2826413712779704983*q*#^21 - 17116370567480160196*q^2*#^21 + 
     67073625467180440938*q^3*#^21 - 191210860813820016647*q^4*#^21 + 
     422661222057178650693*q^5*#^21 - 753969327688161300474*q^6*#^21 + 
     1115388376936462755025*q^7*#^21 - 1395464552432707828799*q^8*#^21 + 
     1498239178929629601674*q^9*#^21 - 1395950279014834893930*q^10*#^21 + 
     1138568080291180335687*q^11*#^21 - 818470778833873017644*q^12*#^21 + 
     521332694926987161750*q^13*#^21 - 295450979046155220121*q^14*#^21 + 
     149440457063892296037*q^15*#^21 - 67614116649567263608*q^16*#^21 + 
     27404807351853293527*q^17*#^21 - 9957581675638659799*q^18*#^21 + 
     3243635336207210700*q^19*#^21 - 946609608449502066*q^20*#^21 + 
     247153309108368402*q^21*#^21 - 57607432990257157*q^22*#^21 + 
     11950749597427906*q^23*#^21 - 2197752863803580*q^24*#^21 + 
     356443156678733*q^25*#^21 - 50649999633001*q^26*#^21 + 
     6253601945566*q^27*#^21 - 663794600900*q^28*#^21 + 
     59751431127*q^29*#^21 - 4479920858*q^30*#^21 + 273065256*q^31*#^21 - 
     13078381*q^32*#^21 + 467938*q^33*#^21 - 11527*q^34*#^21 + 
     168*q^35*#^21 - q^36*#^21 + 8552020460378703*#^22 - 
     94282953671813498*q*#^22 + 503289179024437652*q^2*#^22 - 
     1733114762805774759*q^3*#^22 + 4327482151314691898*q^4*#^22 - 
     8349151075989190680*q^5*#^22 + 12950846733730025835*q^6*#^22 - 
     16592178692583374112*q^7*#^22 + 17898623156325569326*q^8*#^22 - 
     16490272677474256427*q^9*#^22 + 13115739628924869569*q^10*#^22 - 
     9079643220486321706*q^11*#^22 + 5505024624341380816*q^12*#^22 - 
     2936890090467166360*q^13*#^22 + 1383284231230974942*q^14*#^22 - 
     576496515660702166*q^15*#^22 + 212845847368973907*q^16*#^22 - 
     69633526553416479*q^17*#^22 + 20171702128870633*q^18*#^22 - 
     5165293661954173*q^19*#^22 + 1165925196065344*q^20*#^22 - 
     231070517251596*q^21*#^22 + 39992943657685*q^22*#^22 - 
     6002258698369*q^23*#^22 + 773984977226*q^24*#^22 - 
     84723678057*q^25*#^22 + 7748529451*q^26*#^22 - 579489485*q^27*#^22 + 
     34392055*q^28*#^22 - 1549979*q^29*#^22 + 49459*q^30*#^22 - 
     984*q^31*#^22 + 9*q^32*#^22 - 261127393976032*#^23 + 
     2503564538545805*q*#^23 - 11578770135789547*q^2*#^23 + 
     34408157413717842*q^3*#^23 - 73824343839203235*q^4*#^23 + 
     121821928901737179*q^5*#^23 - 160809205951498746*q^6*#^23 + 
     174361243932838348*q^7*#^23 - 158221274073201185*q^8*#^23 + 
     121803402546815951*q^9*#^23 - 80348235951484007*q^10*#^23 + 
     45750387806580359*q^11*#^23 - 22603662612164035*q^12*#^23 + 
     9723760512393867*q^13*#^23 - 3649252730562424*q^14*#^23 + 
     1195413560648980*q^15*#^23 - 341513790363946*q^16*#^23 + 
     84895627743493*q^17*#^23 - 18292872432880*q^18*#^23 + 
     3397401564827*q^19*#^23 - 539606193655*q^20*#^23 + 
     72519085382*q^21*#^23 - 8128647634*q^22*#^23 + 745070360*q^23*#^23 - 
     54311380*q^24*#^23 + 3021376*q^25*#^23 - 120099*q^26*#^23 + 
     3024*q^27*#^23 - 36*q^28*#^23 + 6349907294337*#^24 - 
     51820616049557*q*#^24 + 202994571615472*q^2*#^24 - 
     508202752011181*q^3*#^24 + 913253745478583*q^4*#^24 - 
     1254126476937863*q^5*#^24 + 1367904928227869*q^6*#^24 - 
     1215825998239651*q^7*#^24 + 896369099002145*q^8*#^24 - 
     555013914301644*q^9*#^24 + 291116110658285*q^10*#^24 - 
     130086890387517*q^11*#^24 + 49681799206723*q^12*#^24 - 
     16232801537421*q^13*#^24 + 4532473004543*q^14*#^24 - 
     1077888436605*q^15*#^24 + 217059793163*q^16*#^24 - 
     36687365557*q^17*#^24 + 5138784954*q^18*#^24 - 585792133*q^19*#^24 + 
     52941513*q^20*#^24 - 3646901*q^21*#^24 + 179669*q^22*#^24 - 
     5628*q^23*#^24 + 84*q^24*#^24 - 120371272247*#^25 + 
     812102040676*q*#^25 - 2611888385413*q^2*#^25 + 5328098829034*q^3*#^25 - 
     7735908487431*q^4*#^25 + 8501500912472*q^5*#^25 - 
     7340453676937*q^6*#^25 + 5100750126230*q^7*#^25 - 
     2897862897872*q^8*#^25 + 1359588918518*q^9*#^25 - 
     529736336397*q^10*#^25 + 171727053299*q^11*#^25 - 
     46238313162*q^12*#^25 + 10284205753*q^13*#^25 - 1870854175*q^14*#^25 + 
     274027080*q^15*#^25 - 31550008*q^16*#^25 + 2750638*q^17*#^25 - 
     170723*q^18*#^25 + 6720*q^19*#^25 - 126*q^20*#^25 + 1726855334*#^26 - 
     9234408533*q*#^26 + 23300474189*q^2*#^26 - 36857944704*q^3*#^26 + 
     40941974945*q^4*#^26 - 33884625460*q^5*#^26 + 21625388519*q^6*#^26 - 
     10861107162*q^7*#^26 + 4339922356*q^8*#^26 - 1384716846*q^9*#^26 + 
     351695980*q^10*#^26 - 70369211*q^11*#^26 + 10874661*q^12*#^26 - 
     1254773*q^13*#^26 + 101937*q^14*#^26 - 5208*q^15*#^26 + 126*q^16*#^26 - 
     17956954*#^27 + 71234706*q*#^27 - 131091436*q^2*#^27 + 
     148193182*q^3*#^27 - 114741319*q^4*#^27 + 64161382*q^5*#^27 - 
     26589348*q^6*#^27 + 8233528*q^7*#^27 - 1891835*q^8*#^27 + 
     314734*q^9*#^27 - 36004*q^10*#^27 + 2544*q^11*#^27 - 84*q^12*#^27 + 
     126442*#^28 - 329988*q*#^28 + 386154*q^2*#^28 - 265267*q^3*#^28 + 
     117207*q^4*#^28 - 34161*q^5*#^28 + 6424*q^6*#^28 - 714*q^7*#^28 + 
     36*q^8*#^28 - 533*#^29 + 684*q*#^29 - 354*q^2*#^29 + 88*q^3*#^29 - 
     9*q^4*#^29 + #^30 &, #^m &]
]; 

(* End *)


==> transfer4_tri.m <==
(* transfer4_tri.m

   Created: Mar/22/2003

   We give the partition function for TRIANGULAR-lattice strips of width m 
   and length n with CYCLIC boundary conditions ZFP[m][n] for 
   2<= m <= 6

*) 
   
(* Clear any definition of the variables q and A!!! *)
ClearAll[q,A];

(* List of all possible amplitudes *)
A[0] =  1;
A[1] = -1 +   q;  
A[2] =  1 -  3q +   q^2;  
A[3] = -1 +  6q -  5q^2 +   q^3; 
A[4] =  1 - 10q + 15q^2 -  7q^3 +   q^4;  
A[5] = -1 + 15q - 35q^2 + 28q^3 -  9q^4 +   q^5;
A[6] =  1 - 21q + 70q^2 - 84q^3 + 45q^4 - 11q^5 + q^6;

(* -----------------------------------------------
   TRIANGULAR 2F x nP

   Exact solution by Shrock and Tsai, Physica A 275 (2000) 429
   -------------------------------------------------------------  *)

ZFP[2][n_] := Expand[
    A[2] + (q-2)^(2n) + A[1] RootSum[(q-2)^2 + (2q-5) # + #^2&, #^n&]
                    ]; 
    
(* -----------------------------------------------
   TRIANGULAR 3F x nP
   -------------------------------------------------------------  *)

ZFP[3][n_] := Expand[
           A[3] (-1)^n + 
           A[2] (q-2)^n + 
           A[1] (-q^2 + 5 q - 6)^n + 
                RootSum[24 - 44*q + 30*q^2 - 9*q^3 + q^4 + 17*# - 18*q*# +
                   7*q^2*# - q^3*# + #^2&, #^n &] + 
           A[2] RootSum[6 - 5*q + q^2 + 7*# - 2*q*# + #^2&, #^n &] + 
           A[1] RootSum[-48 + 112*q - 104*q^2 + 48*q^3 - 11*q^4 + q^5 - 58*# +
                   85*q*# - 46*q^2*# + 11*q^3*# - q^4*# - 19*#^2 + 12*q*#^2 -
                   2*q^2*#^2 - #^3 &, #^n &]
           ];
 
(* -----------------------------------------------
   TRIANGULAR 4F x nP
   -------------------------------------------------------------  *)
 
ZFP[4][n_] := Expand[
           A[4] + 
           A[3] RootSum[36 - 60*q + 37*q^2 - 10*q^3 + q^4 - 76*# + 88*q*# -
                   33*q^2*# +
                   4*q^3*# + 52*#^2 - 36*q*#^2 + 6*q^2*#^2 - 13*#^3 +
                   4*q*#^3 + #^4 &, #^n &] + 
                RootSum[5184 - 22464*q + 43632*q^2 - 50016*q^3 +
                   37468*q^4 - 19164*q^5 +
     6777*q^6 - 1636*q^7 + 258*q^8 - 24*q^9 + q^10 - 4644*# + 14796*q*# -
     20637*q^2*# + 16462*q^3*# - 8215*q^4*# + 2626*q^5*# - 525*q^6*# +
     60*q^7*# - 3*q^8*# + 1080*#^2 - 2340*q*#^2 + 2136*q^2*#^2 -
     1056*q^3*#^2 + 299*q^4*#^2 - 46*q^5*#^2 + 3*q^6*#^2 - 76*#^3 +
     88*q*#^3 - 42*q^2*#^3 + 10*q^3*#^3 - q^4*#^3 + #^4&, #^n &] + 
           A[2] RootSum[
       186624 - 1119744*q + 3110400*q^2 - 5301504*q^3 + 6194016*q^4 -
     5247360*q^5 + 3323920*q^6 - 1599280*q^7 + 587305*q^8 - 163810*q^9 +
     34159*q^10 - 5164*q^11 + 535*q^12 - 34*q^13 + q^14 - 502848*# +
     2593728*q*# - 6143472*q^2*# + 8846688*q^3*# - 8640508*q^4*# +
     6043964*q^5*# - 3114817*q^6*# + 1197396*q^7*# - 343328*q^8*# +
     72514*q^9*# - 10965*q^10*# + 1124*q^11*# - 70*q^12*# + 2*q^13*# +
     538272*#^2 - 2336256*q*#^2 + 4602672*q^2*#^2 - 5439088*q^3*#^2 +
     4290490*q^4*#^2 - 2377580*q^5*#^2 + 947764*q^6*#^2 - 273312*q^7*#^2 +
     56437*q^8*#^2 - 8106*q^9*#^2 + 764*q^10*#^2 - 42*q^11*#^2 + q^12*#^2 -
     294660*#^3 + 1044708*q*#^3 - 1652521*q^2*#^3 + 1535440*q^3*#^3 -
     927798*q^4*#^3 + 380832*q^5*#^3 - 107489*q^6*#^3 + 20586*q^7*#^3 -
     2558*q^8*#^3 + 186*q^9*#^3 - 6*q^10*#^3 + 89056*#^4 - 246804*q*#^4 +
     296842*q^2*#^4 - 202440*q^3*#^4 + 85646*q^4*#^4 - 23024*q^5*#^4 +
     3842*q^6*#^4 - 364*q^7*#^4 + 15*q^8*#^4 - 15080*#^5 + 30452*q*#^5 -
     25425*q^2*#^5 + 11248*q^3*#^5 - 2784*q^4*#^5 + 366*q^5*#^5 -
     20*q^6*#^5 + 1385*#^6 - 1794*q*#^6 + 867*q^2*#^6 - 186*q^3*#^6 +
     15*q^4*#^6 - 62*#^7 + 38*q*#^7 - 6*q^2*#^7 + #^8 &, #^n &] + 
           A[1] RootSum[
       -26873856 + 232906752*q - 957007872*q^2 + 2478864384*q^3 -
     4539338496*q^4 + 6246650880*q^5 - 6702471936*q^6 + 5741765376*q^7 -
     3988429552*q^8 + 2268594528*q^9 - 1062355272*q^10 + 410291672*q^11 -
     130453857*q^12 + 33961464*q^13 - 7168236*q^14 + 1207800*q^15 -
     158646*q^16 + 15656*q^17 - 1092*q^18 + 48*q^19 - q^20 + 66624768*# -
     514335744*q*# + 1877437440*q^2*# - 4307427072*q^3*# + 6964418016*q^4*# -
     8432040384*q^5*# + 7928615184*q^6*# - 5925669008*q^7*# +
     3572561165*q^8*# - 1753033472*q^9*# + 703098593*q^10*# -
     230524384*q^11*# + 61540720*q^12*# - 13261822*q^13*# + 2273656*q^14*# -
     303094*q^15*# + 30299*q^16*# - 2138*q^17*# + 95*q^18*# - 2*q^19*# -
     64991808*#^2 + 439826112*q*#^2 - 1401845616*q^2*#^2 +
     2796266016*q^3*#^2 - 3911973084*q^4*#^2 + 4076345484*q^5*#^2 -
     3278927257*q^6*#^2 + 2081857400*q^7*#^2 - 1057710276*q^8*#^2 +
     433228710*q^9*#^2 - 143393028*q^10*#^2 + 38260982*q^11*#^2 -
     8168551*q^12*#^2 + 1376376*q^13*#^2 - 178994*q^14*#^2 + 17334*q^15*#^2 -
     1177*q^16*#^2 + 50*q^17*#^2 - q^18*#^2 + 32179680*#^3 -
     186705216*q*#^3 + 507079008*q^2*#^3 - 856034160*q^3*#^3 +
     1005747206*q^4*#^3 - 872331184*q^5*#^3 + 578012817*q^6*#^3 -
     298577786*q^7*#^3 + 121563661*q^8*#^3 - 39155544*q^9*#^3 +
     9948379*q^10*#^3 - 1973592*q^11*#^3 + 299804*q^12*#^3 - 33724*q^13*#^3 +
     2650*q^14*#^3 - 130*q^15*#^3 + 3*q^16*#^3 - 8780292*#^4 +
     42334164*q*#^4 - 94629105*q^2*#^4 + 130039388*q^3*#^4 -
     122793208*q^4*#^4 + 84324682*q^5*#^4 - 43449470*q^6*#^4 +
     17072704*q^7*#^4 - 5142987*q^8*#^4 + 1182474*q^9*#^4 - 204346*q^10*#^4 +
     25748*q^11*#^4 - 2237*q^12*#^4 + 120*q^13*#^4 - 3*q^14*#^4 +
     1362096*#^5 - 5220108*q*#^5 + 9130542*q^2*#^5 - 9639058*q^3*#^5 +
     6839852*q^4*#^5 - 3435842*q^5*#^5 + 1252043*q^6*#^5 - 333152*q^7*#^5 +
     64140*q^8*#^5 - 8692*q^9*#^5 + 784*q^10*#^5 - 42*q^11*#^5 + q^12*#^5 -
     119368*#^6 + 339300*q*#^6 - 428385*q^2*#^6 + 315652*q^3*#^6 -
     149742*q^4*#^6 + 47476*q^5*#^6 - 10071*q^6*#^6 + 1380*q^7*#^6 -
     111*q^8*#^6 + 4*q^9*#^6 + 5625*#^7 - 10470*q*#^7 + 8181*q^2*#^7 -
     3446*q^3*#^7 + 828*q^4*#^7 - 108*q^5*#^7 + 6*q^6*#^7 - 126*#^8 +
     114*q*#^8 - 36*q^2*#^8 + 4*q^3*#^8 + #^9 &, #^n &]
]; 
 
(* -----------------------------------------------
   TRIANGULAR 5F x nP
   -------------------------------------------------------------  *)

ZFP[5][n_] := Expand[
  A[5] (-1)^n + 
       RootSum[
         216 - 540*q + 558*q^2 - 305*q^3 + 93*q^4 - 15*q^5 + q^6 + 36*# - 
         42*q*# + 16*q^2*# - 2*q^3*# + #^2 &, #^n &] +  
  A[4] RootSum[ 6 - 5*q + q^2 + 6*# - 2*q*# + #^2 &, #^n &] + 
  A[4] RootSum[ 
         18 - 21*q + 8*q^2 - q^3 + 28*# - 19*q*# + 3*q^2*# + 11*#^2 - 3*q*#^2 + 
              #^3  &, #^n &] + 
  A[3] RootSum[
       3888 - 14256*q + 23112*q^2 - 21744*q^3 + 13083*q^4 - 5221*q^5 + 
     1382*q^6 - 234*q^7 + 23*q^8 - q^9 + 5400*# - 15552*q*# + 19350*q^2*# - 
     13574*q^3*# + 5866*q^4*# - 1597*q^5*# + 267*q^6*# - 25*q^7*# + q^8*# + 
     2538*#^2 - 5337*q*#^2 + 4620*q^2*#^2 - 2109*q^3*#^2 + 536*q^4*#^2 - 
     72*q^5*#^2 + 4*q^6*#^2 + 488*#^3 - 661*q*#^3 + 331*q^2*#^3 - 
     73*q^3*#^3 + 6*q^4*#^3 + 39*#^4 - 25*q*#^4 + 4*q^2*#^4 + #^5 &, #^n &] + 
       RootSum[
       40310784 - 342641664*q + 1380644352*q^2 - 3506478336*q^3 + 
     6295200768*q^4 - 8492045184*q^5 + 8931010752*q^6 - 7498378656*q^7 + 
     5104337688*q^8 - 2844937724*q^9 + 1305361310*q^10 - 493934489*q^11 + 
     153859377*q^12 - 39239436*q^13 + 8113368*q^14 - 1339134*q^15 + 
     172302*q^16 - 16656*q^17 + 1138*q^18 - 49*q^19 + q^20 + 60886080*# - 
     447477696*q*# + 1556805744*q^2*# - 3408788448*q^3*# + 5267666844*q^4*# - 
     6105573180*q^5*# + 5505940233*q^6*# - 3954233004*q^7*# + 
     2295690118*q^8*# - 1087210906*q^9*# + 421859510*q^10*# - 
     134147481*q^11*# + 34822924*q^12*# - 7316268*q^13*# + 1226169*q^14*# - 
     160210*q^15*# + 15738*q^16*# - 1094*q^17*# + 48*q^18*# - q^19*# + 
     30886272*#^2 - 190177632*q*#^2 + 550985328*q^2*#^2 - 997765776*q^3*#^2 + 
     1265057856*q^4*#^2 - 1191909486*q^5*#^2 + 864194863*q^6*#^2 - 
     492536718*q^7*#^2 + 223394049*q^8*#^2 - 81089378*q^9*#^2 + 
     23554643*q^10*#^2 - 5443494*q^11*#^2 + 988422*q^12*#^2 - 
     138029*q^13*#^2 + 14312*q^14*#^2 - 1038*q^15*#^2 + 47*q^16*#^2 - 
     q^17*#^2 + 6661008*#^3 - 32918184*q*#^3 + 75722868*q^2*#^3 - 
     107486510*q^3*#^3 + 105193838*q^4*#^3 - 75089928*q^5*#^3 + 
     40317396*q^6*#^3 - 16540491*q^7*#^3 + 5210072*q^8*#^3 - 
     1253836*q^9*#^3 + 226925*q^10*#^3 - 29950*q^11*#^3 + 2725*q^12*#^3 - 
     153*q^13*#^3 + 4*q^14*#^3 + 611532*#^4 - 2271462*q*#^4 + 
     3865150*q^2*#^4 - 3977717*q^3*#^4 + 2750607*q^4*#^4 - 1341658*q^5*#^4 + 
     470888*q^6*#^4 - 118882*q^7*#^4 + 21151*q^8*#^4 - 2525*q^9*#^4 + 
     182*q^10*#^4 - 6*q^11*#^4 + 23609*#^5 - 59050*q*#^5 + 65993*q^2*#^5 - 
     43119*q^3*#^5 + 18026*q^4*#^5 - 4935*q^5*#^5 + 863*q^6*#^5 - 
     88*q^7*#^5 + 4*q^8*#^5 + 318*#^6 - 412*q*#^6 + 234*q^2*#^6 - 
     74*q^3*#^6 + 13*q^4*#^6 - q^5*#^6 + #^7  &, #^n &] + 
   A[3] RootSum[
       279936 - 1632960*q + 4408992*q^2 - 7302960*q^3 + 8290296*q^4 - 
     6822900*q^5 + 4198110*q^6 - 1961825*q^7 + 699685*q^8 - 189525*q^9 + 
     38381*q^10 - 5635*q^11 + 567*q^12 - 35*q^13 + q^14 + 787968*# - 
     3922560*q*# + 8963136*q^2*# - 12447744*q^3*# + 11722496*q^4*# - 
     7905608*q^5*# + 3928324*q^6*# - 1456412*q^7*# + 402936*q^8*# - 
     82178*q^9*# + 12012*q^10*# - 1192*q^11*# + 72*q^12*# - 2*q^13*# + 
     866592*#^2 - 3602880*q*#^2 + 6797376*q^2*#^2 - 7691168*q^3*#^2 + 
     5808946*q^4*#^2 - 3082532*q^5*#^2 + 1177063*q^6*#^2 - 325348*q^7*#^2 + 
     64458*q^8*#^2 - 8897*q^9*#^2 + 808*q^10*#^2 - 43*q^11*#^2 + q^12*#^2 + 
     477912*#^3 - 1611424*q*#^3 + 2423846*q^2*#^3 - 2141682*q^3*#^3 + 
     1230882*q^4*#^3 - 480694*q^5*#^3 + 129144*q^6*#^3 - 23560*q^7*#^3 + 
     2792*q^8*#^3 - 194*q^9*#^3 + 6*q^10*#^3 + 142398*#^4 - 372121*q*#^4 + 
     422069*q^2*#^4 - 271468*q^3*#^4 + 108318*q^4*#^4 - 27461*q^5*#^4 + 
     4321*q^6*#^4 - 386*q^7*#^4 + 15*q^8*#^4 + 23054*#^5 - 43434*q*#^5 + 
     33834*q^2*#^5 - 13960*q^3*#^5 + 3220*q^4*#^5 - 394*q^5*#^5 + 
     20*q^6*#^5 + 1939*#^6 - 2315*q*#^6 + 1030*q^2*#^6 - 203*q^3*#^6 + 
     15*q^4*#^6 + 76*#^7 - 42*q*#^7 + 6*q^2*#^7 + #^8  &, #^n &] + 
  A[1] RootSum[
       362797056 - 3325639680*q + 14521959936*q^2 - 40184812800*q^3 + 
     79076321280*q^4 - 117706089600*q^5 + 137626568640*q^6 - 
     129563517600*q^7 + 99860321880*q^8 - 63728844300*q^9 + 
     33922215822*q^10 - 15122515985*q^11 + 5653702637*q^12 - 
     1770245675*q^13 + 462316305*q^14 - 99971850*q^15 + 17698890*q^16 - 
     2522850*q^17 + 282480*q^18 - 23925*q^19 + 1441*q^20 - 55*q^21 + q^22 + 
     483729408*# - 3879912960*q*# + 14753746944*q^2*# - 35365994496*q^3*# + 
     59936537088*q^4*# - 76340086848*q^5*# + 75824242560*q^6*# - 
     60140721888*q^7*# + 38688233472*q^8*# - 20385082086*q^9*# + 
     8846058872*q^10*# - 3167115030*q^11*# + 933912484*q^12*# - 
     225590476*q^13*# + 44203648*q^14*# - 6918268*q^15*# + 844600*q^16*# - 
     77518*q^17*# + 5032*q^18*# - 206*q^19*# + 4*q^20*# + 236755872*#^2 - 
     1629869040*q*#^2 + 5288900832*q^2*#^2 - 10750134024*q^3*#^2 + 
     15338908170*q^4*#^2 - 16317243099*q^5*#^2 + 13412975817*q^6*#^2 - 
     8712337897*q^7*#^2 + 4533701396*q^8*#^2 - 1904428215*q^9*#^2 + 
     647365782*q^10*#^2 - 177675520*q^11*#^2 + 39085152*q^12*#^2 - 
     6798639*q^13*#^2 + 914635*q^14*#^2 - 91839*q^15*#^2 + 6482*q^16*#^2 - 
     287*q^17*#^2 + 6*q^18*#^2 + 55089072*#^3 - 317068344*q*#^3 + 
     853832988*q^2*#^3 - 1428345954*q^3*#^3 + 1661775642*q^4*#^3 - 
     1426103838*q^5*#^3 + 934081006*q^6*#^3 - 476450328*q^7*#^3 + 
     191318534*q^8*#^3 - 60696734*q^9*#^3 + 15167622*q^10*#^3 - 
     2954908*q^11*#^3 + 440084*q^12*#^3 - 48452*q^13*#^3 + 3720*q^14*#^3 - 
     178*q^15*#^3 + 4*q^16*#^3 + 6728508*#^4 - 31119336*q*#^4 + 
     66633651*q^2*#^4 - 87584979*q^3*#^4 + 78977374*q^4*#^4 - 
     51694668*q^5*#^4 + 25333340*q^6*#^4 - 9442872*q^7*#^4 + 
     2690053*q^8*#^4 - 582700*q^9*#^4 + 94436*q^10*#^4 - 11097*q^11*#^4 + 
     893*q^12*#^4 - 44*q^13*#^4 + q^14*#^4 + 438264*#^5 - 1527444*q*#^5 + 
     2422836*q^2*#^5 - 2313140*q^3*#^5 + 1479692*q^4*#^5 - 667126*q^5*#^5 + 
     216676*q^6*#^5 - 50770*q^7*#^5 + 8420*q^8*#^5 - 942*q^9*#^5 + 
     64*q^10*#^5 - 2*q^11*#^5 + 14484*#^6 - 33760*q*#^6 + 34544*q^2*#^6 - 
     20348*q^3*#^6 + 7571*q^4*#^6 - 1827*q^5*#^6 + 280*q^6*#^6 - 25*q^7*#^6 + 
     q^8*#^6 + 216*#^7 - 252*q*#^7 + 114*q^2*#^7 - 24*q^3*#^7 + 2*q^4*#^7 + 
     #^8  &, #^n &] + 
  A[2] RootSum[
       120932352 - 1068235776*q + 4484574720*q^2 - 11900079360*q^3 + 
     22392080640*q^4 - 31771336320*q^5 + 35285077440*q^6 - 31426146720*q^7 + 
     22811391720*q^8 - 13639150860*q^9 + 6761021654*q^10 - 2787164777*q^11 + 
     955512620*q^12 - 271577685*q^13 + 63579540*q^14 - 12130770*q^15 + 
     1856040*q^16 - 222270*q^17 + 20070*q^18 - 1285*q^19 + 52*q^20 - q^21 + 
     255301632*# - 1994264064*q*# + 7377246720*q^2*# - 17183840256*q^3*# + 
     28266361344*q^4*# - 34903427904*q^5*# + 33569675712*q^6*# - 
     25752099936*q^7*# + 16003165112*q^8*# - 8135780654*q^9*# + 
     3402312778*q^10*# - 1172485014*q^11*# + 332396425*q^12*# - 
     77103556*q^13*# + 14491864*q^14*# - 2173204*q^15*# + 253942*q^16*# - 
     22286*q^17*# + 1382*q^18*# - 54*q^19*# + q^20*# + 207269280*#^2 - 
     1408066416*q*#^2 + 4506697440*q^2*#^2 - 9030799080*q^3*#^2 + 
     12698036010*q^4*#^2 - 13305963411*q^5*#^2 + 10770366025*q^6*#^2 - 
     6886816059*q^7*#^2 + 3527082804*q^8*#^2 - 1457934360*q^9*#^2 + 
     487640075*q^10*#^2 - 131690816*q^11*#^2 + 28507405*q^12*#^2 - 
     4880495*q^13*#^2 + 646400*q^14*#^2 - 63921*q^15*#^2 + 4445*q^16*#^2 - 
     194*q^17*#^2 + 4*q^18*#^2 + 83658096*#^3 - 483648408*q*#^3 + 
     1307601900*q^2*#^3 - 2194986690*q^3*#^3 + 2561037342*q^4*#^3 - 
     2202765388*q^5*#^3 + 1445051861*q^6*#^3 - 737711469*q^7*#^3 + 
     296254141*q^8*#^3 - 93920448*q^9*#^3 + 23433089*q^10*#^3 - 
     4553908*q^11*#^3 + 675923*q^12*#^3 - 74092*q^13*#^3 + 5658*q^14*#^3 - 
     269*q^15*#^3 + 6*q^16*#^3 + 18563148*#^4 - 88650936*q*#^4 + 
     195845787*q^2*#^4 - 265322363*q^3*#^4 + 246292507*q^4*#^4 - 
     165739957*q^5*#^4 + 83390104*q^6*#^4 - 31870757*q^7*#^4 + 
     9298360*q^8*#^4 - 2060916*q^9*#^4 + 341603*q^10*#^4 - 41060*q^11*#^4 + 
     3383*q^12*#^4 - 171*q^13*#^4 + 4*q^14*#^4 + 2355444*#^5 - 
     8908644*q*#^5 + 15326459*q^2*#^5 - 15855041*q^3*#^5 + 10978793*q^4*#^5 - 
     5356619*q^5*#^5 + 1886003*q^6*#^5 - 481958*q^7*#^5 + 88479*q^8*#^5 - 
     11333*q^9*#^5 + 955*q^10*#^5 - 47*q^11*#^5 + q^12*#^5 + 171004*#^6 - 
     479812*q*#^6 + 594984*q^2*#^6 - 428246*q^3*#^6 + 197260*q^4*#^6 - 
     60319*q^5*#^6 + 12245*q^6*#^6 - 1591*q^7*#^6 + 120*q^8*#^6 - 4*q^9*#^6 + 
     6860*#^7 - 12664*q*#^7 + 9726*q^2*#^7 - 3991*q^3*#^7 + 925*q^4*#^7 - 
     115*q^5*#^7 + 6*q^6*#^7 + 137*#^8 - 124*q*#^8 + 38*q^2*#^8 - 4*q^3*#^8 + 
     #^9  &, #^n &] + 
  A[2] RootSum[
        78364164096 - 914248581120*q + 5135029530624*q^2 - 
     18488137973760*q^3 + 47931598181376*q^4 - 95292778613760*q^5 + 
     151070372054784*q^6 - 196060685483520*q^7 + 212201503690176*q^8 - 
     194135546404800*q^9 + 151623645565392*q^10 - 101834065045440*q^11 + 
     59121341609148*q^12 - 29774263100820*q^13 + 13033485491077*q^14 - 
     4962377183470*q^15 + 1642259489143*q^16 - 471454004840*q^17 + 
     116993553677*q^18 - 24965991050*q^19 + 4548214671*q^20 - 
     700376820*q^21 + 89943399*q^22 - 9455810*q^23 + 792701*q^24 - 
     50960*q^25 + 2359*q^26 - 70*q^27 + q^28 + 233641304064*# - 
     2491448315904*q*# + 12772834707456*q^2*# - 41914447764480*q^3*# + 
     98889763617792*q^4*# - 178623283926528*q^5*# + 256830048034560*q^6*# - 
     301735706608512*q^7*# + 295030198821600*q^8*# - 243296205538320*q^9*# + 
     170860846959528*q^10*# - 102903570707308*q^11*# + 
     53409543405792*q^12*# - 23963855135540*q^13*# + 9309152628694*q^14*# - 
     3131148830696*q^15*# + 910584007750*q^16*# - 228275388814*q^17*# + 
     49096432000*q^18*# - 8997027270*q^19*# + 1391380364*q^20*# - 
     179212704*q^21*# + 18876886*q^22*# - 1584260*q^23*# + 101902*q^24*# - 
     4718*q^25*# + 140*q^26*# - 2*q^27*# + 288771340032*#^2 - 
     2791174111488*q*#^2 + 12943440023040*q^2*#^2 - 38335533748992*q^3*#^2 + 
     81443384443296*q^4*#^2 - 132140119048992*q^5*#^2 + 
     170209154888496*q^6*#^2 - 178633094387328*q^7*#^2 + 
     155543031048087*q^8*#^2 - 113839328401701*q^9*#^2 + 
     70687995084185*q^10*#^2 - 37486289151211*q^11*#^2 + 
     17052001435051*q^12*#^2 - 6670216883273*q^13*#^2 + 
     2245486380879*q^14*#^2 - 649999464311*q^15*#^2 + 161373129712*q^16*#^2 - 
     34208097833*q^17*#^2 + 6150449772*q^18*#^2 - 929103721*q^19*#^2 + 
     116388143*q^20*#^2 - 11871503*q^21*#^2 + 960571*q^22*#^2 - 
     59301*q^23*#^2 + 2623*q^24*#^2 - 74*q^25*#^2 + q^26*#^2 + 
     194683730688*#^3 - 1687110539904*q*#^3 + 6993526920768*q^2*#^3 - 
     18457062571296*q^3*#^3 + 34822342833264*q^4*#^3 - 
     49990740183576*q^5*#^3 + 56750039495916*q^6*#^3 - 
     52262149170806*q^7*#^3 + 39740845417754*q^8*#^3 - 
     25265236683698*q^9*#^3 + 13546159839004*q^10*#^3 - 
     6160578267616*q^11*#^3 + 2384501692546*q^12*#^3 - 
     786446139472*q^13*#^3 + 220831329968*q^14*#^3 - 52633530116*q^15*#^3 + 
     10590441366*q^16*#^3 - 1783967246*q^17*#^3 + 248547664*q^18*#^3 - 
     28146748*q^19*#^3 + 2526186*q^20*#^3 - 172952*q^21*#^3 + 8488*q^22*#^3 - 
     266*q^23*#^3 + 4*q^24*#^3 + 79143086016*#^4 - 606488459040*q*#^4 + 
     2214038458368*q^2*#^4 - 5123136593520*q^3*#^4 + 8433879173964*q^4*#^4 - 
     10509329590506*q^5*#^4 + 10295811248634*q^6*#^4 - 
     8130400225342*q^7*#^4 + 5263631678017*q^8*#^4 - 2826111629127*q^9*#^4 + 
     1267946307736*q^10*#^4 - 477431615936*q^11*#^4 + 151112424197*q^12*#^4 - 
     40159645221*q^13*#^4 + 8926655461*q^14*#^4 - 1647836920*q^15*#^4 + 
     249830862*q^16*#^4 - 30598973*q^17*#^4 + 2954179*q^18*#^4 - 
     216526*q^19*#^4 + 11328*q^20*#^4 - 377*q^21*#^4 + 6*q^22*#^4 + 
     20263057200*#^5 - 134944271352*q*#^5 + 425719750860*q^2*#^5 - 
     846100323690*q^3*#^5 + 1188323769014*q^4*#^5 - 1253898194592*q^5*#^5 + 
     1031593672890*q^6*#^5 - 677714683734*q^7*#^5 + 361143178006*q^8*#^5 - 
     157663712456*q^9*#^5 + 56705951726*q^10*#^5 - 16833628410*q^11*#^5 + 
     4117694840*q^12*#^5 - 825490526*q^13*#^5 + 134306622*q^14*#^5 - 
     17460962*q^15*#^5 + 1771324*q^16*#^5 - 135118*q^17*#^5 + 7290*q^18*#^5 - 
     248*q^19*#^5 + 4*q^20*#^5 + 3324856572*#^6 - 18813055680*q*#^6 + 
     50041171143*q^2*#^6 - 83141027625*q^3*#^6 + 96686020637*q^4*#^6 - 
     83566546657*q^5*#^6 + 55624541546*q^6*#^6 - 29148974895*q^7*#^6 + 
     12186637872*q^8*#^6 - 4093291789*q^9*#^6 + 1106429831*q^10*#^6 - 
     239880225*q^11*#^6 + 41349663*q^12*#^6 - 5579709*q^13*#^6 + 
     574879*q^14*#^6 - 43461*q^15*#^6 + 2256*q^16*#^6 - 71*q^17*#^6 + 
     q^18*#^6 + 350367360*#^7 - 1633413980*q*#^7 + 3540640582*q^2*#^7 - 
     4734447828*q^3*#^7 + 4368114984*q^4*#^7 - 2945819506*q^5*#^7 + 
     1500253770*q^6*#^7 - 587570146*q^7*#^7 + 178425024*q^8*#^7 - 
     42008878*q^9*#^7 + 7605470*q^10*#^7 - 1039660*q^11*#^7 + 
     103858*q^12*#^7 - 7156*q^13*#^7 + 304*q^14*#^7 - 6*q^15*#^7 + 
     23368152*#^8 - 85855580*q*#^8 + 144215021*q^2*#^8 - 146508164*q^3*#^8 + 
     100297095*q^4*#^8 - 48765416*q^5*#^8 + 17275450*q^6*#^8 - 
     4495289*q^7*#^8 + 853290*q^8*#^8 - 115317*q^9*#^8 + 10542*q^10*#^8 - 
     586*q^11*#^8 + 15*q^12*#^8 + 950072*#^9 - 2564892*q*#^9 + 
     3075780*q^2*#^9 - 2152286*q^3*#^9 + 969416*q^4*#^9 - 291772*q^5*#^9 + 
     58754*q^6*#^9 - 7644*q^7*#^9 + 584*q^8*#^9 - 20*q^9*#^9 + 21901*#^10 - 
     38276*q*#^10 + 27998*q^2*#^10 - 10997*q^3*#^10 + 2452*q^4*#^10 - 
     295*q^5*#^10 + 15*q^6*#^10 + 250*#^11 - 208*q*#^11 + 60*q^2*#^11 - 
     6*q^3*#^11 + #^12  &, #^n &] + 
  A[1] RootSum[
        22568879259648 - 334771709018112*q + 2409227860967424*q^2 - 
     11206179951280128*q^3 + 37865076491943936*q^4 - 99042934546169856*q^5 + 
     208682366172364800*q^6 - 363893991441776640*q^7 + 
     535459669934469120*q^8 - 674565844206643200*q^9 + 
     735638470555382784*q^10 - 700433519712615936*q^11 + 
     586190297696020992*q^12 - 433460552644710144*q^13 + 
     284350358458113408*q^14 - 165986544098753088*q^15 + 
     86408011927113800*q^16 - 40170617542343980*q^17 + 
     16689210155412390*q^18 - 6196332505322625*q^19 + 2054488146750624*q^20 - 
     607475797388136*q^21 + 159831132144312*q^22 - 37305850640604*q^23 + 
     7693420841808*q^24 - 1394494410608*q^25 + 220678400500*q^26 - 
     30229195590*q^27 + 3545015520*q^28 - 350791800*q^29 + 28726488*q^30 - 
     1894812*q^31 + 96744*q^32 - 3588*q^33 + 86*q^34 - q^35 + 
     62926423769088*# - 859445909028864*q*# + 5689458168385536*q^2*# - 
     24318079869358080*q^3*# + 75425993788124160*q^4*# - 
     180892963691495424*q^5*# + 349040432411663616*q^6*# - 
     556671817419215616*q^7*# + 748153237601185344*q^8*# - 
     859588082492540544*q^9*# + 853586836956163440*q^10*# - 
     738802280264291568*q^11*# + 561018412043644932*q^12*# - 
     375659237217089424*q^13*# + 222665291995796471*q^14*# - 
     117160556356117973*q^15*# + 54830305426539032*q^16*# - 
     22848454688441132*q^17*# + 8480925021698638*q^18*# - 
     2802891150898163*q^19*# + 823832215149141*q^20*# - 
     214921595250419*q^21*# + 49622617528731*q^22*# - 10100477963433*q^23*# + 
     1803199828937*q^24*# - 280488968799*q^25*# + 37693461541*q^26*# - 
     4328304641*q^27*# + 418601419*q^28*# - 33441369*q^29*# + 
     2147914*q^30*# - 106590*q^31*# + 3835*q^32*# - 89*q^33*# + q^34*# + 
     72469437530112*#^2 - 905328127107072*q*#^2 + 5474324230539264*q^2*#^2 - 
     21341735773074432*q^3*#^2 + 60282088914028032*q^4*#^2 - 
     131441707943112960*q^5*#^2 + 230172767358764544*q^6*#^2 - 
     332509330835869824*q^7*#^2 + 403933340304664704*q^8*#^2 - 
     418533515655890688*q^9*#^2 + 373869728208260424*q^10*#^2 - 
     290293319010637188*q^11*#^2 + 197151467255020918*q^12*#^2 - 
     117669225091666049*q^13*#^2 + 61933911907495429*q^14*#^2 - 
     28815450209609540*q^15*#^2 + 11867426719495713*q^16*#^2 - 
     4328390517647003*q^17*#^2 + 1397493044996203*q^18*#^2 - 
     398879896968316*q^19*#^2 + 100413922581062*q^20*#^2 - 
     22218779817655*q^21*#^2 + 4301150511859*q^22*#^2 - 
     723909368442*q^23*#^2 + 105069646222*q^24*#^2 - 13011383805*q^25*#^2 + 
     1355431069*q^26*#^2 - 116526404*q^27*#^2 + 8048624*q^28*#^2 - 
     429328*q^29*#^2 + 16600*q^30*#^2 - 414*q^31*#^2 + 5*q^32*#^2 + 
     45328937451264*#^3 - 513867952094976*q*#^3 + 2814534790283520*q^2*#^3 - 
     9919516043524608*q^3*#^3 + 25277193273566880*q^4*#^3 - 
     49611408006333024*q^5*#^3 + 78011991590132304*q^6*#^3 - 
     100933147482316992*q^7*#^3 + 109502768546909487*q^8*#^3 - 
     101013235862553123*q^9*#^3 + 80059871173466684*q^10*#^3 - 
     54946212877361932*q^11*#^3 + 32846346826058306*q^12*#^3 - 
     17175397258469095*q^13*#^3 + 7878673154227897*q^14*#^3 - 
     3175866449317805*q^15*#^3 + 1125610088119038*q^16*#^3 - 
     350601210701761*q^17*#^3 + 95816196754002*q^18*#^3 - 
     22911034294330*q^19*#^3 + 4773342289345*q^20*#^3 - 
     861524419836*q^21*#^3 + 133663005671*q^22*#^3 - 17642709857*q^23*#^3 + 
     1953974557*q^24*#^3 - 178187286*q^25*#^3 + 13028744*q^26*#^3 - 
     734364*q^27*#^3 + 29955*q^28*#^3 - 787*q^29*#^3 + 10*q^30*#^3 + 
     17103959709696*#^4 - 174243195598464*q*#^4 + 855595710388800*q^2*#^4 - 
     2696602692199968*q^3*#^4 + 6128426786782032*q^4*#^4 - 
     10696345445505240*q^5*#^4 + 14910306413420412*q^6*#^4 - 
     17043159286017030*q^7*#^4 + 16274822697015143*q^8*#^4 - 
     13160454080351610*q^9*#^4 + 9102336297600893*q^10*#^4 - 
     5424405793457926*q^11*#^4 + 2800006701393025*q^12*#^4 - 
     1256383938382917*q^13*#^4 + 491073623161361*q^14*#^4 - 
     167318888937389*q^15*#^4 + 49665670471894*q^16*#^4 - 
     12818242745296*q^17*#^4 + 2866591994128*q^18*#^4 - 
     552627329780*q^19*#^4 + 91178729027*q^20*#^4 - 12748746717*q^21*#^4 + 
     1490483225*q^22*#^4 - 143035039*q^23*#^4 + 10975589*q^24*#^4 - 
     647644*q^25*#^4 + 27597*q^26*#^4 - 756*q^27*#^4 + 10*q^28*#^4 + 
     4087754569152*#^5 - 36965996347680*q*#^5 + 160645097650176*q^2*#^5 - 
     446655179265264*q^3*#^5 + 892403522414604*q^4*#^5 - 
     1364219347734378*q^5*#^5 + 1658865276584650*q^6*#^5 - 
     1646743730339974*q^7*#^5 + 1359026462042783*q^8*#^5 - 
     944666265202649*q^9*#^5 + 558280531041861*q^10*#^5 - 
     282375891289796*q^11*#^5 + 122778372261153*q^12*#^5 - 
     46008372293511*q^13*#^5 + 14870805082832*q^14*#^5 - 
     4142488558629*q^15*#^5 + 992030793298*q^16*#^5 - 203338265535*q^17*#^5 + 
     35438849040*q^18*#^5 - 5202942958*q^19*#^5 + 635166587*q^20*#^5 - 
     63317427*q^21*#^5 + 5022324*q^22*#^5 - 304931*q^23*#^5 + 
     13311*q^24*#^5 - 372*q^25*#^5 + 5*q^26*#^5 + 632309355216*#^6 - 
     4996550700072*q*#^6 + 18900698244732*q^2*#^6 - 45553447763154*q^3*#^6 + 
     78541500989928*q^4*#^6 - 103107341542823*q^5*#^6 + 
     107092264102288*q^6*#^6 - 90270416048117*q^7*#^6 + 
     62843416714287*q^8*#^6 - 36577460077048*q^9*#^6 + 
     17949823814264*q^10*#^6 - 7467325358836*q^11*#^6 + 
     2641307694520*q^12*#^6 - 794964151180*q^13*#^6 + 203301509243*q^14*#^6 - 
     44015805459*q^15*#^6 + 8017843071*q^16*#^6 - 1217461725*q^17*#^6 + 
     152067037*q^18*#^6 - 15332781*q^19*#^6 + 1214605*q^20*#^6 - 
     72580*q^21*#^6 + 3064*q^22*#^6 - 81*q^23*#^6 + q^24*#^6 + 
     63695650428*#^7 - 430738194744*q*#^7 + 1387192474827*q^2*#^7 - 
     2830501982603*q^3*#^7 + 4106485937208*q^4*#^7 - 4505756733775*q^5*#^7 + 
     3882367891412*q^6*#^7 - 2692161237697*q^7*#^7 + 1527214982133*q^8*#^7 - 
     716471367235*q^9*#^7 + 279825792830*q^10*#^7 - 91277358589*q^11*#^7 + 
     24869453043*q^12*#^7 - 5642651452*q^13*#^7 + 1059262137*q^14*#^7 - 
     162779268*q^15*#^7 + 20147642*q^16*#^7 - 1960220*q^17*#^7 + 
     144400*q^18*#^7 - 7573*q^19*#^7 + 252*q^20*#^7 - 4*q^21*#^7 + 
     4156367904*#^8 - 23368495932*q*#^8 + 62112080742*q^2*#^8 - 
     103756768084*q^3*#^8 + 122135650210*q^4*#^8 - 107643968788*q^5*#^8 + 
     73656045415*q^6*#^8 - 40031082326*q^7*#^8 + 17527585833*q^8*#^8 - 
     6232274328*q^9*#^8 + 1804746326*q^10*#^8 - 424812785*q^11*#^8 + 
     80710296*q^12*#^8 - 12213130*q^13*#^8 + 1439949*q^14*#^8 - 
     127661*q^15*#^8 + 8015*q^16*#^8 - 318*q^17*#^8 + 6*q^18*#^8 + 
     172168456*#^9 - 771415460*q*#^9 + 1615702837*q^2*#^9 - 
     2099973216*q^3*#^9 + 1895634513*q^4*#^9 - 1259891092*q^5*#^9 + 
     637430404*q^6*#^9 - 250203998*q^7*#^9 + 76887784*q^8*#^9 - 
     18514354*q^9*#^9 + 3467983*q^10*#^9 - 496683*q^11*#^9 + 52695*q^12*#^9 - 
     3913*q^13*#^9 + 182*q^14*#^9 - 4*q^15*#^9 + 4338024*#^10 - 
     14478584*q*#^10 + 22161852*q^2*#^10 - 20583051*q^3*#^10 + 
     12924481*q^4*#^10 - 5781994*q^5*#^10 + 1889935*q^6*#^10 - 
     454736*q^7*#^10 + 79904*q^8*#^10 - 9992*q^9*#^10 + 843*q^10*#^10 - 
     43*q^11*#^10 + q^12*#^10 + 61501*#^11 - 135112*q*#^11 + 
     131042*q^2*#^11 - 73468*q^3*#^11 + 26108*q^4*#^11 - 6039*q^5*#^11 + 
     891*q^6*#^11 - 77*q^7*#^11 + 3*q^8*#^11 + 426*#^12 - 456*q*#^12 + 
     192*q^2*#^12 - 38*q^3*#^12 + 3*q^4*#^12 + #^13  &, #^n &]
]; 
   
(* -----------------------------------------------
   TRIANGULAR 6F x nP
   -------------------------------------------------------------  *)

ZFP[6][n_] := Expand[
  A[6] + 

  A[5] RootSum[
     324 - 756*q + 729*q^2 - 372*q^3 + 106*q^4 - 16*q^5 + q^6 - 972*# + 
     1800*q*# - 1317*q^2*# + 476*q^3*# - 85*q^4*# + 6*q^5*# + 1108*#^2 - 
     1548*q*#^2 + 798*q^2*#^2 - 180*q^3*#^2 + 15*q^4*#^2 - 604*#^3 + 
     592*q*#^3 - 190*q^2*#^3 + 20*q^3*#^3 + 164*#^4 - 100*q*#^4 + 
     15*q^2*#^4 - 21*#^5 + 6*q*#^5 + #^6 &, #^n &] + 

  A[4] RootSum[
    -57127475625984 + 780742166888448*q - 5171623418474496*q^2 + 
     22117854313193472*q^3 - 68641174515631104*q^4 + 164713543455937536*q^5 - 
     317997422568260352*q^6 + 507441874613612544*q^7 - 
     682368665390647488*q^8 + 784452121499532096*q^9 - 
     779438563260658704*q^10 + 675050561542869408*q^11 - 
     512956814998795596*q^12 + 343733498018711532*q^13 - 
     203910945193947609*q^14 + 107392608896892372*q^15 - 
     50312157980804154*q^16 + 20991018480417288*q^17 - 
     7802275816789101*q^18 + 2582711470462992*q^19 - 760509699605056*q^20 + 
     198821408444872*q^21 - 46016995456354*q^22 + 9392771282648*q^23 - 
     1682239535756*q^24 + 262635878336*q^25 - 35442644802*q^26 + 
     4089357744*q^27 - 397649988*q^28 + 31964396*q^29 - 2067461*q^30 + 
     103412*q^31 - 3754*q^32 + 88*q^33 - q^34 + 337651592048640*# - 
     4334870465298432*q*# + 26937808749766656*q^2*# - 
     107929320827148288*q^3*# + 313332825359105280*q^4*# - 
     702272142874372608*q^5*# + 1264294082173086720*q^6*# - 
     1878071150922326784*q^7*# + 2346680540492708688*q^8*# - 
     2501891335019882880*q^9*# + 2300663540192503176*q^10*# - 
     1839993063322194936*q^11*# + 1288065868410977091*q^12*# - 
     793131116312242890*q^13*# + 431148016022593545*q^14*# - 
     207450521378259816*q^15*# + 88498723279724275*q^16*# - 
     33500309147458508*q^17*# + 11252461585729996*q^18*# - 
     3350991431581680*q^19*# + 883270283648382*q^20*# - 
     205528074987996*q^21*# + 42064067227094*q^22*# - 7534983673456*q^23*# + 
     1173811185590*q^24*# - 157704780608*q^25*# + 18076658980*q^26*# - 
     1742676824*q^27*# + 138604383*q^28*# - 8853450*q^29*# + 436521*q^30*# - 
     15592*q^31*# + 359*q^32*# - 4*q^33*# - 903504527705088*#^2 + 
     10861513133958144*q*#^2 - 63106465027951872*q^2*#^2 + 
     236025178215505920*q^3*#^2 - 638563135357865088*q^4*#^2 + 
     1331411171372599680*q^5*#^2 - 2225599552231603488*q^6*#^2 + 
     3063621220520832576*q^7*#^2 - 3539776547578992372*q^8*#^2 + 
     3481769434325979492*q^9*#^2 - 2946683649325851297*q^10*#^2 + 
     2163235256602696692*q^11*#^2 - 1386115899079131360*q^12*#^2 + 
     778830136656730200*q^13*#^2 - 385037617801379496*q^14*#^2 + 
     167870700990203260*q^15*#^2 - 64628625000992931*q^16*#^2 + 
     21979598632935922*q^17*#^2 - 6599847324411789*q^18*#^2 + 
     1747191195894324*q^19*#^2 - 406802287620805*q^20*#^2 + 
     83009549937462*q^21*#^2 - 14773504309419*q^22*#^2 + 
     2278695945480*q^23*#^2 - 302083913183*q^24*#^2 + 34047926730*q^25*#^2 - 
     3216201518*q^26*#^2 + 249729696*q^27*#^2 - 15513567*q^28*#^2 + 
     740882*q^29*#^2 - 25521*q^30*#^2 + 564*q^31*#^2 - 6*q^32*#^2 + 
     1452075988396032*#^3 - 16286606529592320*q*#^3 + 
     88134387222781440*q^2*#^3 - 306455614973968896*q^3*#^3 + 
     769323829008455424*q^4*#^3 - 1485315730470616704*q^5*#^3 + 
     2294039282050913472*q^6*#^3 - 2910825428963034240*q^7*#^3 + 
     3092362178120409672*q^8*#^3 - 2789144363676313116*q^9*#^3 + 
     2158192488941441046*q^10*#^3 - 1444005033467598414*q^11*#^3 + 
     840376138272171074*q^12*#^3 - 427255122873751938*q^13*#^3 + 
     190334539597399746*q^14*#^3 - 74433871536388186*q^15*#^3 + 
     25573622857067644*q^16*#^3 - 7717689390561618*q^17*#^3 + 
     2043227837077836*q^18*#^3 - 473450259114578*q^19*#^3 + 
     95683752293992*q^20*#^3 - 16783907324318*q^21*#^3 + 
     2538698986924*q^22*#^3 - 328302038522*q^23*#^3 + 35892104332*q^24*#^3 - 
     3268295002*q^25*#^3 + 242941262*q^26*#^3 - 14332808*q^27*#^3 + 
     643974*q^28*#^3 - 20632*q^29*#^3 + 418*q^30*#^3 - 4*q^31*#^3 - 
     1568420922788352*#^4 + 16345434676884480*q*#^4 - 
     82023345275473152*q^2*#^4 + 263915307529915392*q^3*#^4 - 
     611686246541598720*q^4*#^4 + 1087703066908027584*q^5*#^4 - 
     1543255034738519664*q^6*#^4 + 1793848587374242368*q^7*#^4 - 
     1740537590396582934*q^8*#^4 + 1429118602814399256*q^9*#^4 - 
     1003106767331941680*q^10*#^4 + 606452974584739186*q^11*#^4 - 
     317555317605603729*q^12*#^4 + 144578321660330424*q^13*#^4 - 
     57376076235561287*q^14*#^4 + 19871997700097678*q^15*#^4 - 
     6007075273415040*q^16*#^4 + 1583130713044966*q^17*#^4 - 
     362907404110993*q^18*#^4 + 72096627987726*q^19*#^4 - 
     12348792715469*q^20*#^4 + 1810825864776*q^21*#^4 - 
     225227874982*q^22*#^4 + 23469201642*q^23*#^4 - 2015299352*q^24*#^4 + 
     139435174*q^25*#^4 - 7530241*q^26*#^4 + 302808*q^27*#^4 - 
     8404*q^28*#^4 + 140*q^29*#^4 - q^30*#^4 + 1207426904331264*#^5 - 
     11636842964474880*q*#^5 + 53877391350015744*q^2*#^5 - 
     159545305581238656*q^3*#^5 + 339422145268633920*q^4*#^5 - 
     552417376712098464*q^5*#^5 + 715145060320563312*q^6*#^5 - 
     755931795433683720*q^7*#^5 + 664557579936553384*q^8*#^5 - 
     492418008895072938*q^9*#^5 + 310543597892571882*q^10*#^5 - 
     167871585926162170*q^11*#^5 + 78174769393808881*q^12*#^5 - 
     31463402532954328*q^13*#^5 + 10963512406157107*q^14*#^5 - 
     3308596552606760*q^15*#^5 + 863844160791174*q^16*#^5 - 
     194648844017090*q^17*#^5 + 37699901828844*q^18*#^5 - 
     6239653953018*q^19*#^5 + 875414927908*q^20*#^5 - 102985201100*q^21*#^5 + 
     10010722487*q^22*#^5 - 788058052*q^23*#^5 + 48838342*q^24*#^5 - 
     2285136*q^25*#^5 + 75512*q^26*#^5 - 1560*q^27*#^5 + 15*q^28*#^5 - 
     685776399012288*#^6 + 6078889532291904*q*#^6 - 
     25815125809489680*q^2*#^6 + 69911986290012000*q^3*#^6 - 
     135589908012054948*q^4*#^6 + 200483334483742836*q^5*#^6 - 
     234909820509069231*q^6*#^6 + 223824030020496720*q^7*#^6 - 
     176571245315417860*q^8*#^6 + 116822780485636600*q^9*#^6 - 
     65422537457446320*q^10*#^6 + 31211668656637086*q^11*#^6 - 
     12738843367879517*q^12*#^6 + 4458383336385840*q^13*#^6 - 
     1338819441842119*q^14*#^6 + 344587924508426*q^15*#^6 - 
     75804346371236*q^16*#^6 + 14185764404070*q^17*#^6 - 
     2242552943425*q^18*#^6 + 296554267880*q^19*#^6 - 32363287587*q^20*#^6 + 
     2860326022*q^21*#^6 - 199327472*q^22*#^6 + 10524520*q^23*#^6 - 
     394916*q^24*#^6 + 9360*q^25*#^6 - 105*q^26*#^6 + 293549014835712*#^7 - 
     2378055014331840*q*#^7 + 9199378597480416*q^2*#^7 - 
     22614787087722144*q^3*#^7 + 39660767263876608*q^4*#^7 - 
     52806515012960364*q^5*#^7 + 55461408111343502*q^6*#^7 - 
     47127599566771924*q^7*#^7 + 32970365999753723*q^8*#^7 - 
     19223689247585004*q^9*#^7 + 9420438228726740*q^10*#^7 - 
     3901335448711784*q^11*#^7 + 1369606155669922*q^12*#^7 - 
     407952564373136*q^13*#^7 + 102976893565750*q^14*#^7 - 
     21954661679834*q^15*#^7 + 3930532423114*q^16*#^7 - 
     585753485482*q^17*#^7 + 71756584932*q^18*#^7 - 7098005198*q^19*#^7 + 
     552507418*q^20*#^7 - 32555198*q^21*#^7 + 1363612*q^22*#^7 - 
     36140*q^23*#^7 + 455*q^24*#^7 - 95944326452640*#^8 + 
     705017710696896*q*#^8 - 2464213231003248*q^2*#^8 + 
     5450061591086928*q^3*#^8 - 8559088639459982*q^4*#^8 + 
     10152460655281764*q^5*#^8 - 9445119833744997*q^6*#^8 + 
     7064005005905294*q^7*#^8 - 4318570966801556*q^8*#^8 + 
     2182526783248742*q^9*#^8 - 918458737632818*q^10*#^8 + 
     323147092833572*q^11*#^8 - 95175956449634*q^12*#^8 + 
     23432905558616*q^13*#^8 - 4802495647018*q^14*#^8 + 
     813255497096*q^15*#^8 - 112497903098*q^16*#^8 + 12499662630*q^17*#^8 - 
     1088135374*q^18*#^8 + 71453370*q^19*#^8 - 3326510*q^20*#^8 + 
     97812*q^21*#^8 - 1365*q^22*#^8 + 24118367953536*#^9 - 
     159324519286368*q*#^9 + 498251459810904*q^2*#^9 - 
     980808675333064*q^3*#^9 + 1363021294525622*q^4*#^9 - 
     1421438448211514*q^5*#^9 + 1154220385178988*q^6*#^9 - 
     747277395588452*q^7*#^9 + 391774187637862*q^8*#^9 - 
     167959834563198*q^9*#^9 + 59203803876998*q^10*#^9 - 
     17187658771860*q^11*#^9 + 4102333503106*q^12*#^9 - 
     800581512970*q^13*#^9 + 126490220861*q^14*#^9 - 15930394444*q^15*#^9 + 
     1561654740*q^16*#^9 - 114833760*q^17*#^9 + 5958238*q^18*#^9 - 
     194480*q^19*#^9 + 3003*q^20*#^9 - 4675546829284*#^10 + 
     27467685166532*q*#^10 - 75943101938385*q^2*#^10 + 
     131304684009688*q^3*#^10 - 159097876743458*q^4*#^10 + 
     143465425970432*q^5*#^10 - 99780710243713*q^6*#^10 + 
     54730340456350*q^7*#^10 - 24000887413058*q^8*#^10 + 
     8477828242816*q^9*#^10 - 2417875379852*q^10*#^10 + 
     555452506526*q^11*#^10 - 102020804608*q^12*#^10 + 
     14778481930*q^13*#^10 - 1651241362*q^14*#^10 + 137315548*q^15*#^10 - 
     8003094*q^16*#^10 + 291720*q^17*#^10 - 5005*q^18*#^10 + 
     698005923720*#^11 - 3598449148564*q*#^11 + 8666132244912*q^2*#^11 - 
     12942619452326*q^3*#^11 + 13417263129171*q^4*#^11 - 
     10238273840708*q^5*#^11 + 5948888936375*q^6*#^11 - 
     2684990930510*q^7*#^11 + 951387153150*q^8*#^11 - 265547293086*q^9*#^11 + 
     58192809669*q^10*#^11 - 9907539686*q^11*#^11 + 1284744249*q^12*#^11 - 
     122669052*q^13*#^11 + 8133642*q^14*#^11 - 334620*q^15*#^11 + 
     6435*q^16*#^11 - 79798181284*#^12 + 354990413536*q*#^12 - 
     730664248720*q^2*#^12 + 922367967898*q^3*#^12 - 797893353509*q^4*#^12 + 
     500385403454*q^5*#^12 - 234630964638*q^6*#^12 + 83572243864*q^7*#^12 - 
     22723975059*q^8*#^12 + 4694285036*q^9*#^12 - 725287486*q^10*#^12 + 
     81278260*q^11*#^12 - 6245536*q^12*#^12 + 294580*q^13*#^12 - 
     6435*q^14*#^12 + 6913464600*#^13 - 25965529816*q*#^13 + 
     44541566078*q^2*#^13 - 46153524986*q^3*#^13 + 32178636706*q^4*#^13 - 
     15905513478*q^5*#^13 + 5715984888*q^6*#^13 - 1504982212*q^7*#^13 + 
     288164885*q^8*#^13 - 39136488*q^9*#^13 + 3579076*q^10*#^13 - 
     197912*q^11*#^13 + 5005*q^12*#^13 - 446405584*#^14 + 1374218080*q*#^14 - 
     1897216582*q^2*#^14 + 1547250196*q^3*#^14 - 825646971*q^4*#^14 + 
     301286890*q^5*#^14 - 76154449*q^6*#^14 + 13168152*q^7*#^14 - 
     1490984*q^8*#^14 + 99840*q^9*#^14 - 3003*q^10*#^14 + 20942777*#^15 - 
     50645744*q*#^15 + 53419704*q^2*#^15 - 32110696*q^3*#^15 + 
     12035011*q^4*#^15 - 2880862*q^5*#^15 + 430232*q^6*#^15 - 
     36660*q^7*#^15 + 1365*q^8*#^15 - 686328*#^16 + 1220036*q*#^16 - 
     901806*q^2*#^16 + 354986*q^3*#^16 - 78526*q^4*#^16 + 9260*q^5*#^16 - 
     455*q^6*#^16 + 14734*#^17 - 17076*q*#^17 + 7430*q^2*#^17 - 
     1440*q^3*#^17 + 105*q^4*#^17 - 184*#^18 + 104*q*#^18 - 
     15*q^2*#^18 + #^19  &, #^n &] +  

  A[0] RootSum[
    -2578606199622633886542987264 + 74779579789056382709746630656*q - 
     1068187618193676087500432474112*q^2 + 10019031132733764930946857959424*
      q^3 - 69402612839243274915440825991168*q^4 + 
     378642582104554219578377556197376*q^5 - 
     1694397699471350968377704177467392*q^6 + 
     6395358013349299136166284350193664*q^7 - 
     20779087846285813372985137334059008*q^8 + 
     59024172708209348843675635496779776*q^9 - 
     148373695430478773832653924896604160*q^10 + 
     333315344978486942950201522007310336*q^11 - 
     674540941364842675569905786287030272*q^12 + 
     1237990675247728136526040377373753344*q^13 - 
     2072194740490038596004677818314129408*q^14 + 
     3178596905556494641849675495721926656*q^15 - 
     4486708324140990947076873248979812352*q^16 + 
     5848758943871179944381943506556944384*q^17 - 
     7063164773223597464742075254893314048*q^18 + 
     7923597061192585299040151993496109056*q^19 - 
     8277072800348677556589666006172041216*q^20 + 
     8068308232909714201894309810516131840*q^21 - 
     7352779606728819376971141494198599680*q^22 + 
     6274818827849423449412856785101455360*q^23 - 
     5021859249764578566735925986406379520*q^24 + 
     3773979229308067631507628481104752640*q^25 - 
     2666221203367089282139271736851450880*q^26 + 
     1772486409055647974271427395501096960*q^27 - 
     1109766088698346425063771576464325120*q^28 + 
     654879095431819777849652940266288640*q^29 - 
     364453719404740685612879674884577920*q^30 + 
     191381355797948319067445606172837120*q^31 - 
     94866638210159611910399237045140740*q^32 + 
     44404069752839489951393777572588980*q^33 - 
     19630239606674611089008406891512985*q^34 + 
     8197483520389331297893349513104020*q^35 - 
     3233755288518040129196339345284090*q^36 + 
     1204997258930262858788690076067280*q^37 - 
     424090833163949442745613802205785*q^38 + 
     140937847068698646393576716559520*q^39 - 
     44213382803348794139977210928480*q^40 + 13087501244888574758379962313840*
      q^41 - 3653527561543325423371180540180*q^42 + 
     961281177853523072680838789360*q^43 - 238205467542494946494237366520*
      q^44 + 55544964055890205272769364640*q^45 - 
     12175902134979957028764253380*q^46 + 2506289297299211128398708960*q^47 - 
     483812514250927395340350120*q^48 + 87459278562315128777915640*q^49 - 
     14780888451986761847518974*q^50 + 2331037017835371908250936*q^51 - 
     342319777548301642250172*q^52 + 46698749904773978060544*q^53 - 
     5901758501651227027758*q^54 + 688817976432241916256*q^55 - 
     73980715496319044352*q^56 + 7281619309572543984*q^57 - 
     653650211453776548*q^58 + 53213634168940656*q^59 - 
     3902646675009720*q^60 + 255782772697056*q^61 - 14835815932212*q^62 + 
     752312136224*q^63 - 32839886068*q^64 + 1209132276*q^65 - 36516017*q^66 + 
     868564*q^67 - 15258*q^68 + 176*q^69 - q^70 + 
     7274713670810382058389504000*# - 200847756268523602618846543872*q*# + 
     2730462676471764617742765785088*q^2*# - 24364988753763877582390658334720*
      q^3*# + 160513022074280625718514285543424*q^4*# - 
     832520446971176845365595084947456*q^5*# + 
     3540327502441365843050725612978176*q^6*# - 
     12693502727899457696139361168392192*q^7*# + 
     39160794161653982595030802473418752*q^8*# - 
     105578814360550585777329611231723520*q^9*# + 
     251786450767576155809967812403265536*q^10*# - 
     536363083135893201894130741336866816*q^11*# + 
     1028802466381782314590618518919249920*q^12*# - 
     1788731379762161601367075182285422592*q^13*# + 
     2834900616930064624137167454142070784*q^14*# - 
     4115178394724177343526409237178482688*q^15*# + 
     5493938839937466595830745097481990144*q^16*# - 
     6769695327706789780644510379112964096*q^17*# + 
     7723069961664148603975765605603465216*q^18*# - 
     8179420270552171359426576899834112000*q^19*# + 
     8061176333580626444903264810621364480*q^20*# - 
     7408401782243623718305562885159193600*q^21*# + 
     6360612056282854701162581578258740480*q^22*# - 
     5110034555787195932839594992164578560*q^23*# + 
     3846949295994668037802800047376573360*q^24*# - 
     2717174889233370721423240569719359200*q^25*# + 
     1802598309609621577122199056221546280*q^26*# - 
     1124266390623742311881040076806843000*q^27*# + 
     659749334299107114006488046288600225*q^28*# - 
     364522806958908486632602410638407800*q^29*# + 
     189737130700305170223564144476730060*q^30*# - 
     93080710606257859956650777662123680*q^31*# + 
     43052536767716824134940081735085730*q^32*# - 
     18779201686472748080266779074536470*q^33*# + 
     7726080537014467141325532984809705*q^34*# - 
     2998243363961513557583074548366540*q^35*# + 
     1097436829918039888533344075808450*q^36*# - 
     378821006131778649473385862904880*q^37*# + 
     123288931750687618352469428956280*q^38*# - 
     37818034288930639133894510961600*q^39*# + 
     10928537305386009979507749136160*q^40*# - 
     2973505479390313706686947044520*q^41*# + 761243790555944129244573230940*
      q^42*# - 183222065453389209106646761920*q^43*# + 
     41421263430821828575736867310*q^44*# - 8785974719309915980744896960*q^45*
      # + 1746376961860853644998582720*q^46*# - 324826548345244696895814720*
      q^47*# + 56445512733819112052719620*q^48*# - 9146918375701309034717700*
      q^49*# + 1379373693170272852842630*q^50*# - 193116917202977704596552*
      q^51*# + 25033114554400661496288*q^52*# - 2995169011172930555280*q^53*
      # + 329605844245803739944*q^54*# - 33223886340061864896*q^55*# + 
     3052884762822787296*q^56*# - 254294091159494472*q^57*# + 
     19073727228207732*q^58*# - 1278008117962920*q^59*# + 
     75751401317961*q^60*# - 3924032930056*q^61*# + 174919044180*q^62*# - 
     6574495392*q^63*# + 202620714*q^64*# - 4916758*q^65*# + 88089*q^66*# - 
     1036*q^67*# + 6*q^68*# - 8899524078037876963943645184*#^2 + 
     233431965650242335152208347136*q*#^2 - 3013679231485197693423030632448*
      q^2*#^2 + 25527880726966347196434386780160*q^3*#^2 - 
     159573949912789185220699886714880*q^4*#^2 + 
     784982570370162880807265806319616*q^5*#^2 - 
     3164656771289278103499382582149120*q^6*#^2 + 
     10751809747428006730403801305448448*q^7*#^2 - 
     31416741602874913536169133499482112*q^8*#^2 + 
     80182954969014763099179573839659008*q^9*#^2 - 
     180930733944473838514668270852243456*q^10*#^2 + 
     364489689622303853882064929703591936*q^11*#^2 - 
     660797711559534289382262610283003904*q^12*#^2 + 
     1085293548231780146726467666186665984*q^13*#^2 - 
     1623872647578564360692554524353888256*q^14*#^2 + 
     2224087094747993457725456973885112320*q^15*#^2 - 
     2799772633485866805730160653850019840*q^16*#^2 + 
     3250872207065323913297054310826122240*q^17*#^2 - 
     3492344142268429106547083600354856960*q^18*#^2 + 
     3480470788804416772189119217533450240*q^19*#^2 - 
     3225382337549364642615926335103377920*q^20*#^2 + 
     2785090961403968376359422852413171840*q^21*#^2 - 
     2244891905855102135839341671951932800*q^22*#^2 + 
     1691746745066052000693768138539776320*q^23*#^2 - 
     1193599929735320093219872583903715480*q^24*#^2 + 
     789382918423964592809748783444966660*q^25*#^2 - 
     489861851920022591128402743695869800*q^26*#^2 + 
     285498120566625649624953518567176980*q^27*#^2 - 
     156388042389804380539216525135563345*q^28*#^2 + 
     80564821053386877836413484626953630*q^29*#^2 - 
     39052342350076399587437266789715925*q^30*#^2 + 
     17818707578424972629147602050282720*q^31*#^2 - 
     7655119290511959311159750737043620*q^32*#^2 + 
     3097036104369656386182122355888140*q^33*#^2 - 
     1180006713219021409096052229309335*q^34*#^2 + 
     423394941837776426203382377219760*q^35*#^2 - 
     143041601760735106478008812924700*q^36*#^2 + 
     45490406468810380115203688349480*q^37*#^2 - 
     13613026596322142206897811470020*q^38*#^2 + 
     3831362561428723078048469213280*q^39*#^2 - 
     1013558668847828477625346892680*q^40*#^2 + 
     251836704163162150037573784440*q^41*#^2 - 58719340033231851330171346380*
      q^42*#^2 + 12834770605526865692053496440*q^43*#^2 - 
     2626770231412801245250275110*q^44*#^2 + 502675357398774800322405780*q^45*
      #^2 - 89805461476528883349058150*q^46*#^2 + 14951635228928274389702240*
      q^47*#^2 - 2315030363386503562214160*q^48*#^2 + 
     332577016484410737952840*q^49*#^2 - 44211509146970315093714*q^50*#^2 + 
     5421955341107819031216*q^51*#^2 - 611255389302687018268*q^52*#^2 + 
     63090383344345522280*q^53*#^2 - 5933511980244610260*q^54*#^2 + 
     505640034544050016*q^55*#^2 - 38785585670241920*q^56*#^2 + 
     2656647884730948*q^57*#^2 - 160917125917012*q^58*#^2 + 
     8515500370708*q^59*#^2 - 387653668561*q^60*#^2 + 14875446206*q^61*#^2 - 
     467919789*q^62*#^2 + 11585984*q^63*#^2 - 211756*q^64*#^2 + 
     2540*q^65*#^2 - 15*q^66*#^2 + 6283559840262434776374312960*#^3 - 
     156190477905509235465067167744*q*#^3 + 1910047822065580731203038740480*
      q^2*#^3 - 15318196036035555886930468012032*q^3*#^3 + 
     90612431380449324816716157419520*q^4*#^3 - 
     421599727603485127609990480134144*q^5*#^3 + 
     1606782169515415122439050980229120*q^6*#^3 - 
     5157879727052429766652388713168896*q^7*#^3 + 
     14232212464979706342930804426670080*q^8*#^3 - 
     34282316575584326726236405107523584*q^9*#^3 + 
     72966717715949933070349847305027584*q^10*#^3 - 
     138567530614640938690310657031536640*q^11*#^3 + 
     236667852309634104279478115723452416*q^12*#^3 - 
     365960319017836626866254857380683776*q^13*#^3 + 
     515188880031039669184373878993311744*q^14*#^3 - 
     663430233565739209229209889824370688*q^15*#^3 + 
     784666679714661694936906918531328256*q^16*#^3 - 
     855380565307699261314228672948340992*q^17*#^3 + 
     862062594175169362312657851699918144*q^18*#^3 - 
     805329455862661732805642717253573888*q^19*#^3 + 
     698984340745326203417157393819394896*q^20*#^3 - 
     564803416815137935467105829506379632*q^21*#^3 + 
     425626944952109579624435993154993564*q^22*#^3 - 
     299592241913817882846461098659016008*q^23*#^3 + 
     197233925269139121409640903828347146*q^24*#^3 - 
     121585839850974405504658067433817362*q^25*#^3 + 
     70252723473045512221045963818344124*q^26*#^3 - 
     38078865367373706374001195148843008*q^27*#^3 + 
     19375164940788915568338804088282326*q^28*#^3 - 
     9259531089797328168219948700972662*q^29*#^3 + 
     4158157309701205175912822821642544*q^30*#^3 - 
     1755149149269261555622369925280108*q^31*#^3 + 
     696481156072987166900509432034696*q^32*#^3 - 
     259846599750294354507418388546262*q^33*#^3 + 
     91141561805580370771397327675694*q^34*#^3 - 
     30049423201681768263745210702148*q^35*#^3 + 
     9310065006575595788482529929536*q^36*#^3 - 
     2709502258683686481894132464282*q^37*#^3 + 
     740311357934989775864718710914*q^38*#^3 - 189774090797203398246843008248*
      q^39*#^3 + 45604168459220327790413887696*q^40*#^3 - 
     10263563075590839093540672522*q^41*#^3 + 2160858467923967478819455414*
      q^42*#^3 - 425028743410106992754310268*q^43*#^3 + 
     77985796621290188788740596*q^44*#^3 - 13324812161508270298676742*q^45*
      #^3 + 2115860798407395708912874*q^46*#^3 - 311529125921959374031528*
      q^47*#^3 + 42418415897421114028276*q^48*#^3 - 
     5325275332472911888642*q^49*#^3 + 614252589060903973434*q^50*#^3 - 
     64835480674524134012*q^51*#^3 + 6232883037527549296*q^52*#^3 - 
     542703943939324094*q^53*#^3 + 42517412987913594*q^54*#^3 - 
     2973371381092912*q^55*#^3 + 183819838178326*q^56*#^3 - 
     9925295856908*q^57*#^3 + 460892870374*q^58*#^3 - 18035965252*q^59*#^3 + 
     578435510*q^60*#^3 - 14599612*q^61*#^3 + 271950*q^62*#^3 - 
     3324*q^63*#^3 + 20*q^64*#^3 - 2873622740778664599616487424*#^4 + 
     67495334544343226382261682176*q*#^4 - 779517915073526115190862512128*q^2*
      #^4 + 5900838093098844883866089422848*q^3*#^4 - 
     32928609750087493315555213049856*q^4*#^4 + 
     144448883938816750755752584937472*q^5*#^4 - 
     518729403895696178608419011690496*q^6*#^4 + 
     1568048169571613764269974226468864*q^7*#^4 - 
     4071846657987190225777074974244864*q^8*#^4 + 
     9224399654278369112649799723843584*q^9*#^4 - 
     18452321239560213151549578602520576*q^10*#^4 + 
     32911357577502655794243378650333184*q^11*#^4 - 
     52755964728026941073919321392256000*q^12*#^4 + 
     76505640884433601106953390828277760*q^13*#^4 - 
     100930144870656517861011950555553792*q^14*#^4 + 
     121702716667871630671611952189790208*q^15*#^4 - 
     134673911704570285027123045094349216*q^16*#^4 + 
     137239664657849587112151398987064960*q^17*#^4 - 
     129179900738065335400306468694775600*q^18*#^4 + 
     112606513253268979034335430290669344*q^19*#^4 - 
     91111231497979259077958983833217866*q^20*#^4 + 
     68561238845407868995444443197372232*q^21*#^4 - 
     48065094618946336149788519333322210*q^22*#^4 + 
     31439212959234518165894402677230720*q^23*#^4 - 
     19211491363883969184255841137190668*q^24*#^4 + 
     10979277126691612554442307590072902*q^25*#^4 - 
     5873689871632018311451416339923304*q^26*#^4 + 
     2943779776256296602898170753789800*q^27*#^4 - 
     1383007516330881881629295238856405*q^28*#^4 + 
     609361997196650393089738032505706*q^29*#^4 - 
     251887028586704008473425257769489*q^30*#^4 + 
     97702782028503564372467631343258*q^31*#^4 - 
     35564271747578033744235394523775*q^32*#^4 + 
     12148044684213605724878004038930*q^33*#^4 - 
     3893211680875020326462014016312*q^34*#^4 + 
     1170268756443376089344404744778*q^35*#^4 - 
     329797432389139539168552295101*q^36*#^4 + 87084311834974465707223340730*
      q^37*#^4 - 21530095061199267361329342830*q^38*#^4 + 
     4979420751486295415767539394*q^39*#^4 - 1076162116387052349637459871*
      q^40*#^4 + 217070397468503924539329382*q^41*#^4 - 
     40805254935758691432000420*q^42*#^4 + 7136627113452506220897250*q^43*
      #^4 - 1159011515739471473857883*q^44*#^4 + 174392854193646280110822*
      q^45*#^4 - 24249155017205674886424*q^46*#^4 + 
     3106707200005238154830*q^47*#^4 - 365464875121957591525*q^48*#^4 + 
     39318382407995525126*q^49*#^4 - 3850515664389310528*q^50*#^4 + 
     341366511100341054*q^51*#^4 - 27217704335289373*q^52*#^4 + 
     1936316909577878*q^53*#^4 - 121729238943928*q^54*#^4 + 
     6681441498710*q^55*#^4 - 315294024657*q^56*#^4 + 12535007804*q^57*#^4 - 
     408324364*q^58*#^4 + 10465678*q^59*#^4 - 197932*q^60*#^4 + 
     2456*q^61*#^4 - 15*q^62*#^4 + 905471541954422526322409472*#^5 - 
     20029371645222745382684196864*q*#^5 + 217720954706624644627197591552*q^2*
      #^5 - 1550219760126037046738245386240*q^3*#^5 + 
     8131594571752645441671902724096*q^4*#^5 - 
     33508004684585722012152058281984*q^5*#^5 + 
     112955691262110753818623740346368*q^6*#^5 - 
     320295881596884259553762762981376*q^7*#^5 + 
     779633268656760123949907862810624*q^8*#^5 - 
     1654307411427165935863822275164160*q^9*#^5 + 
     3097202943832467088222796694810624*q^10*#^5 - 
     5166006489384801271696248556105728*q^11*#^5 + 
     7737647741684443326718263768947712*q^12*#^5 - 
     10475718286001562743564941237976832*q^13*#^5 + 
     12890657375759601902342126611245312*q^14*#^5 - 
     14484858765457218511274970251607936*q^15*#^5 + 
     14922356823653148395356752216186120*q^16*#^5 - 
     14142841271256355225300260110723796*q^17*#^5 + 
     12368012331759181870449254417297424*q^18*#^5 - 
     10005566582563706659113882867773700*q^19*#^5 + 
     7504598866758042603092921795137833*q^20*#^5 - 
     5228692158773420222924086096322016*q^21*#^5 + 
     3389690220074661446873915727778785*q^22*#^5 - 
     2047614081412997045691172509720660*q^23*#^5 + 
     1153946049348676791077183772897983*q^24*#^5 - 
     607318879504323998507590477272756*q^25*#^5 + 
     298751065285886750131056116640648*q^26*#^5 - 
     137454561855544987415631262762178*q^27*#^5 + 
     59182533620154832040613344550390*q^28*#^5 - 
     23854777752623149948604543916160*q^29*#^5 + 
     9003356261696219530903467051161*q^30*#^5 - 
     3182136754697797810039534510580*q^31*#^5 + 
     1053162473872408590359324548273*q^32*#^5 - 
     326324074568882795155958430978*q^33*#^5 + 94630732693723989923356167692*
      q^34*#^5 - 25670350802612917414086606002*q^35*#^5 + 
     6509792273996358618045089224*q^36*#^5 - 1542003839637311231965483708*
      q^37*#^5 + 340845024544717750970948121*q^38*#^5 - 
     70221197380767509583913840*q^39*#^5 + 13465241747208578169505465*q^40*
      #^5 - 2399318199060859624234454*q^41*#^5 + 396522823498383047433654*
      q^42*#^5 - 60646304038808794395354*q^43*#^5 + 
     8562417680482342575328*q^44*#^5 - 1112682295308220403560*q^45*#^5 + 
     132632893915553747519*q^46*#^5 - 14444929408886572436*q^47*#^5 + 
     1430695170608432023*q^48*#^5 - 128163946876559450*q^49*#^5 + 
     10316560275381616*q^50*#^5 - 740343013472026*q^51*#^5 + 
     46910686706131*q^52*#^5 - 2593146144444*q^53*#^5 + 
     123147171278*q^54*#^5 - 4923450612*q^55*#^5 + 161169816*q^56*#^5 - 
     4148486*q^57*#^5 + 78742*q^58*#^5 - 980*q^59*#^5 + 6*q^60*#^5 - 
     204135410797446214588760064*#^6 + 4236408976139346614461857792*q*#^6 - 
     43172497361405440354919989248*q^2*#^6 + 287976469878463921242923040768*
      q^3*#^6 - 1414057775172581544695483314176*q^4*#^6 + 
     5450402113187609184742764048384*q^5*#^6 - 
     17172233683869137257301262861312*q^6*#^6 + 
     45472364049889801609285901008896*q^7*#^6 - 
     103273953515883552437525598421248*q^8*#^6 + 
     204284231051124520858641072083712*q^9*#^6 - 
     356210526897751398265225476824256*q^10*#^6 + 
     552835850465522711618302194283392*q^11*#^6 - 
     769705405984931092019351492220432*q^12*#^6 + 
     967670018903616164458290350223120*q^13*#^6 - 
     1104541986796559201028625685816652*q^14*#^6 + 
     1150010711102678516922109504291056*q^15*#^6 - 
     1096482872835894078791592259313376*q^16*#^6 + 
     960621578977761864675538210841238*q^17*#^6 - 
     775564029761739884966839781839437*q^18*#^6 + 
     578478116027096173378260645246594*q^19*#^6 - 
     399482922103089000031711577769723*q^20*#^6 + 
     255892538757641215894831608691560*q^21*#^6 - 
     152284106287139998491961981965302*q^22*#^6 + 
     84309019227948312247089757071748*q^23*#^6 - 
     43471660618905841301779301736790*q^24*#^6 + 
     20895580181925367867787355288782*q^25*#^6 - 
     9370031752398194021231205753143*q^26*#^6 + 
     3922043009486734286915519359350*q^27*#^6 - 
     1532998773998722935981697110234*q^28*#^6 + 
     559670670506390999465581714860*q^29*#^6 - 190861631368810642263557160468*
      q^30*#^6 + 60794656423325820622171994838*q^31*#^6 - 
     18082935088947164312061477699*q^32*#^6 + 5020585173663113330817406624*
      q^33*#^6 - 1300389141596859457766591493*q^34*#^6 + 
     313978840339378556855594590*q^35*#^6 - 70603750220116578147066773*q^36*
      #^6 + 14769275530948340215886542*q^37*#^6 - 2870130397165289846424075*
      q^38*#^6 + 517315139127477558813886*q^39*#^6 - 
     86317819971148437524246*q^40*#^6 + 13304015937940737997954*q^41*#^6 - 
     1889262753048387896330*q^42*#^6 + 246456202245230479994*q^43*#^6 - 
     29432290481508248544*q^44*#^6 + 3204738724425717688*q^45*#^6 - 
     316656426624798886*q^46*#^6 + 28234474765682706*q^47*#^6 - 
     2256664724439031*q^48*#^6 + 160380602294158*q^49*#^6 - 
     10035796714684*q^50*#^6 + 546170906576*q^51*#^6 - 25448904374*q^52*#^6 + 
     994511766*q^53*#^6 - 31685865*q^54*#^6 + 789958*q^55*#^6 - 
     14442*q^56*#^6 + 172*q^57*#^6 - q^58*#^6 + 33743817851928130115702784*
      #^7 - 654100229361767049614794752*q*#^7 + 6221014121433277693697107968*
      q^2*#^7 - 38694046496469869609433372672*q^3*#^7 + 
     177011193014438041383075493632*q^4*#^7 - 635051324380054962237196050432*
      q^5*#^7 + 1860545036766275596932369170688*q^6*#^7 - 
     4576839401339896475591682838272*q^7*#^7 + 
     9646495059474472122832393753200*q^8*#^7 - 
     17689404578162210102781472741920*q^9*#^7 + 
     28563128850420696609002542145256*q^10*#^7 - 
     41003191931248947822540251076216*q^11*#^7 + 
     52741150770719559723820049206233*q^12*#^7 - 
     61180777431912159264679415815788*q^13*#^7 + 
     64352862762382773820500764562126*q^14*#^7 - 
     61658821723307424738315343397208*q^15*#^7 + 
     54023800851434424795270313786569*q^16*#^7 - 
     43428832606781481830200354438974*q^17*#^7 + 
     32122293075117790856844778229130*q^18*#^7 - 
     21914154162630271311762382259886*q^19*#^7 + 
     13817615224787592962969222982630*q^20*#^7 - 
     8066718589077835989037578156338*q^21*#^7 + 
     4366777282675926767432295419384*q^22*#^7 - 
     2194632675377664148693344921954*q^23*#^7 + 
     1025029450332643035936827483193*q^24*#^7 - 
     445276186848416955221190444002*q^25*#^7 + 180011164121476250264465766849*
      q^26*#^7 - 67751928785462603737327761770*q^27*#^7 + 
     23746043107688477648453026938*q^28*#^7 - 7750402686999701617960770896*
      q^29*#^7 + 2355362407604740182088091761*q^30*#^7 - 
     666267233003736558337157898*q^31*#^7 + 175335753960767678421615179*q^32*
      #^7 - 42895460069787220491440450*q^33*#^7 + 9746900746478473761874199*
      q^34*#^7 - 2054625133834346096995682*q^35*#^7 + 
     401233943596238936326748*q^36*#^7 - 72465270396313020876496*q^37*#^7 + 
     12079881479600434726651*q^38*#^7 - 1854281560096946741114*q^39*#^7 + 
     261379379431810925251*q^40*#^7 - 33724401527709518846*q^41*#^7 + 
     3967730533052645303*q^42*#^7 - 423754743156791710*q^43*#^7 + 
     40864354624522413*q^44*#^7 - 3535550247514060*q^45*#^7 + 
     272326477108105*q^46*#^7 - 18497482710078*q^47*#^7 + 
     1094856093568*q^48*#^7 - 55616486784*q^49*#^7 + 2376352223*q^50*#^7 - 
     83071472*q^51*#^7 + 2281918*q^52*#^7 - 46198*q^53*#^7 + 613*q^54*#^7 - 
     4*q^55*#^7 - 4156079843284522286985216*#^8 + 74865272921046477472149504*
      q*#^8 - 661021798617737330560717824*q^2*#^8 + 
     3813065009656286260562049024*q^3*#^8 - 16160215069970328559854044160*q^4*
      #^8 + 53653150502127014827042828800*q^5*#^8 - 
     145302063551985353675787782784*q^6*#^8 + 330010596909486806979216393216*
      q^7*#^8 - 641396516911372674212776101936*q^8*#^8 + 
     1083194807466161232656680055472*q^9*#^8 - 
     1608616258354076604207143392548*q^10*#^8 + 
     2120842341659379929873798519208*q^11*#^8 - 
     2501766546253199234588948415462*q^12*#^8 + 
     2657360827860226289844218963208*q^13*#^8 - 
     2555293092746894231615960348070*q^14*#^8 + 
     2234440117602552107259598101012*q^15*#^8 - 
     1783544924613129462354139931457*q^16*#^8 + 
     1303723286787399531218485208274*q^17*#^8 - 
     875103904625617496429891773432*q^18*#^8 + 540644211919396289080811687542*
      q^19*#^8 - 308026171005244833743307880172*q^20*#^8 + 
     162104066734368557759641188310*q^21*#^8 - 78906087905364214810662007745*
      q^22*#^8 + 35563335934704576135973267258*q^23*#^8 - 
     14853483070407572000035293692*q^24*#^8 + 5752358638516560341476220374*
      q^25*#^8 - 2066413413228540890587840784*q^26*#^8 + 
     688668291794099206283375030*q^27*#^8 - 212911760197789132149564761*q^28*
      #^8 + 61047409978421064444591978*q^29*#^8 - 16225498285762091852591379*
      q^30*#^8 + 3994632872616487410370146*q^31*#^8 - 
     910085215735618676129596*q^32*#^8 + 191635990191909611542018*q^33*#^8 - 
     37239128798475702376379*q^34*#^8 + 6665716751128009905532*q^35*#^8 - 
     1096625218119315646928*q^36*#^8 + 165383060339937479482*q^37*#^8 - 
     22792441123968977555*q^38*#^8 + 2859911120975082198*q^39*#^8 - 
     325288826213398644*q^40*#^8 + 33362909173881314*q^41*#^8 - 
     3066183379626470*q^42*#^8 + 250578180975894*q^43*#^8 - 
     18038424979047*q^44*#^8 + 1130374661470*q^45*#^8 - 
     60732065867*q^46*#^8 + 2741975210*q^47*#^8 - 101192315*q^48*#^8 + 
     2931940*q^49*#^8 - 62555*q^50*#^8 + 874*q^51*#^8 - 6*q^52*#^8 + 
     385267009635621403301376*#^9 - 6410680598113413680738304*q*#^9 + 
     52224669131068843523094528*q^2*#^9 - 277613574248412740636292096*q^3*
      #^9 + 1082851799740497702669225024*q^4*#^9 - 
     3304441855305338318877702528*q^5*#^9 + 8214029067199235524561296864*q^6*
      #^9 - 17098872679246386846315914784*q^7*#^9 + 
     30413455678880593012728269046*q^8*#^9 - 46930836632023178647076919384*
      q^9*#^9 + 63576366204059945914153592286*q^10*#^9 - 
     76328252046762655785812251002*q^11*#^9 + 81838882256647386983277002778*
      q^12*#^9 - 78860305803806286004316988738*q^13*#^9 + 
     68652400513006226551360398615*q^14*#^9 - 54231515587464112820447515244*
      q^15*#^9 + 39015781002351371692839552845*q^16*#^9 - 
     25642435460681986190339877512*q^17*#^9 + 15435789465358325579718901641*
      q^18*#^9 - 8528662228685254175201396306*q^19*#^9 + 
     4332929123886226778162585152*q^20*#^9 - 2026975461769158549525974492*
      q^21*#^9 + 874105649237473754020252473*q^22*#^9 - 
     347763963605870936694375046*q^23*#^9 + 127716902173768013439359046*q^24*
      #^9 - 43309069771851542956696060*q^25*#^9 + 13560858979277932281066860*
      q^26*#^9 - 3919874032485852736681998*q^27*#^9 + 
     1045484236934668013343625*q^28*#^9 - 257091554951344952786944*q^29*#^9 + 
     58226540163741289302609*q^30*#^9 - 12128813588701083283850*q^31*#^9 + 
     2319696016839270899092*q^32*#^9 - 406483394605941740630*q^33*#^9 + 
     65094823266499734983*q^34*#^9 - 9497615413682573848*q^35*#^9 + 
     1257942066029614128*q^36*#^9 - 150587167534349262*q^37*#^9 + 
     16207713776857917*q^38*#^9 - 1558535830911796*q^39*#^9 + 
     132870716042482*q^40*#^9 - 9947962496786*q^41*#^9 + 
     646331786454*q^42*#^9 - 35888254646*q^43*#^9 + 1668963293*q^44*#^9 - 
     63220684*q^45*#^9 + 1873234*q^46*#^9 - 40712*q^47*#^9 + 577*q^48*#^9 - 
     4*q^49*#^9 - 27024350121574877237760*#^10 + 412452957753703903638528*q*
      #^10 - 3077581896585194975079552*q^2*#^10 + 14962289403331845975415680*
      q^3*#^10 - 53294243611968787080864096*q^4*#^10 + 
     148272981965290561511324160*q^5*#^10 - 335457075187542866620442472*q^6*
      #^10 + 634441696853082503981022648*q^7*#^10 - 
     1023338960360753308492348872*q^8*#^10 + 1429167854112173117612229384*q^9*
      #^10 - 1748579421886300853632960641*q^10*#^10 + 
     1891823950455162948691617330*q^11*#^10 - 1823663050606545915154220680*
      q^12*#^10 + 1575992343959397719410266686*q^13*#^10 - 
     1227198813854862633334088547*q^14*#^10 + 864673869725548100161184790*
      q^15*#^10 - 553194439243621965779606865*q^16*#^10 + 
     322283891137602423547643340*q^17*#^10 - 171377967823706279777193014*q^18*
      #^10 + 83339012416061412933961962*q^19*#^10 - 
     37116091381313266071827734*q^20*#^10 + 15155768195751054057236546*q^21*
      #^10 - 5678395731321749604889878*q^22*#^10 + 1952952203496244473706828*
      q^23*#^10 - 616626456598024394343884*q^24*#^10 + 
     178699953137403873967388*q^25*#^10 - 47507720410280345744115*q^26*#^10 + 
     11576045841858125352186*q^27*#^10 - 2582114890988615825677*q^28*#^10 + 
     526386081687744820544*q^29*#^10 - 97871120794532049611*q^30*#^10 + 
     16554799535630590824*q^31*#^10 - 2539623793351955844*q^32*#^10 + 
     352018913982234458*q^33*#^10 - 43888711384045915*q^34*#^10 + 
     4895087226870888*q^35*#^10 - 485190324718303*q^36*#^10 + 
     42392282831864*q^37*#^10 - 3232385927255*q^38*#^10 + 
     212388823286*q^39*#^10 - 11831826323*q^40*#^10 + 546938590*q^41*#^10 - 
     20367159*q^42*#^10 + 585226*q^43*#^10 - 12122*q^44*#^10 + 
     160*q^45*#^10 - q^46*#^10 + 1436271304580678531088*#^11 - 
     19937471117309624234016*q*#^11 + 135074525299593821712216*q^2*#^11 - 
     595178016821880928153128*q^3*#^11 + 1917743588615048779509633*q^4*#^11 - 
     4816880444938205241008784*q^5*#^11 + 9817892315740383689602980*q^6*
      #^11 - 16690965003828968403603114*q^7*#^11 + 24142971208099144735630854*
      q^8*#^11 - 30160988344890941478663204*q^9*#^11 + 
     32921448482776515230746869*q^10*#^11 - 31686140869242955814231444*q^11*
      #^11 + 27089951809079769641085379*q^12*#^11 - 
     20695711151635279313542476*q^13*#^11 + 14196770383723483434727414*q^14*
      #^11 - 8779070055200707753520566*q^15*#^11 + 4909575231151248808574422*
      q^16*#^11 - 2489340794322345615001606*q^17*#^11 + 
     1146662241352085600228510*q^18*#^11 - 480558028300145020651262*q^19*
      #^11 + 183427617392176595087691*q^20*#^11 - 63804978068497770924064*
      q^21*#^11 + 20230076605018844896324*q^22*#^11 - 
     5845175728175731195330*q^23*#^11 + 1538075980493515717130*q^24*#^11 - 
     368190817929499615858*q^25*#^11 + 80060218833136444850*q^26*#^11 - 
     15780580742005368076*q^27*#^11 + 2812282079423739808*q^28*#^11 - 
     451657508432040776*q^29*#^11 + 65106960923031787*q^30*#^11 - 
     8382413630473060*q^31*#^11 + 958078357565703*q^32*#^11 - 
     96488127473576*q^33*#^11 + 8482808553617*q^34*#^11 - 
     643401568182*q^35*#^11 + 41466885385*q^36*#^11 - 2225569008*q^37*#^11 + 
     96743135*q^38*#^11 - 3270494*q^39*#^11 + 80619*q^40*#^11 - 
     1288*q^41*#^11 + 10*q^42*#^11 - 57694665479485923072*#^12 + 
     721026890926246721088*q*#^12 - 4388513451243795601488*q^2*#^12 + 
     17333348364573199931880*q^3*#^12 - 49944769882099242644340*q^4*#^12 + 
     111902284108709678708658*q^5*#^12 - 202911017042593850722398*q^6*#^12 + 
     306018429758674264388994*q^7*#^12 - 391485810861938785221316*q^8*#^12 + 
     431139240736125537218234*q^9*#^12 - 413411300941531408087517*q^10*#^12 + 
     348237166228659487954054*q^11*#^12 - 259514120923481384113993*q^12*
      #^12 + 172061711435300890312488*q^13*#^12 - 101951120104706271957142*
      q^14*#^12 + 54177835284813876338304*q^15*#^12 - 
     25891848174030495300786*q^16*#^12 + 11150720423847947183088*q^17*#^12 - 
     4333668937993593873592*q^18*#^12 + 1521191884707349688842*q^19*#^12 - 
     482402887803213636759*q^20*#^12 + 138171651293451949098*q^21*#^12 - 
     35715457872921331050*q^22*#^12 + 8319835339613833564*q^23*#^12 - 
     1743070735687649013*q^24*#^12 + 327547409280215372*q^25*#^12 - 
     55012513311125981*q^26*#^12 + 8221216610508850*q^27*#^12 - 
     1087075163802816*q^28*#^12 + 126290955171304*q^29*#^12 - 
     12776572674943*q^30*#^12 + 1112910579694*q^31*#^12 - 
     82244603677*q^32*#^12 + 5056013006*q^33*#^12 - 251598588*q^34*#^12 + 
     9737194*q^35*#^12 - 274972*q^36*#^12 + 5040*q^37*#^12 - 45*q^38*#^12 + 
     1740621321229580640*#^13 - 19339380931367459232*q*#^13 + 
     104371219311071809032*q^2*#^13 - 364497744797129732112*q^3*#^13 + 
     925863374696158870704*q^4*#^13 - 1822825197786640925232*q^5*#^13 + 
     2894438667162677475213*q^6*#^13 - 3808461515315300781030*q^7*#^13 + 
     4233757479326116666369*q^8*#^13 - 4034219347108739821924*q^9*#^13 + 
     3331370723216829006737*q^10*#^13 - 2404388108292386726060*q^11*#^13 + 
     1526760621572463280543*q^12*#^13 - 857318859653389972712*q^13*#^13 + 
     427378038509589680069*q^14*#^13 - 189683196666034493520*q^15*#^13 + 
     75102006354183522180*q^16*#^13 - 26557436535427466170*q^17*#^13 + 
     8390843116209965461*q^18*#^13 - 2367862183991962478*q^19*#^13 + 
     596145770291925819*q^20*#^13 - 133645695598621790*q^21*#^13 + 
     26603386888884657*q^22*#^13 - 4684117115759072*q^23*#^13 + 
     725824462776755*q^24*#^13 - 98335062583568*q^25*#^13 + 
     11550449276842*q^26*#^13 - 1163488336260*q^27*#^13 + 
     99075656242*q^28*#^13 - 6995633084*q^29*#^13 + 398694517*q^30*#^13 - 
     17627012*q^31*#^13 + 567396*q^32*#^13 - 11832*q^33*#^13 + 
     120*q^34*#^13 - 39022783194004416*#^14 + 379399893302210976*q*#^14 - 
     1785707479850494464*q^2*#^14 + 5419101162498503472*q^3*#^14 - 
     11914880683577593392*q^4*#^14 + 20219458759969463280*q^5*#^14 - 
     27547862192388840224*q^6*#^14 + 30946772082631180336*q^7*#^14 - 
     29213260283539299792*q^8*#^14 + 23497639876908444044*q^9*#^14 - 
     16272957633656048343*q^10*#^14 + 9779231981638242648*q^11*#^14 - 
     5129474413648199707*q^12*#^14 + 2358346255564324124*q^13*#^14 - 
     953141254245529325*q^14*#^14 + 339195784434190780*q^15*#^14 - 
     106349016371524456*q^16*#^14 + 29361818656733646*q^17*#^14 - 
     7126791968576340*q^18*#^14 + 1516504178097880*q^19*#^14 - 
     281722911481594*q^20*#^14 + 45428263494086*q^21*#^14 - 
     6309448249070*q^22*#^14 + 747029093444*q^23*#^14 - 
     74364422577*q^24*#^14 + 6107940824*q^25*#^14 - 403097720*q^26*#^14 + 
     20551884*q^27*#^14 - 760002*q^28*#^14 + 18144*q^29*#^14 - 
     210*q^30*#^14 + 639815398430256*#^15 - 5332504712001984*q*#^15 + 
     21420409797641520*q^2*#^15 - 55214518239130224*q^3*#^15 + 
     102580236383736922*q^4*#^15 - 146256952334753556*q^5*#^15 + 
     166374093058312460*q^6*#^15 - 154973172512720944*q^7*#^15 + 
     120372531197676542*q^8*#^15 - 78987484330290552*q^9*#^15 + 
     44200004636260452*q^10*#^15 - 21232230931331198*q^11*#^15 + 
     8794196331025958*q^12*#^15 - 3148669996155484*q^13*#^15 + 
     975336156530709*q^14*#^15 - 261174462098584*q^15*#^15 + 
     60307764757046*q^16*#^15 - 11956029791074*q^17*#^15 + 
     2021729689809*q^18*#^15 - 288895776664*q^19*#^15 + 
     34436648031*q^20*#^15 - 3362878230*q^21*#^15 + 262170002*q^22*#^15 - 
     15697426*q^23*#^15 + 678057*q^24*#^15 - 18816*q^25*#^15 + 
     252*q^26*#^15 - 7496866997064*#^16 + 52087833203112*q*#^16 - 
     173391647791458*q^2*#^16 + 367967576887472*q^3*#^16 - 
     558768932961944*q^4*#^16 + 645940018142100*q^5*#^16 - 
     590382911376228*q^6*#^16 + 437352392727512*q^7*#^16 - 
     267038813516569*q^8*#^16 + 135922503564694*q^9*#^16 - 
     58099407787752*q^10*#^16 + 20941697046768*q^11*#^16 - 
     6373730347295*q^12*#^16 + 1635838150884*q^13*#^16 - 
     352584751353*q^14*#^16 + 63356098074*q^15*#^16 - 9384468604*q^16*#^16 + 
     1126869828*q^17*#^16 - 107017737*q^18*#^16 + 7740644*q^19*#^16 - 
     400890*q^20*#^16 + 13248*q^21*#^16 - 210*q^22*#^16 + 60686685472*#^17 - 
     337684629424*q*#^17 + 892704468972*q^2*#^17 - 1490405262386*q^3*#^17 + 
     1761612511170*q^4*#^17 - 1565829091366*q^5*#^17 + 
     1084943161688*q^6*#^17 - 599265959520*q^7*#^17 + 267515289471*q^8*#^17 - 
     97239894568*q^9*#^17 + 28849204757*q^10*#^17 - 6968966336*q^11*#^17 + 
     1360455748*q^12*#^17 - 211699196*q^13*#^17 + 25679049*q^14*#^17 - 
     2342720*q^15*#^17 + 151362*q^16*#^17 - 6180*q^17*#^17 + 120*q^18*#^17 - 
     322300552*#^18 + 1348633328*q*#^18 - 2647049772*q^2*#^18 + 
     3233567100*q^3*#^18 - 2748867649*q^4*#^18 + 1721428182*q^5*#^18 - 
     819304037*q^6*#^18 + 301137360*q^7*#^18 - 85897689*q^8*#^18 + 
     18920236*q^9*#^18 - 3167018*q^10*#^18 + 390518*q^11*#^18 - 
     33520*q^12*#^18 + 1792*q^13*#^18 - 45*q^14*#^18 + 1031936*#^19 - 
     2896088*q*#^19 + 3730784*q^2*#^19 - 2915592*q^3*#^19 + 
     1535427*q^4*#^19 - 570620*q^5*#^19 + 151738*q^6*#^19 - 28512*q^7*#^19 + 
     3620*q^8*#^19 - 280*q^9*#^19 + 10*q^10*#^19 - 1704*#^20 + 2424*q*#^20 - 
     1510*q^2*#^20 + 540*q^3*#^20 - 120*q^4*#^20 + 16*q^5*#^20 - q^6*#^20 + 
     #^21  &, #^n &] + 

  A[3] RootSum[
    -28416138660870611506985376578550104064 + 
     1089285315333373441101106102177753989120*q - 
     20646692748677571810783791532364863111168*q^2 + 
     257976441057503862688602055812377833635840*q^3 - 
     2390184606676736128526731284193283401580544*q^4 + 
     17513820784611581283175878558650529906425856*q^5 - 
     105706940984618900406068358891687614915543040*q^6 + 
     540479005875100257509912499287081432018583552*q^7 - 
     2389492019839396113545144852988528944920657920*q^8 + 
     9278243653344795999572961287144381187417440256*q^9 - 
     32032856492916255428098004924645400148923383808*q^10 + 
     99311589079685358136687009027930976177828659200*q^11 - 
     278754000477081987915006374910529645050410827776*q^12 + 
     713218486855356700908924429283439880529866915840*q^13 - 
     1673081885360173555464322066362273942637639630848*q^14 + 
     3616264434365685129421271215443582901610461790208*q^15 - 
     7232995189119740411431695871903513178756591124480*q^16 + 
     13437589889047550852343478498093823784712893628416*q^17 - 
     23265038506141061348902561668815541451170219294720*q^18 + 
     37647366774705350916463214719187721356023890444288*q^19 - 
     57087812008766191968659405616002696111268015636480*q^20 + 
     81309270390813541862384633603328806318782808064000*q^21 - 
     109001188541669628321809660727275002288497607311360*q^22 + 
     137795067851664811265008967683449298086165636710400*q^23 - 
     164545266513483795379488380944169926699172749639680*q^24 + 
     185889527559676127277062390729223947340178417778688*q^25 - 
     198952365703268327183690626235002623972184784240640*q^26 + 
     201985271431756083336335602369238980022782649696256*q^27 - 
     194746200320470679556207409577725485311148315770880*q^28 + 
     178506731119367923813753748395024743330630953730048*q^29 - 
     155701785368318546527104209142816584520218999488512*q^30 + 
     129349894366797842849797475145709328376927591137280*q^31 - 
     102427897609803256205570208443064901237310340117504*q^32 + 
     77368667564618646635995734975728438254334151767040*q^33 - 
     55781828644647127039632724004374374329632161530112*q^34 + 
     38411421143431262224636682256104272349011014045696*q^35 - 
     25275638340590495577467504464574988143395997520000*q^36 + 
     15901152092306167793364592235760817458384908579712*q^37 - 
     9568152929421167956993517147169237271685476939680*q^38 + 
     5508939258283325993596249757799726863228029344576*q^39 - 
     3035955992031257564031273757351948864280698898676*q^40 + 
     1601911947018376652718422558534729444739685288260*q^41 - 
     809481834306140177681148201826878868212896320377*q^42 + 
     391825464643785915301160308677822627656826537540*q^43 - 
     181706202096879083215670875474110002128496237586*q^44 + 
     80741335991858787083392164804852051969567095520*q^45 - 
     34380495597113217739856900716412175240118287525*q^46 + 
     14029522920571207684702893884531030306768750640*q^47 - 
     5486514493258952823227835989462254374971646000*q^48 + 
     2056198749436249091662440995504543811797329320*q^49 - 
     738455618161226978311812801942318480239119254*q^50 + 
     254117095952309377642397348885157195836919720*q^51 - 
     83779230129122604502114838344016292418584148*q^52 + 
     26458044723508255042640380036922234743490640*q^53 - 
     8002148457099877970976573793692611313451734*q^54 + 
     2317254228423767690633917059897294460439536*q^55 - 
     642290172633707061787311559679542267316340*q^56 + 
     170346217183747329957184758339232077752412*q^57 - 
     43212599468318290805381257353921959429995*q^58 + 
     10480378722315123616081809653435789014236*q^59 - 
     2428969344191598427634465659077400704318*q^60 + 
     537665030567260755815439185067854006000*q^61 - 
     113602366693467177025306165399307993271*q^62 + 
     22896181675243996772182539352631065440*q^63 - 
     4398698676550025883266357936990143808*q^64 + 
     804868592418106590881247450262692528*q^65 - 
     140147585900961238293616743269566980*q^66 + 
     23200076094599421159687815250401456*q^67 - 
     3647363762975430025622667181999320*q^68 + 
     543942127118084706505018410002208*q^69 - 
     76852650520908189090743403766020*q^70 + 10272852383669330919568666192800*
      q^71 - 1297122834590579104703144482140*q^72 + 
     154451224492281569722992099900*q^73 - 17310331203907045925372173695*
      q^74 + 1822287435090947854734955068*q^75 - 179769618399020788532620590*
      q^76 + 16575797633928335411409216*q^77 - 1424368585306585907732355*
      q^78 + 113691109974109613410928*q^79 - 8397633789952683981072*q^80 + 
     571540957447917539880*q^81 - 35665051841365866374*q^82 + 
     2028761275857574440*q^83 - 104483702505434772*q^84 + 
     4832295212550416*q^85 - 198719881021350*q^86 + 7177549250352*q^87 - 
     224169416380*q^88 + 5931212196*q^89 - 129270141*q^90 + 2228260*q^91 - 
     28482*q^92 + 240*q^93 - q^94 + 245308456279182408595796599661125435392*
      # - 9146400779401893401941308540886588588032*q*# + 
     168597584376568535593499647864187664728064*q^2*# - 
     2048345977591602732711321551735725649559552*q^3*# + 
     18450418313038053724447586785220610911895552*q^4*# - 
     131412049820662011242970149015702024063287296*q^5*# + 
     770839928020231210620207634463156201249046528*q^6*# - 
     3829760984623718730534929659994541726476795904*q^7*# + 
     16449591172797529968572972379063496365588873216*q^8*# - 
     62043355760259522962366010657223810746735919104*q^9*# + 
     208030576281008538627193838852902760889880412160*q^10*# - 
     626259198967759281430483823445270552753003823104*q^11*# + 
     1706543194774858754927042972375442945129100345344*q^12*# - 
     4238172543595255708722298301490415526989277429760*q^13*# + 
     9648271060082742965428190238485027940881437556736*q^14*# - 
     20234085780250026748977770498318892719404889407488*q^15*# + 
     39259606305109751232405641450956581980654108934144*q^16*# - 
     70740005543033164744518737662881385375472510042112*q^17*# + 
     118760845700361467995839808655180083160647999684608*q^18*# - 
     186310771984346362845133270782712082800928958185472*q^19*# + 
     273833636878441912448639161393016921912465852203008*q^20*# - 
     377944235732523289033419386522236924424288804536320*q^21*# + 
     490868718411215801190296565172391036805834901291008*q^22*# - 
     601055162358734613373812815331769861631787878842368*q^23*# + 
     695041038310010172499186656659628020801899612471296*q^24*# - 
     760186099079178026361936097466910142920270803632128*q^25*# + 
     787493881327716181277462178986920255047150851457024*q^26*# - 
     773644555737741366689535460402728069213801619587072*q^27*# + 
     721609803977512258202848822947232541172238703198208*q^28*# - 
     639712585452903600810826275171999229694908684910592*q^29*# + 
     539514429978319804476231376310011393628879292309504*q^30*# - 
     433245437538721143296267650947357396876856254959616*q^31*# + 
     331528380448259912047387347914751863367819375264000*q^32*# - 
     241921711757106406890632725706026333132362866513664*q^33*# + 
     168453089058215960643985247915990529746872122767232*q^34*# - 
     111992423096803236221930887142073387000790250556096*q^35*# + 
     71126931316008106602452243673899088580303369538688*q^36*# - 
     43173946181882476708722212625513843269362855882704*q^37*# + 
     25057382156120849872680260366717949648123524121576*q^38*# - 
     13910369446002791039370037109513714337382405160964*q^39*# + 
     7388785931556016979628738193822769558380887811299*q^40*# - 
     3756314340574009532262494920602684826000945152768*q^41*# + 
     1828139870610969405814527654328133805020209762782*q^42*# - 
     851925523694738338781021050138219819071062755764*q^43*# + 
     380195483356160356969655275322218161173504585715*q^44*# - 
     162508653797990449814591380833068019361214112420*q^45*# + 
     66534107471903418695244190157144065067257301160*q^46*# - 
     26093223694145559274922358711339631646368393080*q^47*# + 
     9802282522169133933433937039400712233827027170*q^48*# - 
     3527171263569930061174457831423870008971937680*q^49*# + 
     1215605568313792974631685032321055008028305532*q^50*# - 
     401213510565870019100540749326754287958290552*q^51*# + 
     126796654287729139154422884509233117614213674*q^52*# - 
     38362277956921127571892812855921709893089592*q^53*# + 
     11108672152010737692651353312314257549324112*q^54*# - 
     3077932954523119213483161104856120459295276*q^55*# + 
     815744253272228506166453437478499932134393*q^56*# - 
     206721224548518839930861948190783411833424*q^57*# + 
     50069046677963384410709408709936229702146*q^58*# - 
     11585142453414388087023073716427762893724*q^59*# + 
     2559481959563894807488603910969684061345*q^60*# - 
     539593808458023868828994151347001692284*q^61*# + 
     108483714480413459798034083671119315984*q^62*# - 
     20784247294716519064087176897859530320*q^63*# + 
     3791702987910434076017264579262145676*q^64*# - 
     658095061969885705215173822895115808*q^65*# + 
     108563594134168715437030483603020104*q^66*# - 
     17004636016291430930328485722011792*q^67*# + 
     2526035922023015601805899107144028*q^68*# - 
     355428861317997522166453482728352*q^69*# + 
     47304623696468988668703417077448*q^70*# - 
     5946031433213840760721046726940*q^71*# + 704675096646594172783083438693*
      q^72*# - 78591456145168301356468581408*q^73*# + 
     8231577554021245975793389506*q^74*# - 807802948215475206530753708*q^75*
      # + 74082567980136196829723589*q^76*# - 6330655676898241650214492*q^77*
      # + 502426437617305778658888*q^78*# - 36894377614638640739512*q^79*# + 
     2496020294835585513714*q^80*# - 154804613859744258896*q^81*# + 
     8750998305035977340*q^82*# - 447825325492426424*q^83*# + 
     20577722477173722*q^84*# - 840662505427416*q^85*# + 
     30161174037248*q^86*# - 935616184884*q^87*# + 24585221471*q^88*# - 
     532108944*q^89*# + 9107614*q^90*# - 115588*q^91*# + 967*q^92*# - 
     4*q^93*# - 999671182574331553783466348056921767936*#^2 + 
     36228278619530175309536077113653974794240*q*#^2 - 
     648972070818283060768929287656564127170560*q^2*#^2 + 
     7660874422826269469105907279710051773710336*q^3*#^2 - 
     67035302819569312654261217007894840660197376*q^4*#^2 + 
     463741075912995067977400595871572882337300480*q^5*#^2 - 
     2641599478907110904431382619190226988822429696*q^6*#^2 + 
     12742505986798206695978194558125177964383436800*q^7*#^2 - 
     53129447364407718945287940850178084708724768768*q^8*#^2 + 
     194485679742611288797511115982331908785835081728*q^9*#^2 - 
     632769172135472370095106205767686713291648794624*q^10*#^2 + 
     1848034649272829592476995690840486002086293536768*q^11*#^2 - 
     4884516230578175415218051450164702039361552646144*q^12*#^2 + 
     11763591135400293907003559804744998190710272294912*q^13*#^2 - 
     25964189868139198578324891843753362866742558195712*q^14*#^2 + 
     52781047760495186403317177697434049228796864757760*q^15*#^2 - 
     99245939358324220389714918119459930281506118828032*q^16*#^2 + 
     173262888120162672541392737329614641697838728216576*q^17*#^2 - 
     281764712574450075567951892942027333367192409341952*q^18*#^2 + 
     428076324710386007518055414293122679940030536876032*q^19*#^2 - 
     609164783454197339230640135365365640775780816388096*q^20*#^2 + 
     813828633091867728571542214908208473307087657500672*q^21*#^2 - 
     1022864030070752862519637568073156938230654492606464*q^22*#^2 + 
     1211718442842313334088453261610312759701922596519936*q^23*#^2 - 
     1355244168145400279045812073410000475141175208574976*q^24*#^2 + 
     1433272742231222808351750424830414370936107779358720*q^25*#^2 - 
     1435281657946134174079198026924246685780624442966016*q^26*#^2 + 
     1362663520111401628811717010187943092036569449889792*q^27*#^2 - 
     1227947497174069069486384259586623937335304450170880*q^28*#^2 + 
     1051385954595159879757640229211773032791725630996480*q^29*#^2 - 
     856143268222594092324215201919985107250591009864704*q^30*#^2 + 
     663599474361522286766788832823130738539483767224320*q^31*#^2 - 
     489981988278637894715199664210256525972447328869376*q^32*#^2 + 
     344886586861941928050150508295365169208046056401280*q^33*#^2 - 
     231565012869345019610437292403539993702096764614960*q^34*#^2 + 
     148395628365163027365462761483229600730810431426240*q^35*#^2 - 
     90812649887524147859757767765794858768217034527400*q^36*#^2 + 
     53094581251139116773783300076220999741760186195456*q^37*#^2 - 
     29669585935313125029770504253083015611371256464171*q^38*#^2 + 
     15852123480907469409195029372223976756491600194226*q^39*#^2 - 
     8100553781767360968939493537096445296378032165966*q^40*#^2 + 
     3960136048754934138207096920142391920838232434326*q^41*#^2 - 
     1852556067372750379583526759322249972060755641391*q^42*#^2 + 
     829426023786211166184454771665499255297114074510*q^43*#^2 - 
     355459472481518725707288552777308768134156883760*q^44*#^2 + 
     145831725933404958207036032424489281163885844650*q^45*#^2 - 
     57278189030050908968332660215517439226581786660*q^46*#^2 + 
     21538247904699732736657458047836389779196403310*q^47*#^2 - 
     7753655019382756486885208752261563537225696590*q^48*#^2 + 
     2672091986407831744980049432005983196670901590*q^49*#^2 - 
     881457691700074808071197211607504662348322636*q^50*#^2 + 
     278288481427047376527481729511023293940380830*q^51*#^2 - 
     84072339846241270969311330177206177117662410*q^52*#^2 + 
     24298366459125415954634709772695346880659606*q^53*#^2 - 
     6716605297859925821063195875445610728747471*q^54*#^2 + 
     1775147042391299256315282579282230762033380*q^55*#^2 - 
     448407532148528882292632439218550514324816*q^56*#^2 + 
     108214689168311483105978688042541257660160*q^57*#^2 - 
     24938609266322010232260582776233488135563*q^58*#^2 + 
     5485356168068561747433836519663888546848*q^59*#^2 - 
     1150886082928864029768644045306562490174*q^60*#^2 + 
     230184329936571937776193817010952210788*q^61*#^2 - 
     43855772637440111138046208707791122784*q^62*#^2 + 
     7953264541217178910994632148809018012*q^63*#^2 - 
     1371694847056046203464178987303407612*q^64*#^2 + 
     224776764450356952475166632013350860*q^65*#^2 - 
     34960260614161827676144428898770432*q^66*#^2 + 
     5155012630803270632022076166235996*q^67*#^2 - 
     719729506634035930703432985101772*q^68*#^2 + 
     95014664546350993409251607271852*q^69*#^2 - 
     11842106828232779015314824816921*q^70*#^2 + 
     1391072478173541008548571746842*q^71*#^2 - 
     153723182332672188583578363534*q^72*#^2 + 15947551022819279187191211766*
      q^73*#^2 - 1549552430018881968948348181*q^74*#^2 + 
     140652962210707430383257070*q^75*#^2 - 11891988670025206297325996*q^76*
      #^2 + 933449259897023046725842*q^77*#^2 - 67768624329520249106620*q^78*
      #^2 + 4531090101416065038870*q^79*#^2 - 277624771241803853654*q^80*
      #^2 + 15498252905654387710*q^81*#^2 - 782911932069203396*q^82*#^2 + 
     35498160458807270*q^83*#^2 - 1430395768498850*q^84*#^2 + 
     50597226400990*q^85*#^2 - 1546799131565*q^86*#^2 + 
     40038457136*q^87*#^2 - 853247796*q^88*#^2 + 14373076*q^89*#^2 - 
     179441*q^90*#^2 + 1476*q^91*#^2 - 6*q^92*#^2 + 
     2560992326960388857863788365732458266624*#^3 - 
     90141118850847378142247129482922494525440*q*#^3 + 
     1567987123365247388624300807374206123638784*q^2*#^3 - 
     17970153637758681751309865187405064203927552*q^3*#^3 + 
     152632943872313186042136960452533820873244672*q^4*#^3 - 
     1024717961636896135868330232479771559865614336*q^5*#^3 + 
     5663581076507942756817627043581217721435553792*q^6*#^3 - 
     26502330760200300965320513263081662709139243008*q^7*#^3 + 
     107171091029720999856347772135214348725689253888*q^8*#^3 - 
     380407843560239159269922869885123739684381392896*q^9*#^3 + 
     1199861738874380680726278591558185886994485215232*q^10*#^3 - 
     3396431003906692282744751373774360599691559698432*q^11*#^3 + 
     8698850395459904350575929445110983422922136223744*q^12*#^3 - 
     20295823505185728655119244451165848193361292296192*q^13*#^3 + 
     43387512110853654996116474610216314654541370884096*q^14*#^3 - 
     85405493105534682536749506379658331538903831412736*q^15*#^3 + 
     155464322104643243503313843248283948665987081961472*q^16*#^3 - 
     262678038757182678530232600163959124426485465612288*q^17*#^3 + 
     413325918001116848589917319391533297613778460082176*q^18*#^3 - 
     607435435418428538111505495013268477044161359904768*q^19*#^3 + 
     835928218901115930052024596416025765237199962636288*q^20*#^3 - 
     1079697478418417919185494245767858618011389075652608*q^21*#^3 + 
     1311591825126365497682578681943674984821059999563776*q^22*#^3 - 
     1501301487055247761847384890443672721736267463917568*q^23*#^3 + 
     1621958416781887902001015126262678233296884773625856*q^24*#^3 - 
     1656434419541991048552233078448075625872867806552064*q^25*#^3 + 
     1601288476991602927021393571348636683401695457404928*q^26*#^3 - 
     1467128955934174880879373790172752126599688840876032*q^27*#^3 + 
     1275448853107647725621193314764863287731393133104128*q^28*#^3 - 
     1053177075856497774552915823140733609361580618329088*q^29*#^3 + 
     826779785901492489431399704428744937331618012203776*q^30*#^3 - 
     617585963931791452584398874495076678370969500446720*q^31*#^3 + 
     439297426906897912326043689286638319182055655613336*q^32*#^3 - 
     297766835555034155174763644997504691721473048047288*q^33*#^3 + 
     192452536576393948815463723301124632650064946150702*q^34*#^3 - 
     118671460043926728756264091040449009889331546946644*q^35*#^3 + 
     69849632942434621507297161676686790871242188478008*q^36*#^3 - 
     39262025554964724921940818376501917407924226939642*q^37*#^3 + 
     21083586649513345222762982433851537859023259634800*q^38*#^3 - 
     10820069456953489038091176948392605365303857984976*q^39*#^3 + 
     5308342174190485782553722520253120846403269775651*q^40*#^3 - 
     2490235418977773050944325999665467363130743836304*q^41*#^3 + 
     1117285882908807244417296188084213652901499363700*q^42*#^3 - 
     479514092181794032059037739901985726333172707250*q^43*#^3 + 
     196880966664154951688293458669595895319079854490*q^44*#^3 - 
     77340186001510188590131680783965691421261655750*q^45*#^3 + 
     29068426523397283731468706576884630078182819700*q^46*#^3 - 
     10453226392703275364595626925361507091714333500*q^47*#^3 + 
     3596427932234989683703665728219502766289314830*q^48*#^3 - 
     1183711985860731793506388709848430378405460220*q^49*#^3 + 
     372664087131990798188924119743894517573258204*q^50*#^3 - 
     112204506357612295792120964330723299263703450*q^51*#^3 + 
     32302016190577457995887944747790066008794074*q^52*#^3 - 
     8889169067099428722350704632659637347883672*q^53*#^3 + 
     2337599850077064860432979860695785602673832*q^54*#^3 - 
     587219842778439042200795172057828841854896*q^55*#^3 + 
     140855804025860084832392838774067605748737*q^56*#^3 - 
     32247116299627063242398086315853609399088*q^57*#^3 + 
     7042440227271054419898373023436001191698*q^58*#^3 - 
     1466288788875802169068961770465194133176*q^59*#^3 + 
     290870677843049965592649974090555919572*q^60*#^3 - 
     54935688758143293875596470338338631612*q^61*#^3 + 
     9870548431032177358685959394459720664*q^62*#^3 - 
     1685710619444061434002905925542302952*q^63*#^3 + 
     273378724178657914150408807300291436*q^64*#^3 - 
     42056164050302553040923451539969216*q^65*#^3 + 
     6130210478425774845607985134015782*q^66*#^3 - 
     845568499992231043781357856693528*q^67*#^3 + 
     110214945448543673494878433245276*q^68*#^3 - 
     13554331773505866108033011206938*q^69*#^3 + 
     1570068024856734679916106062128*q^70*#^3 - 
     170977187512362351635521025888*q^71*#^3 + 17467164065000973149014670821*
      q^72*#^3 - 1670134277004239573688524928*q^73*#^3 + 
     149067825803991310541343416*q^74*#^3 - 12383318239817889118570194*q^75*
      #^3 + 954247107246009013944338*q^76*#^3 - 67952714818842168989822*q^77*
      #^3 + 4452328328811642987668*q^78*#^3 - 267068425947834964668*q^79*
      #^3 + 14580501495376626606*q^80*#^3 - 719518530714884780*q^81*#^3 + 
     31831164047468176*q^82*#^3 - 1249850895459258*q^83*#^3 + 
     43020512941842*q^84*#^3 - 1277816555604*q^85*#^3 + 
     32083072728*q^86*#^3 - 661982272*q^87*#^3 + 10775095*q^88*#^3 - 
     129696*q^89*#^3 + 1026*q^90*#^3 - 4*q^91*#^3 - 
     4634224471859699211123352685359493283840*#^4 + 
     158294410169578836977711746545523026296832*q*#^4 - 
     2671580627413183793250224805771426240921600*q^2*#^4 + 
     29700821983187372366337576518627892387643392*q^3*#^4 - 
     244659410147120128974560418340090981015093248*q^4*#^4 + 
     1592646279938314951851707330445027530156015616*q^5*#^4 - 
     8533163122537534688093462802213065936703848448*q^6*#^4 + 
     38699709555435819321689366449552462541802700800*q^7*#^4 - 
     151636885930573367501536807107707861733860179968*q^8*#^4 + 
     521407309297193836371211346466056916376844500992*q^9*#^4 - 
     1592773867445700340407597316880862660065620918272*q^10*#^4 + 
     4365496599760583430339639372392647414899435110400*q^11*#^4 - 
     10823085960499042196964467534417703041063505100800*q^12*#^4 + 
     24437818753486968122954176553299713445265012686848*q^13*#^4 - 
     50544364148589470257487956285998209988055694573568*q^14*#^4 + 
     96234150235404662185851515501949721184666700742656*q^15*#^4 - 
     169390925020920938561306625509664327798213483823104*q^16*#^4 + 
     276679504499354820016373335019209489943116511772672*q^17*#^4 - 
     420740829111892880653869523187583074186741395390464*q^18*#^4 + 
     597396847874582792026751511101116950232325792612352*q^19*#^4 - 
     794038286711238914998887129753854490680599619149824*q^20*#^4 + 
     990261302782940844249133162323647275601242724585472*q^21*#^4 - 
     1161138123230825069912152641284352361267260221196288*q^22*#^4 + 
     1282475827611010774289728672035757685125341313803264*q^23*#^4 - 
     1336509246048320271261091032451238341326710399138304*q^24*#^4 + 
     1316159264562926801177246331472970138386099061836032*q^25*#^4 - 
     1226457722893177868626919192103092789238508626545280*q^26*#^4 + 
     1082786023586524220628539025339275814026864124114240*q^27*#^4 - 
     906706570494945915603749276854680192042011435357472*q^28*#^4 + 
     720887886852125052812830226161967272965467050493712*q^29*#^4 - 
     544687040492235336165775270092556635689556571352808*q^30*#^4 + 
     391442925829841997169741657981103630565435783621204*q^31*#^4 - 
     267769408433933999035067903175302445797947884612258*q^32*#^4 + 
     174470286028460298657284499381256785380558488144278*q^33*#^4 - 
     108347038635775116987250095345745692218211569270889*q^34*#^4 + 
     64163323038223014663354844180221331588096611547032*q^35*#^4 - 
     36252992721294768911881324004336050469367344241219*q^36*#^4 + 
     19551331965211844584113895213098193502626176636738*q^37*#^4 - 
     10068136420831724755222656151197245975422626719646*q^38*#^4 + 
     4952271817906268454278118443221224041261206623042*q^39*#^4 - 
     2327359032062330840777492164410962718853130076276*q^40*#^4 + 
     1045263941751834239641747089768116737126205316200*q^41*#^4 - 
     448716704217473580375878527323800501134019418470*q^42*#^4 + 
     184146112264520537443134004347874423105653181920*q^43*#^4 - 
     72250024349538535218736669113620451203974910655*q^44*#^4 + 
     27103202009636039406586183831244342438351757270*q^45*#^4 - 
     9721057014473315972161838019563031318419617800*q^46*#^4 + 
     3333503339289085806719211425164864707983718610*q^47*#^4 - 
     1092818567462749620539159400182404409474130380*q^48*#^4 + 
     342453074515204643235059640322175087551848910*q^49*#^4 - 
     102561998460480045896720801388290637778438400*q^50*#^4 + 
     29350189629784128524612239106444847809083292*q^51*#^4 - 
     8023438245926516403594391537000628784139910*q^52*#^4 + 
     2094595781620792381976448692632494388927952*q^53*#^4 - 
     522002942751164231343459412988002842965568*q^54*#^4 + 
     124136236117572175343242948516697446710936*q^55*#^4 - 
     28156117319613519201075402523174457725308*q^56*#^4 + 
     6087873746448234565453268610521365743140*q^57*#^4 - 
     1254065269807607038583677625712044714593*q^58*#^4 + 
     245951936731265962206653216815011750192*q^59*#^4 - 
     45892194944963929546570949722156352582*q^60*#^4 + 
     8140202925536340438071785060666389740*q^61*#^4 - 
     1371363070009357577112403239081717920*q^62*#^4 + 
     219211781350169682509981607818232488*q^63*#^4 - 
     33212350046656023457375914482182338*q^64*#^4 + 
     4763672795186396617550068075746306*q^65*#^4 - 
     645981901121890027038193817415129*q^66*#^4 + 
     82700020273648163244131636062752*q^67*#^4 - 
     9979359172469791861623623956519*q^68*#^4 + 
     1133032337949665016419807144722*q^69*#^4 - 
     120801254598068248778823813414*q^70*#^4 + 12068162322132892295973584322*
      q^71*#^4 - 1126918138554722474824598628*q^72*#^4 + 
     98093124769521674781064944*q^73*#^4 - 7934950667006546848770104*q^74*
      #^4 + 594426586508517777908752*q^75*#^4 - 41075252810909370904475*q^76*
      #^4 + 2606261366898240407470*q^77*#^4 - 151053752882160590752*q^78*
      #^4 + 7948042976079253042*q^79*#^4 - 376932677647457248*q^80*#^4 + 
     15972992909748474*q^81*#^4 - 598498047072318*q^82*#^4 + 
     19572002181708*q^83*#^4 - 549438005584*q^84*#^4 + 12956866652*q^85*#^4 - 
     249189324*q^86*#^4 + 3744868*q^87*#^4 - 41116*q^88*#^4 + 292*q^89*#^4 - 
     q^90*#^4 + 6310153465125845691803020595084679708672*#^5 - 
     208991680047656671814753939173672891711488*q*#^5 + 
     3419268816082695456855656673706253576306688*q^2*#^5 - 
     36841230675086107178225469648650775772004352*q^3*#^5 + 
     294052960762694055192171706796729917010608128*q^4*#^5 - 
     1854283983993145455464181654894573119197937664*q^5*#^5 + 
     9621737936908679881819768837939572901341560832*q^6*#^5 - 
     42250213291162996149178008192585893956949114880*q^7*#^5 + 
     160248047722839583888964322091498519319071948800*q^8*#^5 - 
     533234667572738820003915572846006127221639479296*q^9*#^5 + 
     1575915978424832762044551101219524224623761686528*q^10*#^5 - 
     4177650421806591320991513607201377498773229404160*q^11*#^5 + 
     10014938936245610112435552144612856509079611506688*q^12*#^5 - 
     21859234961154687337481372214737791159918716518400*q^13*#^5 + 
     43691237030172242245830048091809616235727271624704*q^14*#^5 - 
     80365702586922743758683632730167609564098056290304*q^15*#^5 + 
     136621606357756445682963748349779047744383057412096*q^16*#^5 - 
     215455983577220668493440243102926435968820052869120*q^17*#^5 + 
     316234921623992877667824820177888084253868287213568*q^18*#^5 - 
     433240937900100550217284468304861553405951860416512*q^19*#^5 + 
     555435388770498739023321986915685088546285258300416*q^20*#^5 - 
     667909760668416858418406594585634590955578254261248*q^21*#^5 + 
     754873336982309130071105213043724890572571855628800*q^22*#^5 - 
     803348081207466934979961998516567049124873449263616*q^23*#^5 + 
     806359428591645455352867087192501440497940090527296*q^24*#^5 - 
     764540363892011157448027251521049682464341682355392*q^25*#^5 + 
     685658916587519476170474645378091209917557865910528*q^26*#^5 - 
     582351186893918428455632434712126549630333859934752*q^27*#^5 + 
     468936148099717325263040633536515550773408250058652*q^28*#^5 - 
     358369886326502084418551421796181257042801305466284*q^29*#^5 + 
     260156043357525178910064924301118844056357627143806*q^30*#^5 - 
     179547109704097911137204994087804343880389649579298*q^31*#^5 + 
     117892833619420492392137265796608871912109102052294*q^32*#^5 - 
     73697167890200050416609428306219844068863484757786*q^33*#^5 + 
     43886229274484604424063568866043840425060378078431*q^34*#^5 - 
     24908706398837177651289592829498305652422523981064*q^35*#^5 + 
     13481065775924024610422853005647970101288687115613*q^36*#^5 - 
     6960283321909109501729441338570741657977344719370*q^37*#^5 + 
     3429373016102858455899307177196317903977996647880*q^38*#^5 - 
     1612947210946271563875746183851436199739581063850*q^39*#^5 + 
     724358531890621127740400782807538514451059600605*q^40*#^5 - 
     310673321453024621284931228009707868186664098710*q^41*#^5 + 
     127273909706899196936066120578867053663034222765*q^42*#^5 - 
     49808962536764520538611209412508982252070406800*q^43*#^5 + 
     18622405405944984160270616805692605212199920395*q^44*#^5 - 
     6651685711855678285639282873699704859877758850*q^45*#^5 + 
     2269775334991795050136607383736245598903296765*q^46*#^5 - 
     739872268845737877585925955412231097433869170*q^47*#^5 + 
     230356592563317281505303632216862687182320875*q^48*#^5 - 
     68492229211508720244784611712211624667694940*q^49*#^5 + 
     19443947991965839834162160157258976916546707*q^50*#^5 - 
     5268830515144956506808291637629837655550798*q^51*#^5 + 
     1362361716750305983445090670762520165972693*q^52*#^5 - 
     336014190277890662842437204767882901263872*q^53*#^5 + 
     79017638204697734996695695753064337684968*q^54*#^5 - 
     17708443721298826595114579394095364496144*q^55*#^5 + 
     3779969659695966821459279944636668424097*q^56*#^5 - 
     768034420143555607921527633343726437100*q^57*#^5 + 
     148442972153602197792169266476933426910*q^58*#^5 - 
     27270573625009245581627097049863407096*q^59*#^5 + 
     4757928962823471258472063749828726958*q^60*#^5 - 
     787635460353676497767748982098843840*q^61*#^5 + 
     123585750653282768921294372433584988*q^62*#^5 - 
     18359170252528039138992103509745230*q^63*#^5 + 
     2578894102274222573380842300911104*q^64*#^5 - 
     342063728095184864142398996675634*q^65*#^5 + 
     42776683372292714243235764196881*q^66*#^5 - 
     5034955571814977180532411753580*q^67*#^5 + 
     556741344546325333980856957403*q^68*#^5 - 57712402903854408183271428602*
      q^69*#^5 + 5595325446346262244915910236*q^70*#^5 - 
     506036987880417147332082658*q^71*#^5 + 42565453296914392164798475*q^72*
      #^5 - 3318941336662821879687326*q^73*#^5 + 238978260578341089475101*
      q^74*#^5 - 15821301576220926806952*q^75*#^5 + 
     958221834587168986243*q^76*#^5 - 52781527495106744402*q^77*#^5 + 
     2625941278045091137*q^78*#^5 - 117026417679650414*q^79*#^5 + 
     4625053055653751*q^80*#^5 - 160095776139128*q^81*#^5 + 
     4777626461909*q^82*#^5 - 120398619886*q^83*#^5 + 2490677531*q^84*#^5 - 
     40596924*q^85*#^5 + 488668*q^86*#^5 - 3860*q^87*#^5 + 15*q^88*#^5 - 
     6726091633077227445987913769197611515904*#^6 + 
     215801578500255660196701236150981281972224*q*#^6 - 
     3419429689921580071359851201794018897821696*q^2*#^6 + 
     35672976783920997357061878893963103021563904*q^3*#^6 - 
     275615342555568024068283893391652122896891904*q^4*#^6 + 
     1681946878678955931419152524443527225830014976*q^5*#^6 - 
     8443665206288725903128232040921474728105869312*q^6*#^6 + 
     35861518811363125131384319859999963656161853440*q^7*#^6 - 
     131520404302978512269996528122105369170703810560*q^8*#^6 + 
     423053295694520727943162185096439908718728708096*q^9*#^6 - 
     1208256270485568095325627968707569884580132618240*q^10*#^6 + 
     3094407605139904657516494620296793133813902082048*q^11*#^6 - 
     7164408192930481903456195895591897647342739324928*q^12*#^6 + 
     15097938178977335990082869525294306652281927565312*q^13*#^6 - 
     29126516178252389976697788801013509088268919717888*q^14*#^6 + 
     51693262171331927983706986902247722701340198666240*q^15*#^6 - 
     84762845720813854247406919772727689388084920896512*q^16*#^6 + 
     128889612868089932095570618825577133817316599680000*q^17*#^6 - 
     182342884834730168889617598859953934243259334430464*q^18*#^6 + 
     240696900646353107986416678329249524080628794341376*q^19*#^6 - 
     297217740510087197891993067796537162878899404580736*q^20*#^6 + 
     344106491482060209075420081308668508332255877304960*q^21*#^6 - 
     374293365778273028399822763314119496983250082384864*q^22*#^6 + 
     383203058911265002937021083766054744912855533406400*q^23*#^6 - 
     369879367393827260047417126543985668806921317537124*q^24*#^6 + 
     337094578346421184356454777141780120615372295351988*q^25*#^6 - 
     290460712423756442230991985905205868278697804923237*q^26*#^6 + 
     236915894582332598602922070330860373425051079551820*q^27*#^6 - 
     183125431636998757261535245303737652927690677645972*q^28*#^6 + 
     134270713276493915013385726588651305206696058678912*q^29*#^6 - 
     93471812829167795586078231931312129275422068301412*q^30*#^6 + 
     61829659384628565514671994031336648293507258524630*q^31*#^6 - 
     38890582124923416262898244213845187975111175963767*q^32*#^6 + 
     23275824818700898002540267846688350937250016890808*q^33*#^6 - 
     13262630601864409899036802765302238604963304008774*q^34*#^6 + 
     7198471614844669742978311215007971931576486890578*q^35*#^6 - 
     3723332329798461173464594781488417597145889946555*q^36*#^6 + 
     1836002221674260647654573087124671526507848611900*q^37*#^6 - 
     863393630734916614880898523680679214137063250575*q^38*#^6 + 
     387310575017905110747048551901722252602306070380*q^39*#^6 - 
     165776313703953099981532153717472237693265369415*q^40*#^6 + 
     67713251350821656990994658178718376658387985300*q^41*#^6 - 
     26397730163216378089666055314343280912336276560*q^42*#^6 + 
     9822757728084751610884343861210765695812912830*q^43*#^6 - 
     3488872887164171370239456783153913454515071635*q^44*#^6 + 
     1182800393449816304113670571129125075032725950*q^45*#^6 - 
     382719708311901873784730893979754895366235025*q^46*#^6 + 
     118178972829827590202282706627112456800965750*q^47*#^6 - 
     34818875186404260251766052177002540353322885*q^48*#^6 + 
     9786044753623182528643574324295419853313310*q^49*#^6 - 
     2622994637988942235567026387668187796016859*q^50*#^6 + 
     670257022330443112307029662935646135419214*q^51*#^6 - 
     163218863153514987515249659653351427473096*q^52*#^6 + 
     37860784646295001225427197236517849936444*q^53*#^6 - 
     8361363021933091935822074347428774247199*q^54*#^6 + 
     1757040127070354806304056319573528274536*q^55*#^6 - 
     351092397418813130897584562466413507342*q^56*#^6 + 
     66662438127217907168415853804198267540*q^57*#^6 - 
     12017389660826198396793401335649254725*q^58*#^6 + 
     2055032580592945258170200403428454896*q^59*#^6 - 
     333023686875171575108757833386806770*q^60*#^6 + 
     51085933209712325506740110754732228*q^61*#^6 - 
     7409147722931101083784604282343138*q^62*#^6 + 
     1014589157972278590984530049237922*q^63*#^6 - 
     130984041970416774048377555761253*q^64*#^6 + 
     15915966168811672512327258135580*q^65*#^6 - 
     1816913021924700720689342158012*q^66*#^6 + 
     194460127761382462449408619750*q^67*#^6 - 19468226941626951702014822099*
      q^68*#^6 + 1818464035339657121884692156*q^69*#^6 - 
     158018323904715116791561281*q^70*#^6 + 12732402821352123819045580*q^71*
      #^6 - 947745094671095126256399*q^72*#^6 + 64891989979685520618740*q^73*
      #^6 - 4066857318984934328214*q^74*#^6 + 231945418152377766518*q^75*
      #^6 - 11956666163305288407*q^76*#^6 + 552572539629025070*q^77*#^6 - 
     22668186077931377*q^78*#^6 + 815365260838322*q^79*#^6 - 
     25316712474967*q^80*#^6 + 664774920510*q^81*#^6 - 14353676307*q^82*#^6 + 
     244671498*q^83*#^6 - 3087034*q^84*#^6 + 25628*q^85*#^6 - 105*q^86*#^6 + 
     5765102018645900696058995216001955528704*#^7 - 
     179010102749507174534015233316428204474368*q*#^7 + 
     2744339182006566021190134231846708188282880*q^2*#^7 - 
     27692665688075729056049477345193378780807168*q^3*#^7 + 
     206893943499644097896454127303610681184485376*q^4*#^7 - 
     1220536488694838910473674479472977209928450048*q^5*#^7 + 
     5921559291497719903032148483105978846836424704*q^6*#^7 - 
     24297974185502014892694637240719053045564964864*q^7*#^7 + 
     86067202982762114133202390555659271894734274560*q^8*#^7 - 
     267304746768597143770208009301616817282031157248*q^9*#^7 + 
     736882820089609628465500869569592387659011129344*q^10*#^7 - 
     1820967438550899386342092307949319683035302723584*q^11*#^7 + 
     4066720998453805309646934452323172224782044971008*q^12*#^7 - 
     8263645208219880959862142839908877731131399667712*q^13*#^7 + 
     15366656841638806782099444581233495876262880681984*q^14*#^7 - 
     26278745000478990710660858912770191886525018791936*q^15*#^7 + 
     41504481345063064015371320267836925608890807870720*q^16*#^7 - 
     60766032104991089462068828976266193527453750565376*q^17*#^7 + 
     82740007665573655638559944313714693886134619351040*q^18*#^7 - 
     105076751431816006030222706205696275005601948560128*q^19*#^7 + 
     124778862737812022794895167466705964626446404775008*q^20*#^7 - 
     138868884747258954328108038999353039629291569364992*q^21*#^7 + 
     145137706149164002856625188270953624493111043619152*q^22*#^7 - 
     142711095933911180663518283679202016556733806924720*q^23*#^7 + 
     132235539323351610813952602665229402332757445808283*q^24*#^7 - 
     115635602768545775677436421882825591213388736774634*q^25*#^7 + 
     95557489330681936984670151474925546326220617096219*q^26*#^7 - 
     74711581330444897111589862319508653894003156406670*q^27*#^7 + 
     55326133991745093196059647331086058863950863010074*q^28*#^7 - 
     38843171499649819769413593087101146578282750948360*q^29*#^7 + 
     25877444226292520290582864883889921073602924899430*q^30*#^7 - 
     16371627113113471310936419902596447657082413735512*q^31*#^7 + 
     9843090616239360860604368961304063108999665208840*q^32*#^7 - 
     5627457453062880163333294088514141708376630104354*q^33*#^7 + 
     3061079785912948877932348553434721159760793208370*q^34*#^7 - 
     1585002250442667031497667130998184055492668601660*q^35*#^7 + 
     781557831199325841599988946999689113953621215610*q^36*#^7 - 
     367134301442490599981593650935226649917777148100*q^37*#^7 + 
     164343498538668813901474937085706661708387473095*q^38*#^7 - 
     70121361194059308704771393551984295847052839260*q^39*#^7 + 
     28523383435394618218060603107226544429316569240*q^40*#^7 - 
     11062771696336958467007604989130419697391014210*q^41*#^7 + 
     4091432893452411161188998240431372232257182275*q^42*#^7 - 
     1442942838965587185345895942312890646531895080*q^43*#^7 + 
     485261706787024511355901920456591836789239625*q^44*#^7 - 
     155605295073714863909246712343030589047833090*q^45*#^7 + 
     47570692419441752798273047856674108917823135*q^46*#^7 - 
     13862554731426662470736688470771449135951230*q^47*#^7 + 
     3849761510014060237870336604966526773640215*q^48*#^7 - 
     1018555185858222757730102310673854649810070*q^49*#^7 + 
     256651259622393415306575746745629606349079*q^50*#^7 - 
     61564678553712082716449794984277473589478*q^51*#^7 + 
     14052142301460941733876988868635920099365*q^52*#^7 - 
     3050281810290789914398122897454182324918*q^53*#^7 + 
     629297938037122433514531261723808580076*q^54*#^7 - 
     123307768294524095474123417253460900118*q^55*#^7 + 
     22930057408242735503346397910715487169*q^56*#^7 - 
     4043190339489719555148741702176777044*q^57*#^7 + 
     675349952641601888584234462462310475*q^58*#^7 - 
     106746593599850137497866542101364788*q^59*#^7 + 
     15947157524800241841371578639989114*q^60*#^7 - 
     2248762519225846119204137637183874*q^61*#^7 + 
     298881261275220515334958562519218*q^62*#^7 - 
     37380178210784859489750231590762*q^63*#^7 + 
     4391211047687244358537672037444*q^64*#^7 - 
     483558499065841692913333760716*q^65*#^7 + 49802653392796701466535675170*
      q^66*#^7 - 4785098361879978523675216406*q^67*#^7 + 
     427680552816439418224011010*q^68*#^7 - 35442788533361568394174638*q^69*
      #^7 + 2713365182055759812397573*q^70*#^7 - 191080067776954926660902*
      q^71*#^7 + 12317271095486513853012*q^72*#^7 - 
     722623842991453947000*q^73*#^7 + 38323393891783694503*q^74*#^7 - 
     1822404177789649774*q^75*#^7 + 76942572530101979*q^76*#^7 - 
     2849113220829900*q^77*#^7 + 91097594301249*q^78*#^7 - 
     2464188763640*q^79*#^7 + 54833366485*q^80*#^7 - 963734532*q^81*#^7 + 
     12544325*q^82*#^7 - 107504*q^83*#^7 + 455*q^84*#^7 - 
     4050827379369581490516532045448730378240*#^8 + 
     121601993971837365054557253845682462130176*q*#^8 - 
     1801770777079002318413944397283168504250368*q^2*#^8 + 
     17566879902456945600471795258092711967719424*q^3*#^8 - 
     126768838527434396992587283246580027013464064*q^4*#^8 + 
     722128074092117721856347308746038525220356096*q^5*#^8 - 
     3381887323184922077809263278653664533482504192*q^6*#^8 + 
     13390920819335461368939142586388251554955132928*q^7*#^8 - 
     45756191019173727038478778644638230697479077888*q^8*#^8 + 
     137038223981532647855914364940327261498794213376*q^9*#^8 - 
     364169766809215662311350418859019659270818635776*q^10*#^8 + 
     867205196559713379943796968073807703771294154752*q^11*#^8 - 
     1865598856035576126987742054262601709947879573504*q^12*#^8 + 
     3650359768907950154476888472013149756629194983424*q^13*#^8 - 
     6533790604790023224498743388170194419797799108096*q^14*#^8 + 
     10750768857105832324879092312587917272980461025280*q^15*#^8 - 
     16330580443781154234847580210924932419115872830400*q^16*#^8 + 
     22985662453114156261438853522396914139580779333952*q^17*#^8 - 
     30075573750014846502292083739063605117655821961488*q^18*#^8 + 
     36687201533763514914957645731185670793259047291360*q^19*#^8 - 
     41827346679539667369987346977840407493631797983412*q^20*#^8 + 
     44671595044848269583184248658780098700811500990212*q^21*#^8 - 
     44782018963086243148894479114651643105106375371323*q^22*#^8 + 
     42214459026258875708567286538668820612920420699096*q^23*#^8 - 
     37480731679039867611596098459348505635438586920098*q^24*#^8 + 
     31388958194972976201168283790559353379904972714554*q^25*#^8 - 
     24827728226692756776801068432912399102748087334107*q^26*#^8 + 
     18569512629635800998187206133690133696258617277826*q^27*#^8 - 
     13147044267986515281350604170309207697006755785381*q^28*#^8 + 
     8819289754706376761515036859602319165305417461246*q^29*#^8 - 
     5610322404252075484119972930211193763247078422898*q^30*#^8 + 
     3387053693802903136327423705430798254726179678814*q^31*#^8 - 
     1941918977255844734208629017619910642899104368359*q^32*#^8 + 
     1057975108026889000130656156596975602350324276630*q^33*#^8 - 
     548003871198127562702347416837488600212093388971*q^34*#^8 + 
     269993862078982813919416848499267152555074701058*q^35*#^8 - 
     126577275575032129759259344576296003668532944506*q^36*#^8 + 
     56484745583053996570480885504916789688328680188*q^37*#^8 - 
     23999140967497869583744154154270170932779284555*q^38*#^8 + 
     9710444986827317128390665548224852053388518802*q^39*#^8 - 
     3742193592631394311961762305015942574867011796*q^40*#^8 + 
     1373716739296967423990961967790131120456386362*q^41*#^8 - 
     480360970797432092361361164719964468253999051*q^42*#^8 + 
     160003430574395469698303576010360632685053750*q^43*#^8 - 
     50763204344798890406023994037640925451441914*q^44*#^8 + 
     15338022813260152335438211630444226315200052*q^45*#^8 - 
     4412733944599226079782336290905842559669894*q^46*#^8 + 
     1208525540313339746971816857526071817589212*q^47*#^8 - 
     314977016073621429139588934326073447324840*q^48*#^8 + 
     78093436940890177093464844493360464879898*q^49*#^8 - 
     18410762740244569450004303170892413540289*q^50*#^8 + 
     4125050378227742987602158843734828011154*q^51*#^8 - 
     877876782147923222570853417843856323687*q^52*#^8 + 
     177336091125340782750241722463227897574*q^53*#^8 - 
     33977838659294150458617988031173164125*q^54*#^8 + 
     6169722957260342404177648737344301814*q^55*#^8 - 
     1060718589625387365242371977846667923*q^56*#^8 + 
     172482762956562928592442951360581076*q^57*#^8 - 
     26497021150586838191214060975708903*q^58*#^8 + 
     3840537494723453586838863721752988*q^59*#^8 - 
     524450872943630704211432207468392*q^60*#^8 + 
     67365647051959542471120194748464*q^61*#^8 - 
     8124855840801240919586264306230*q^62*#^8 + 
     918264051668656592231913233264*q^63*#^8 - 97033288676240739063241874280*
      q^64*#^8 + 9562703560574465800019920192*q^65*#^8 - 
     876419282133830621694082959*q^66*#^8 + 74458282179449546357485604*q^67*
      #^8 - 5842317514893390954607063*q^68*#^8 + 421591673212235064753538*
      q^69*#^8 - 27842462037506624870821*q^70*#^8 + 
     1673198509592294856760*q^71*#^8 - 90881503025055087787*q^72*#^8 + 
     4425635815553766656*q^73*#^8 - 191323790100723539*q^74*#^8 + 
     7253439505481492*q^75*#^8 - 237433954754573*q^76*#^8 + 
     6574915052854*q^77*#^8 - 149771465226*q^78*#^8 + 2694676158*q^79*#^8 - 
     35906069*q^80*#^8 + 315016*q^81*#^8 - 1365*q^82*#^8 + 
     2367102872672354883333618796785920114688*#^9 - 
     68621101628292321269333393752761877659648*q*#^9 + 
     981569848437161055587222431459446723969024*q^2*#^9 - 
     9235896648310085047717334124599631978430464*q^3*#^9 + 
     64300545279568727605909488587000940290506752*q^4*#^9 - 
     353252933820902779434101220124913057017626624*q^5*#^9 + 
     1594954801198659361458701953907392492072599552*q^6*#^9 - 
     6086423125289607546440509358045448403902136320*q^7*#^9 + 
     20035725666680513134691815116456837319836745728*q^8*#^9 - 
     57787998550429133112126856034481426932525924352*q^9*#^9 + 
     147833793155158312545936524359274821742903058432*q^10*#^9 - 
     338761915452982692533136475892257451685415084032*q^11*#^9 + 
     701000664268765170335920822080159426675635567616*q^12*#^9 - 
     1318813140367080271899993629864181084652039938048*q^13*#^9 + 
     2268691305161238102147948566122045104044843535360*q^14*#^9 - 
     3586100357639397631428785565084135487825164367872*q^15*#^9 + 
     5230727466245593910983340461534472555038408948320*q^16*#^9 - 
     7066337024450467719191669966516766013923720912192*q^17*#^9 + 
     8869958147598099788723964847814161997390532702096*q^18*#^9 - 
     10374804681702561967790484876505050759708143189712*q^19*#^9 + 
     11336116494211601341179017970678302022812620980654*q^20*#^9 - 
     11597069952731210174103132229255172553827171163672*q^21*#^9 + 
     11130134263665652280650338574182668847698965806480*q^22*#^9 - 
     10039162267916674907925497197081695847486712137062*q^23*#^9 + 
     8523844506826908515769116107985966627156145664029*q^24*#^9 - 
     6822427706704184035180576640233876060457061899820*q^25*#^9 + 
     5154282028479534198344535117724767370728263871003*q^26*#^9 - 
     3679816211522953591183296083674178219913472500342*q^27*#^9 + 
     2485212954813623243250909408314920450753509610145*q^28*#^9 - 
     1589219805092589539115755189193027950317900738268*q^29*#^9 + 
     963045965804081092196565971054873952909090746079*q^30*#^9 - 
     553442315116307213465156001682740747205216313210*q^31*#^9 + 
     301815998903756249986378875595283002262193890992*q^32*#^9 - 
     156280220700249246776617663148103690438231541094*q^33*#^9 + 
     76872684148945871804817054622650459153043614893*q^34*#^9 - 
     35935985973093995624972445567216669632967811582*q^35*#^9 + 
     15970923268524605172105731520270408149497989820*q^36*#^9 - 
     6749914257486120423239055492788748440805293764*q^37*#^9 + 
     2713509875819759529198269624874590738563104573*q^38*#^9 - 
     1037766434439348754017535482213996644942550386*q^39*#^9 + 
     377612648050445807729516799236227010099329734*q^40*#^9 - 
     130734304826177175280831516526776454627756220*q^41*#^9 + 
     43064558689856352045115046654850399055889208*q^42*#^9 - 
     13495933271054454745675607346589803376517816*q^43*#^9 + 
     4023248761712348151967214889433040329467352*q^44*#^9 - 
     1140652752475241091632311728347994419001768*q^45*#^9 + 
     307479723759561584099638818195255984006760*q^46*#^9 - 
     78780950449306884139754808618320990637146*q^47*#^9 + 
     19177549730393007774446014307772439184537*q^48*#^9 - 
     4433293158979764335493948194393611075314*q^49*#^9 + 
     972708175520294887637010066903891797464*q^50*#^9 - 
     202436052617538864227519199913848977798*q^51*#^9 + 
     39932946878448574034384704571511080911*q^52*#^9 - 
     7460396000992756602447555954215086528*q^53*#^9 + 
     1318817430359576494338646315618895055*q^54*#^9 - 
     220372565365455317970887077319291236*q^55*#^9 + 
     34768511383763138664831475347503157*q^56*#^9 - 
     5172714461500161892963283551610214*q^57*#^9 + 
     724667659866808696371808365727971*q^58*#^9 - 
     95446432522044172353070655770368*q^59*#^9 + 
     11798115913730958446360935785176*q^60*#^9 - 
     1365959028357015062170649127072*q^61*#^9 + 
     147798350424480991032392383794*q^62*#^9 - 14908087528847062364981223464*
      q^63*#^9 + 1397870472128851536825198752*q^64*#^9 - 
     121453647927425988873106760*q^65*#^9 + 9742292741336405824303855*q^66*
      #^9 - 718438056405186714499748*q^67*#^9 + 48470298916978951427503*q^68*
      #^9 - 2974693256213374890556*q^69*#^9 + 164952535528767273780*q^70*
      #^9 - 8198154029607256572*q^71*#^9 + 361609836916524612*q^72*#^9 - 
     13983816239274386*q^73*#^9 + 466788402369702*q^74*#^9 - 
     13178113864282*q^75*#^9 + 305966283623*q^76*#^9 - 5609613636*q^77*#^9 + 
     76152023*q^78*#^9 - 680524*q^79*#^9 + 3003*q^80*#^9 - 
     1163090143136301820716898559646043471872*#^10 + 
     32522319948003349492369072858977597652992*q*#^10 - 
     448561206624003505492514756302668274532352*q^2*#^10 + 
     4068196563762457883402866931232454165659648*q^3*#^10 - 
     27289906351262871062219026227800330558570496*q^4*#^10 + 
     144402986852072880703936640242037769252962304*q^5*#^10 - 
     627735133319035255090794385903879630236794880*q^6*#^10 + 
     2305464811775952935645438348027439485682745344*q^7*#^10 - 
     7301232856756814490133936013607306455204923392*q^8*#^10 + 
     20250961180651329514765300137570722948756588544*q^9*#^10 - 
     49798482557169060446280583554320282941187584512*q^10*#^10 + 
     109643813941507703824492877616016944853134532608*q^11*#^10 - 
     217902854486518631507449346404929196398883142400*q^12*#^10 + 
     393536694627007953290881785416008985625613663488*q^13*#^10 - 
     649578910643744983133709501781760905488320004288*q^14*#^10 + 
     984747330678253806791793898676826376685547676032*q^15*#^10 - 
     1376878520058960651605262630996028782536978856252*q^16*#^10 + 
     1782124367319352112179020622390264091312181314700*q^17*#^10 - 
     2142139191439684006241098074742803838459478469135*q^18*#^10 + 
     2398025735184374478863310179642049908137115946972*q^19*#^10 - 
     2506363130119469535053755871127785534838488576598*q^20*#^10 + 
     2451229654524237093863408877389143744469826872832*q^21*#^10 - 
     2247678826999759573326963033678675871428164804802*q^22*#^10 + 
     1935810958505546018409739908085993142014752371796*q^23*#^10 - 
     1568400677273819527250195929848394976363764458511*q^24*#^10 + 
     1197102394101771444529897094939876712606925354730*q^25*#^10 - 
     861858697842757490527093637015940454275688311709*q^26*#^10 + 
     585953963236430700346711699915674033033522301020*q^27*#^10 - 
     376576333496969450974643464748854481994088372864*q^28*#^10 + 
     228979147471783065049029375456025286522243298350*q^29*#^10 - 
     131837582467435267404919055535068358711167345187*q^30*#^10 + 
     71926496794456540426092693376159508643625852776*q^31*#^10 - 
     37205978791576197538499330978913252186149271815*q^32*#^10 + 
     18257553645358816399645661877751893417890860080*q^33*#^10 - 
     8503082776295232245550142181214304475561459459*q^34*#^10 + 
     3759930622311117721485408005534528678084281280*q^35*#^10 - 
     1579019516351584195399043144675335032931622454*q^36*#^10 + 
     629947119523130572083208178675389962233090496*q^37*#^10 - 
     238783959944467170104073622010676885064250947*q^38*#^10 + 
     86007750306920734176385231989954616094805850*q^39*#^10 - 
     29438796568724020875821320546331418751843919*q^40*#^10 + 
     9575093355302784837425631350473319158713618*q^41*#^10 - 
     2959161539867652922072412435209388148762292*q^42*#^10 + 
     868821589688129848567166607004660637311442*q^43*#^10 - 
     242288734914669459276567118964760420071316*q^44*#^10 + 
     64158024187216913769707903494901970707132*q^45*#^10 - 
     16126024907647224478886651140014696560839*q^46*#^10 + 
     3845682062506834411850766544563622547878*q^47*#^10 - 
     869693650847655575387377262805463856702*q^48*#^10 + 
     186400619796004168556929018103588507800*q^49*#^10 - 
     37837247755115108842933378965909280577*q^50*#^10 + 
     7268500645852691837452172603339512990*q^51*#^10 - 
     1320203549232200827994817713118113643*q^52*#^10 + 
     226504689864127995944421885524426084*q^53*#^10 - 
     36666584291721935142410057449485180*q^54*#^10 + 
     5593442999525162829254271959376230*q^55*#^10 - 
     802966587925706087710360643095403*q^56*#^10 + 
     108304633643300277893867803861922*q^57*#^10 - 
     13701509916224730356958172347701*q^58*#^10 + 
     1622594235751572390194638453354*q^59*#^10 - 
     179479272042640541667796756623*q^60*#^10 + 18497054595382631189101820274*
      q^61*#^10 - 1771144906855849159995795721*q^62*#^10 + 
     157065779286453871737442074*q^63*#^10 - 12852859144872346409043699*q^64*
      #^10 + 966463011941242676142348*q^65*#^10 - 66454508998484861673037*
      q^66*#^10 + 4154748517208979209886*q^67*#^10 - 
     234596455494248571705*q^68*#^10 + 11867231104256822732*q^69*#^10 - 
     532549561284018111*q^70*#^10 + 20943628724305092*q^71*#^10 - 
     710684411561059*q^72*#^10 + 20387711389058*q^73*#^10 - 
     480816026970*q^74*#^10 + 8950835472*q^75*#^10 - 123331981*q^76*#^10 + 
     1118260*q^77*#^10 - 5005*q^78*#^10 + 
     484698724532990037554565839323407777792*#^11 - 
     13056156012521779856696879719727841017856*q*#^11 + 
     173407095979379820637883388143195285422080*q^2*#^11 - 
     1513877164400738987573054264932262041092096*q^3*#^11 + 
     9771529483001153439979595563904047887040512*q^4*#^11 - 
     49731614195984648744996258728690214140379136*q^5*#^11 + 
     207849243225523889725286632197113021198082048*q^6*#^11 - 
     733603459434799408874315949732328840108695552*q^7*#^11 + 
     2231723745653223670866171078068776903661965824*q^8*#^11 - 
     5943425119564825516686928153951219301830708224*q^9*#^11 + 
     14026669634369789344707887212873664671991457792*q^10*#^11 - 
     29625444068404953615028369075685164608372635136*q^11*#^11 + 
     56451466735642669502699157076740536232363732288*q^12*#^11 - 
     97704029840657676544059388766729464383220481280*q^13*#^11 + 
     154472513897042308678439833824531916646541754848*q^14*#^11 - 
     224185099980280351077922116327527538310449228192*q^15*#^11 + 
     299918945922211419187899439687386573509775079635*q^16*#^11 - 
     371218077097040418378212223744461052282672868422*q^17*#^11 + 
     426452358965787455123106068047522910681901593787*q^18*#^11 - 
     455983680965687674994209221357637608724299800346*q^19*#^11 + 
     454929983364647439435941288207658300620531864763*q^20*#^11 - 
     424437044985801928266708172942533233904244154514*q^21*#^11 + 
     371027831056514304997698122590733790302670430440*q^22*#^11 - 
     304426518702333249333602120765858863547196854190*q^23*#^11 + 
     234810634577539446484560770043206502526139606245*q^24*#^11 - 
     170496742766283248863025412287270429365273140776*q^25*#^11 + 
     116685269948299674026998434042707933703635630235*q^26*#^11 - 
     75352447529336727888368190646708115766197861880*q^27*#^11 + 
     45960669014935840855160701478261513587130048970*q^28*#^11 - 
     26500878178371509096764767373028529684171842406*q^29*#^11 + 
     14456103753496377447063169663885792025092814227*q^30*#^11 - 
     7465337869875689381198562930014582482295825998*q^31*#^11 + 
     3651789858667180909308549048485122895166638992*q^32*#^11 - 
     1692910646629371486741494080987978559423602524*q^33*#^11 + 
     744068495929405428674625490607891214079697455*q^34*#^11 - 
     310161169324395923016320325658755157738926176*q^35*#^11 + 
     122650716041348682519580912237061771636540204*q^36*#^11 - 
     46019495276480108345569973708920516256775488*q^37*#^11 + 
     16385236357512607734153382377288863417198888*q^38*#^11 - 
     5536331435838023962553120675224188587017028*q^39*#^11 + 
     1775165795071970628035312661490574161927795*q^40*#^11 - 
     540084358844203238167270337968168361239810*q^41*#^11 + 
     155889737858050641523180313122604334256659*q^42*#^11 - 
     42677847970788558904179014817001671068362*q^43*#^11 + 
     11078471979590441365814769750361821598688*q^44*#^11 - 
     2725707131137767507388033487135798634558*q^45*#^11 + 
     635323458223195836371101742326464343922*q^46*#^11 - 
     140211712584516586921032795218313051914*q^47*#^11 + 
     29279617773342250018228520098844327669*q^48*#^11 - 
     5781149505733103917064044496288468948*q^49*#^11 + 
     1078354204113550375150614977886475520*q^50*#^11 - 
     189840475624298535022028293476092328*q^51*#^11 + 
     31508264432798362866859517146971390*q^52*#^11 - 
     4924222664776774385174053214444888*q^53*#^11 + 
     723656382600186793123713003616266*q^54*#^11 - 
     99848091482872248142564756508384*q^55*#^11 + 
     12912461342643810827747209082495*q^56*#^11 - 
     1562056024252470404671997025886*q^57*#^11 + 
     176381415924573175934635692538*q^58*#^11 - 18544100817862331310600036750*
      q^59*#^11 + 1810261654704426501787503731*q^60*#^11 - 
     163560466931847425489595772*q^61*#^11 + 13628156052545174672436839*q^62*
      #^11 - 1042796143406925310117544*q^63*#^11 + 72921645752091061165092*
      q^64*#^11 - 4633828135239890221418*q^65*#^11 + 
     265784156225258043814*q^66*#^11 - 13649676305500667950*q^67*#^11 + 
     621518877741330875*q^68*#^11 - 24787139269277046*q^69*#^11 + 
     852496770394042*q^70*#^11 - 24773609686990*q^71*#^11 + 
     591520408973*q^72*#^11 - 11142711000*q^73*#^11 + 155276968*q^74*#^11 - 
     1423136*q^75*#^11 + 6435*q^76*#^11 - 
     172484720682049431330730166952232501248*#^12 + 
     4469688268579787775186461211173725323264*q*#^12 - 
     57086536240775167600551639840144289345536*q^2*#^12 + 
     479048918000513657301133323561722427678720*q^3*#^12 - 
     2970894015675316595013813900568344157774848*q^4*#^12 + 
     14521144885487393219069167455526754654008320*q^5*#^12 - 
     58259110515485457680318814863009188541135616*q^6*#^12 + 
     197297763823897471538726845461365082215632896*q^7*#^12 - 
     575624876605742100226395008569171050197740224*q^8*#^12 + 
     1469472887159522516162625287035769977866788160*q^9*#^12 - 
     3322664397346311015645453339298097733739495056*q^10*#^12 + 
     6720153951254546446639450119276820470308974752*q^11*#^12 - 
     12255778272316385603603929438133290872269939628*q^12*#^12 + 
     20290444181040265713684052840186138357784867916*q^13*#^12 - 
     30668935455650284226987306462657374884120690561*q^14*#^12 + 
     42527531369930214209957086475360089131686062164*q^15*#^12 - 
     54327904635179339771684022398812790302948520496*q^16*#^12 + 
     64170470075301967487660109794625921522656968716*q^17*#^12 - 
     70305030825712956878011671403082796776864575119*q^18*#^12 + 
     71645434873905622661283162952603014723869940396*q^19*#^12 - 
     68078663575304541780001642390387174888438389621*q^20*#^12 + 
     60450607946934753294296260777751768685571274064*q^21*#^12 - 
     50257134117224566024053638853001496020586454859*q^22*#^12 + 
     39187635949710461860082553551993008986502519360*q^23*#^12 - 
     28702461242812469273912918798776583403297162019*q^24*#^12 + 
     19774199512939002568726819427603622736651426436*q^25*#^12 - 
     12829608409815761732049628553275032263023220261*q^26*#^12 + 
     7847439220001594934065103290180795431623799870*q^27*#^12 - 
     4529534321917573937522397608105422443137835734*q^28*#^12 + 
     2469171111799001277674093195091600818380937226*q^29*#^12 - 
     1272142088170977473312536021624019491064341242*q^30*#^12 + 
     619838418694079799886877165262599337502733536*q^31*#^12 - 
     285766220053417090102316870927714532283570623*q^32*#^12 + 
     124716955885729895845403359360385135143376316*q^33*#^12 - 
     51544024381944237229934919346782815852355550*q^34*#^12 + 
     20178553356293806074371191920959402490745470*q^35*#^12 - 
     7484227587551617456097165623014493484985025*q^36*#^12 + 
     2630280018556504452794377986771169187293112*q^37*#^12 - 
     875940592767539620233083634612239711578771*q^38*#^12 + 
     276408619664396209845188373926858459250210*q^39*#^12 - 
     82639216718346310256936636983184603654261*q^40*#^12 + 
     23404441945305051971591298187891686820368*q^41*#^12 - 
     6277306643639614090216409437670773015330*q^42*#^12 + 
     1593901363365064617951448572055547153092*q^43*#^12 - 
     382979844516407904935011434837402295748*q^44*#^12 + 
     87034535502011276800891722909391059128*q^45*#^12 - 
     18695743437619796819760363945923271182*q^46*#^12 + 
     3793326762974606242699957893196899842*q^47*#^12 - 
     726388166866833881631868056482889751*q^48*#^12 + 
     131154366242519348811073473869806168*q^49*#^12 - 
     22304997591619630188978775665617342*q^50*#^12 + 
     3568676258385524403538862729356788*q^51*#^12 - 
     536428237650282158362583295962995*q^52*#^12 + 
     75640764832052275725075707956044*q^53*#^12 - 
     9988438088147101432241399397240*q^54*#^12 + 
     1232822752480530367064932740790*q^55*#^12 - 
     141913033206184301909096453374*q^56*#^12 + 15198360421794478436498318524*
      q^57*#^12 - 1510133504917912138240369374*q^58*#^12 + 
     138771942924199904786124790*q^59*#^12 - 11751144728997875901619314*q^60*
      #^12 + 913137351649897910981610*q^61*#^12 - 64798272018672804876263*
      q^62*#^12 + 4175379434840465747482*q^63*#^12 - 
     242669075521846023046*q^64*#^12 + 12618800382220018040*q^65*#^12 - 
     581355195805706461*q^66*#^12 + 23441515387377994*q^67*#^12 - 
     814522761409055*q^68*#^12 + 23896153703092*q^69*#^12 - 
     575586686554*q^70*#^12 + 10929603480*q^71*#^12 - 153411742*q^72*#^12 + 
     1415128*q^73*#^12 - 6435*q^74*#^12 + 
     52699169588019942737861445176282087424*#^13 - 
     1311829108239623657183092926559647940608*q*#^13 + 
     16087431708585329802014382250420810211328*q^2*#^13 - 
     129564834233939039375657553704749950689280*q^3*#^13 + 
     770805653001827580884373314305324266252288*q^4*#^13 - 
     3612434171303977334064529064010319674811392*q^5*#^13 + 
     13889596919220404268515260088797561470801408*q^6*#^13 - 
     45056165197879923206887674922760099926336512*q^7*#^13 + 
     125849464887037355961609482958047866217979264*q^8*#^13 - 
     307411617007250445431128514654178766331219520*q^9*#^13 + 
     664741059276995859452197608510927417229544352*q^10*#^13 - 
     1285008577462735693854983649490690455591524832*q^11*#^13 + 
     2238590078850657043967016387328302266559086328*q^12*#^13 - 
     3538103100991708886220212536020527304005504796*q^13*#^13 + 
     5102149005931500491479555080086638190223584274*q^14*#^13 - 
     6745619346480541176451291705500106582513884480*q^15*#^13 + 
     8210782589838616789478996239053479605914434772*q^16*#^13 - 
     9234428072259229672098919081071805273455504534*q^17*#^13 + 
     9626482376295809424343900584728192784101385747*q^18*#^13 - 
     9327362987567690952162886949464788408363225804*q^19*#^13 + 
     8420581372189507393479301513408331750832107884*q^20*#^13 - 
     7098265037894988122089241348259049169735903982*q^21*#^13 + 
     5597795881704882992937389232830537998095097385*q^22*#^13 - 
     4136855172697382635850477149096281474030373348*q^23*#^13 + 
     2869210531317430910627297338554068908118355074*q^24*#^13 - 
     1870119948954431371417059530519191499119955792*q^25*#^13 + 
     1146834323066134155550277257660821888092302497*q^26*#^13 - 
     662376057429394956314205198824853591222049486*q^27*#^13 + 
     360640386899574564136046232025829525227599851*q^28*#^13 - 
     185247263937786297712548038532388432666135522*q^29*#^13 + 
     89832054283527438980383692119448334462139316*q^30*#^13 - 
     41149331409765357718655140976274037543504562*q^31*#^13 + 
     17813690669004004548353766837718365996440234*q^32*#^13 - 
     7290752319131638818743601870452226519715236*q^33*#^13 + 
     2821936220829482097866877066909253582994854*q^34*#^13 - 
     1033166169057987765442796983995262784521832*q^35*#^13 + 
     357846237901938701608138219780152148285671*q^36*#^13 - 
     117258709175051347479686137842090526684936*q^37*#^13 + 
     36349570005361481260507093261194158297768*q^38*#^13 - 
     10658742967359994252132969318295786757532*q^39*#^13 + 
     2955804136431871280164841080504810975255*q^40*#^13 - 
     774963436116462910022677653278301485284*q^41*#^13 + 
     192024634723335987214962340935448024213*q^42*#^13 - 
     44946603735642775837354015267825430304*q^43*#^13 + 
     9932367135504838765153368801108262765*q^44*#^13 - 
     2070768682684005509388677446319807016*q^45*#^13 + 
     406998262332597846499455560197169051*q^46*#^13 - 
     75343089933232003620161206868530874*q^47*#^13 + 
     13123091443831390821667697238635336*q^48*#^13 - 
     2148135367956878461503024749494538*q^49*#^13 + 
     330022470656964964083984164944137*q^50*#^13 - 
     47514983349700490096394171946258*q^51*#^13 + 
     6400116868943343121789485441917*q^52*#^13 - 
     804981469220666833758834125582*q^53*#^13 + 94338089126301793303726005677*
      q^54*#^13 - 10276140692615930872157123216*q^55*#^13 + 
     1037550881816000223280096310*q^56*#^13 - 96794565076145528157305276*q^57*
      #^13 + 8313432356439715552134876*q^58*#^13 - 654610372037091248066678*
      q^59*#^13 + 47027442993207096669292*q^60*#^13 - 
     3064907078944071366378*q^61*#^13 + 179993929632608306433*q^62*#^13 - 
     9448593788413253432*q^63*#^13 + 439009045909397678*q^64*#^13 - 
     17834846215234828*q^65*#^13 + 623731546092172*q^66*#^13 - 
     18398413068374*q^67*#^13 + 445096187940*q^68*#^13 - 
     8479192684*q^69*#^13 + 119264800*q^70*#^13 - 1101100*q^71*#^13 + 
     5005*q^72*#^13 - 13883644421670316659825807467330052096*#^14 + 
     331465655327574604073073076430423949312*q*#^14 - 
     3896712349274130713969488870794724564992*q^2*#^14 + 
     30069932284881330829939463214768294334464*q^3*#^14 - 
     171317391747120291431552803309003534410240*q^4*#^14 + 
     768491980057423203087014717885882162583552*q^5*#^14 - 
     2826683389477736689401330930589560075477504*q^6*#^14 + 
     8766950983357544087232010627004109009887232*q^7*#^14 - 
     23399379826270324314137152259316914878847712*q^8*#^14 + 
     54585389274402827941638795199602512294292864*q^9*#^14 - 
     112654548875381458889243411899099461047750112*q^10*#^14 + 
     207716633996497400333771481544671457685851344*q^11*#^14 - 
     344928727938378735174413439403963911581522886*q^12*#^14 + 
     519309767548982808649357934795613566547941304*q^13*#^14 - 
     712873902869908504861920972873396930821106450*q^14*#^14 + 
     896556204145785536801613115475032656761458122*q^15*#^14 - 
     1037333831919001502976629602361024183947375812*q^16*#^14 + 
     1108137254182869994818127031538800497129134996*q^17*#^14 - 
     1096378370484176042920219062518271248424408651*q^18*#^14 + 
     1007415263467512113066517207613018257115924284*q^19*#^14 - 
     861753681025224414587185395603667635245117619*q^20*#^14 + 
     687710477419442426833279856537649216259580280*q^21*#^14 - 
     512966833861776373660739263455021845571124293*q^22*#^14 + 
     358222114848333633775846268807253099618661194*q^23*#^14 - 
     234546545052306834959099783479528067294067192*q^24*#^14 + 
     144171009475719391731333765162143494346937652*q^25*#^14 - 
     83289411299247577980050243232829694895921280*q^26*#^14 + 
     45268217901733198782529177866040403962390666*q^27*#^14 - 
     23166516274360685543630248013884909658214525*q^28*#^14 + 
     11171491425946755498185782924822835069120706*q^29*#^14 - 
     5079429170922457289500076362557295640471602*q^30*#^14 + 
     2178692453549526355902580854685188450311010*q^31*#^14 - 
     881930076367730192333428194625371934440635*q^32*#^14 + 
     337029023524660109621786042627803467257128*q^33*#^14 - 
     121616421399072684995433193213453648908389*q^34*#^14 + 
     41444394984678598192933803175389411244934*q^35*#^14 - 
     13338455281830037318178907805427196596539*q^36*#^14 + 
     4054055072139349128796789755744068150572*q^37*#^14 - 
     1163474511987340278474861695808702967956*q^38*#^14 + 
     315214292905617007474859966168016607502*q^39*#^14 - 
     80592446574188184887443216515849724426*q^40*#^14 + 
     19437362335268650108683674514608243538*q^41*#^14 - 
     4419831232852667083328874260548444288*q^42*#^14 + 
     946942342869817050218961467904452108*q^43*#^14 - 
     191014091690306505236891000690554887*q^44*#^14 + 
     36245380893431837895838046475476872*q^45*#^14 - 
     6463224304640615696074904266199488*q^46*#^14 + 
     1081823396081642917054986765878962*q^47*#^14 - 
     169748729534861943991132263441749*q^48*#^14 + 
     24931927530437667286442129471794*q^49*#^14 - 
     3421962035324503900060721325521*q^50*#^14 + 
     438065660965422925275454771768*q^51*#^14 - 52193116321881241732140209890*
      q^52*#^14 + 5773470589929651475310299632*q^53*#^14 - 
     591295444609842717955502890*q^54*#^14 + 55890699477078802922058812*q^55*
      #^14 - 4858067526097523078598268*q^56*#^14 + 386683626225261358881434*
      q^57*#^14 - 28047934461228429918292*q^58*#^14 + 
     1843400688979596966370*q^59*#^14 - 109037591251118755522*q^60*#^14 + 
     5757690629986731942*q^61*#^14 - 268747563825773238*q^62*#^14 + 
     10953022532159198*q^63*#^14 - 383735020203110*q^64*#^14 + 
     11322059206642*q^65*#^14 - 273534977747*q^66*#^14 + 
     5194968942*q^67*#^14 - 72712588*q^68*#^14 + 666692*q^69*#^14 - 
     3003*q^70*#^14 + 3164645000694505876296884639478300672*#^15 - 
     72340483006835907133309843263943753728*q*#^15 + 
     813827020347937864465364420943433150464*q^2*#^15 - 
     6006485286237025216838281925094490736640*q^3*#^15 + 
     32711498570229354239473967354903344361472*q^4*#^15 - 
     140184283762860266857590906590724746042880*q^5*#^15 + 
     492312628188405559073528622242971210137600*q^6*#^15 - 
     1456973033652843306647453278394615500868352*q^7*#^15 + 
     3708291109960259979321567457578978502898112*q^8*#^15 - 
     8243877663501160842489322191434543211172608*q^9*#^15 + 
     16203166907212489124257556289337872382496688*q^10*#^15 - 
     28432805106423756447482103444800369177356968*q^11*#^15 + 
     44902094824168072660323348570457558930167768*q^12*#^15 - 
     64244194411930169210748063174257377437586158*q^13*#^15 + 
     83745385039071541913169360670717152213751914*q^14*#^15 - 
     99936865996071706823682480829240584759079458*q^15*#^15 + 
     109626126696486086523259293998397764143618078*q^16*#^15 - 
     110935620645279142826365655380578876375852438*q^17*#^15 + 
     103882180578742296564121762760420523075988416*q^18*#^15 - 
     90260816256323909650963879757895184054884414*q^19*#^15 + 
     72941709988665619166962552402503053577434513*q^20*#^15 - 
     54938454473682985655675963943210840733033632*q^21*#^15 + 
     38636433904569297729256973336021099496612794*q^22*#^15 - 
     25411948343223363893970606674683531688152306*q^23*#^15 + 
     15653593388946277489623473323744015213267470*q^24*#^15 - 
     9041978476708732597938027957934865084700946*q^25*#^15 + 
     4902922177259328008673716065478605952421639*q^26*#^15 - 
     2498008979055053633737286675377500106220202*q^27*#^15 + 
     1196815830617886029085209318607900549120600*q^28*#^15 - 
     539569549659882580192884270891928373859372*q^29*#^15 + 
     229031718451675202577581983000291549126957*q^30*#^15 - 
     91572432393949918745454189103093147545592*q^31*#^15 + 
     34498577582685060936410109886921371923503*q^32*#^15 - 
     12249164172520073616932541534117539322418*q^33*#^15 + 
     4099569138987585612520513413594311166376*q^34*#^15 - 
     1293334570462384250168210811195918304444*q^35*#^15 + 
     384588058068756095205231897721881453396*q^36*#^15 - 
     107775710443891716597245248354209248148*q^37*#^15 + 
     28455750603854054367695266897062869884*q^38*#^15 - 
     7075902450475926589388042953094020080*q^39*#^15 + 
     1656333988843214516717144162994530050*q^40*#^15 - 
     364763001583250683722205441309907512*q^41*#^15 + 
     75519830939029702342891585559976065*q^42*#^15 - 
     14687023084711126140241261439525968*q^43*#^15 + 
     2680431069683420449794516105980119*q^44*#^15 - 
     458547589300181451718113175660120*q^45*#^15 + 
     73436666904268118941732294882435*q^46*#^15 - 
     10993898507770035785181920553362*q^47*#^15 + 
     1535941680399243550390483633322*q^48*#^15 - 
     199874595439030376524269409440*q^49*#^15 + 24174876656127362883401343203*
      q^50*#^15 - 2711006876775986771834129534*q^51*#^15 + 
     281089294841349070963700086*q^52*#^15 - 26860837384183638462317576*q^53*
      #^15 + 2357031221008671616347812*q^54*#^15 - 189123185063312247494342*
      q^55*#^15 + 13807730501047510505608*q^56*#^15 - 
     911998172224696471850*q^57*#^15 + 54124437534465229224*q^58*#^15 - 
     2862608122425445126*q^59*#^15 + 133586892176381113*q^60*#^15 - 
     5432691281622322*q^61*#^15 + 189524681704484*q^62*#^15 - 
     5555541962988*q^63*#^15 + 133014357441*q^64*#^15 - 
     2496628548*q^65*#^15 + 34428733*q^66*#^15 - 309920*q^67*#^15 + 
     1365*q^68*#^15 - 625757779414002627899139159679048704*#^16 + 
     13670425662494307125892513590131559424*q*#^16 - 
     146892654871850074147982259770410193664*q^2*#^16 + 
     1034895794953579077507180952895504372736*q^3*#^16 - 
     5376731322276075821930072497219464989568*q^4*#^16 + 
     21967699208483341250897479026737697641088*q^5*#^16 - 
     73504011524241178586951250936796447715808*q^6*#^16 + 
     207116764199774424936403077084041879751744*q^7*#^16 - 
     501569388693833636990494835293740197952492*q^8*#^16 + 
     1060162546005645996221799633483148602935244*q^9*#^16 - 
     1979724422251698076326460381913986662101823*q^10*#^16 + 
     3298056290361251065819531272357006737983344*q^11*#^16 - 
     4940795780499803170758742188715198583784708*q^12*#^16 + 
     6700431206699344767408817076426700819549774*q^13*#^16 - 
     8271846294205360909775121519054579587454633*q^14*#^16 + 
     9340302712213770113689922238465100440304128*q^15*#^16 - 
     9686121763592421680221630635974529051580656*q^16*#^16 + 
     9257626817990216167843869344520348167500278*q^17*#^16 - 
     8179730085181019753541718424311030199937274*q^18*#^16 + 
     6699250608049873524943143840746871842212258*q^19*#^16 - 
     5097697048268431794056944362272344395599512*q^20*#^16 + 
     3611343767852465011764987980767443022173210*q^21*#^16 - 
     2386090100553044112936611613331234801269570*q^22*#^16 + 
     1472674734427444741869892534513710058011356*q^23*#^16 - 
     850199301242710494613306487534876122070449*q^24*#^16 + 
     459665855422025207023231905693647952620892*q^25*#^16 - 
     232977443339113004663882536068485728446617*q^26*#^16 + 
     110793131714421477841446711409142535183046*q^27*#^16 - 
     49471577650372363507947482343669415589825*q^28*#^16 + 
     20754034351859168224807962699569316383040*q^29*#^16 - 
     8183882203421225877997390557716382227640*q^30*#^16 + 
     3034458438563079525152966516472291981422*q^31*#^16 - 
     1058213687184651444276351546875503101352*q^32*#^16 + 
     347130618874041484528434897105803398640*q^33*#^16 - 
     107114715238813951241687328148182294073*q^34*#^16 + 
     31088784661780762011196439456504048670*q^35*#^16 - 
     8485364841593183037113297569648347070*q^36*#^16 + 
     2177280574345070354809868204171220568*q^37*#^16 - 
     524988794038111571837253619195718533*q^38*#^16 + 
     118888484200460921413342088519956920*q^39*#^16 - 
     25269176380512380280160375069680205*q^40*#^16 + 
     5036780664399504203946345325235170*q^41*#^16 - 
     940615836463339583542937926055932*q^42*#^16 + 
     164394726281523190948817140043212*q^43*#^16 - 
     26854994774677968411743127760777*q^44*#^16 + 
     4094376342285079009685952093540*q^45*#^16 - 
     581633414275227512418785745989*q^46*#^16 + 76838987662292004692526364820*
      q^47*#^16 - 9419790253719115542718290943*q^48*#^16 + 
     1068938995768552214914717806*q^49*#^16 - 111966739858144489418889224*
      q^50*#^16 + 10790553746498548983086900*q^51*#^16 - 
     953236219139045334104712*q^52*#^16 + 76858303512641258494026*q^53*#^16 - 
     5627815012205924558347*q^54*#^16 + 372045201262370959100*q^55*#^16 - 
     22051266022888815958*q^56*#^16 + 1162045073212515994*q^57*#^16 - 
     53894017420728538*q^58*#^16 + 2172169383265882*q^59*#^16 - 
     74868290615356*q^60*#^16 + 2160698803442*q^61*#^16 - 
     50730436216*q^62*#^16 + 929424606*q^63*#^16 - 12442049*q^64*#^16 + 
     108008*q^65*#^16 - 455*q^66*#^16 + 107544801813079299327440220655484928*
      #^17 - 2240849488624135629785801497198070784*q*#^17 + 
     22951012312979343174939451233833415168*q^2*#^17 - 
     154022808300456121685342393378875688448*q^3*#^17 + 
     761728875249452939505027985219795779840*q^4*#^17 - 
     2960454484726212261732979291291588023936*q^5*#^17 + 
     9415973410614909176458717793296910384064*q^6*#^17 - 
     25201622778680039822897751465481042341120*q^7*#^17 + 
     57925739729180427134362339220266495920768*q^8*#^17 - 
     116117461113923345173703644251805243261164*q^9*#^17 + 
     205475414941622139285505278105958390761186*q^10*#^17 - 
     324098087638146635620340748126039114824418*q^11*#^17 + 
     459302484139723819992305691093221497989027*q^12*#^17 - 
     588700705924890950791802914946234292136068*q^13*#^17 + 
     686239958584434799055955657050073171974630*q^14*#^17 - 
     730958287410072951354345535414802216892038*q^15*#^17 + 
     714331151856242764952586560129523743961857*q^16*#^17 - 
     642702271419183071237777736244823263424844*q^17*#^17 + 
     533990525988717726795647426097507290588837*q^18*#^17 - 
     410780074610747148804522875067775633482130*q^19*#^17 + 
     293243785682967848319808915357177908722509*q^20*#^17 - 
     194650656664614327102562184477084544352654*q^21*#^17 + 
     120349056362864610137376896567812159835825*q^22*#^17 - 
     69413242997329651163382965346188899049602*q^23*#^17 + 
     37395484391396487138909561340072377673995*q^24*#^17 - 
     18838974747265081542316313902561425508958*q^25*#^17 + 
     8883157405981834087882299103757616162786*q^26*#^17 - 
     3923669204787024904594695799214459743394*q^27*#^17 + 
     1624471174558425585324437966543891202660*q^28*#^17 - 
     630733888134237629928883193003749038322*q^29*#^17 + 
     229751207356161398690178161000856518160*q^30*#^17 - 
     78533486486497872259161714833383336712*q^31*#^17 + 
     25193684571296212513700861313666777584*q^32*#^17 - 
     7585243962848305067633871873680310864*q^33*#^17 + 
     2143072738945879003374757001218909228*q^34*#^17 - 
     568052910100102526729854316284192270*q^35*#^17 + 
     141210067559245753078441796749993698*q^36*#^17 - 
     32904224698531062542821227252061058*q^37*#^17 + 
     7182441506952722405498355624079776*q^38*#^17 - 
     1467540782126721146293537490107480*q^39*#^17 + 
     280416064296907723342344000820696*q^40*#^17 - 
     50053661242196038120084259082804*q^41*#^17 + 
     8335602661700833164529244881935*q^42*#^17 - 
     1293209579444292766849657425464*q^43*#^17 + 
     186594720427353976894691197173*q^44*#^17 - 24991357504469471770997700426*
      q^45*#^17 + 3100142389899480458034836078*q^46*#^17 - 
     355286265810210413992161712*q^47*#^17 + 37508086369935974457555087*q^48*
      #^17 - 3635633668447317709664648*q^49*#^17 + 322317240617566808768842*
      q^50*#^17 - 26020274894657980911726*q^51*#^17 + 
     1902930521117441547320*q^52*#^17 - 125308745098582691776*q^53*#^17 + 
     7376645356694928840*q^54*#^17 - 384854296360641172*q^55*#^17 + 
     17607924444199648*q^56*#^17 - 697261458167334*q^57*#^17 + 
     23502185137142*q^58*#^17 - 659685473494*q^59*#^17 + 
     14965693425*q^60*#^17 - 262802664*q^61*#^17 + 3337823*q^62*#^17 - 
     27124*q^63*#^17 + 105*q^64*#^17 - 16086036623798047124868676572953088*
      #^18 + 318983547725680061984308032491384832*q*#^18 - 
     3107058198625374496708388127677918208*q^2*#^18 + 
     19815780481206669725116553839467219456*q^3*#^18 - 
     93064062196903762818744343799351118336*q^4*#^18 + 
     343211558861308024652197246742638980288*q^5*#^18 - 
     1035014047935084158286871564473540240720*q^6*#^18 + 
     2624406349203964360656574909841276511264*q^7*#^18 - 
     5709887980822623010959842190697084615110*q^8*#^18 + 
     10824951530774008705323906262607587138044*q^9*#^18 - 
     18099480400326093909214120755011134622571*q^10*#^18 + 
     26949547654121883266795689826832798846390*q^11*#^18 - 
     36017888014987863573213821286262105109263*q^12*#^18 + 
     43492851914886033956134037798618784236376*q^13*#^18 - 
     47713955738219805138820213938526333749193*q^14*#^18 + 
     47778443248532664364929871781189008078988*q^15*#^18 - 
     43844322012610707575573390760926835678898*q^16*#^18 + 
     36998283746163466340002984864805236668938*q^17*#^18 - 
     28795505581329808164352775493881333643224*q^18*#^18 + 
     20723241689076757942557522414102742933420*q^19*#^18 - 
     13821231089926608382714066400615959576598*q^20*#^18 + 
     8559111033306096867549108459328808656298*q^21*#^18 - 
     4929768597889527313722653684421826023067*q^22*#^18 + 
     2644613120278998901183647019103805545378*q^23*#^18 - 
     1323019378031868357761502997918431535781*q^24*#^18 + 
     617854940574929715182760836416383263122*q^25*#^18 - 
     269584335917162281598054369731077814782*q^26*#^18 + 
     109974288016933612818696563071905418144*q^27*#^18 - 
     41967176936876815994013512860637903435*q^28*#^18 + 
     14987198806327356908508764596811852802*q^29*#^18 - 
     5009932731083968277777477408416700473*q^30*#^18 + 
     1567807260404108090780209783461403222*q^31*#^18 - 
     459295488212984851785590761810304405*q^32*#^18 + 
     125939080408870209375599369029640550*q^33*#^18 - 
     32312290874993110327446446716257197*q^34*#^18 + 
     7753939278689480113694206153656886*q^35*#^18 - 
     1739278531311992629933962848116447*q^36*#^18 + 
     364406109889991752839488127904558*q^37*#^18 - 
     71248953512591973867675131798575*q^38*#^18 + 
     12986073654149490212934268332934*q^39*#^18 - 
     2203591687191204075857873839959*q^40*#^18 + 
     347612016756293456353228103718*q^41*#^18 - 50889084034591367117596709848*
      q^42*#^18 + 6900232466778968096239728586*q^43*#^18 - 
     864624386512840116777378462*q^44*#^18 + 99858585429307610192662000*q^45*
      #^18 - 10598350746472619437830770*q^46*#^18 + 
     1030124216274305567180790*q^47*#^18 - 91329128074543789846058*q^48*
      #^18 + 7351694557330552724730*q^49*#^18 - 534408842532747469668*q^50*
      #^18 + 34857560662004465254*q^51*#^18 - 2024687782432151880*q^52*#^18 + 
     103771779004780274*q^53*#^18 - 4640793983212239*q^54*#^18 + 
     178577015545656*q^55*#^18 - 5807984659937*q^56*#^18 + 
     155949684322*q^57*#^18 - 3347433514*q^58*#^18 + 54819072*q^59*#^18 - 
     636407*q^60*#^18 + 4588*q^61*#^18 - 15*q^62*#^18 + 
     2095607511866498309651710535491584*#^19 - 
     39453212374790254423004044371561984*q*#^19 + 
     364570036280325346003773539967156096*q^2*#^19 - 
     2204011058026076625118980011412735360*q^3*#^19 + 
     9803873559485102983251625147791998880*q^4*#^19 - 
     34215333134909879880344069485902269568*q^5*#^19 + 
     97558610769875194695328849120033146504*q^6*#^19 - 
     233676363835797892540166497707908318520*q^7*#^19 + 
     479805487494273125637506880764787145638*q^8*#^19 - 
     857614154482566038754866128057959316158*q^9*#^19 + 
     1350575385295679747472903992349032315964*q^10*#^19 - 
     1892048570306917679718567907082907496386*q^11*#^19 + 
     2376568462366140414826439087160772950951*q^12*#^19 - 
     2694047032090784321512068816077209965362*q^13*#^19 + 
     2771221714454219736541181890796997782541*q^14*#^19 - 
     2598710172711697417682065935813144005754*q^15*#^19 + 
     2230371651954652928768499720654101990427*q^16*#^19 - 
     1757909333050762291490327815120079131820*q^17*#^19 + 
     1276076754512564169950079793460128253596*q^18*#^19 - 
     855272312220705005493268954247283631516*q^19*#^19 + 
     530413594117644273372250153433993448256*q^20*#^19 - 
     304937712676599845710994244437629939802*q^21*#^19 + 
     162772549039560944886393269993938053863*q^22*#^19 - 
     80780756878365324942746839156309888260*q^23*#^19 + 
     37314734780122008559414739107548850396*q^24*#^19 - 
     16058356145419088691706987651633954146*q^25*#^19 + 
     6443065641842498099423779207917998437*q^26*#^19 - 
     2411581386479963812907848321267741110*q^27*#^19 + 
     842373432920353857652847489151982868*q^28*#^19 - 
     274667404882161771841925988668393500*q^29*#^19 + 
     83608055873379829232041509137547032*q^30*#^19 - 
     23757437749338988896241157875902368*q^31*#^19 + 
     6300374699317646840621593198562024*q^32*#^19 - 
     1558780841142228988144062175243196*q^33*#^19 + 
     359601879954149623895854375560933*q^34*#^19 - 
     77298317419108522003426867639684*q^35*#^19 + 
     15468379719270804271552061901239*q^36*#^19 - 
     2878584325923581712731419819826*q^37*#^19 + 
     497525589674791525728670850931*q^38*#^19 - 79744189802446332896406307274*
      q^39*#^19 + 11832212652521881790699682380*q^40*#^19 - 
     1621924314807776205873228568*q^41*#^19 + 204912986681810670265850207*
      q^42*#^19 - 23795858792773042182794760*q^43*#^19 + 
     2531990695892424395639417*q^44*#^19 - 245964821490206210587790*q^45*
      #^19 + 21722044061705516124153*q^46*#^19 - 1735422223965164803450*q^47*
      #^19 + 124701489151448463942*q^48*#^19 - 8004236132185113592*q^49*
      #^19 + 455177241417800075*q^50*#^19 - 22705055896754820*q^51*#^19 + 
     981308339515136*q^52*#^19 - 36183484908352*q^53*#^19 + 
     1115750112944*q^54*#^19 - 28016492566*q^55*#^19 + 552010493*q^56*#^19 - 
     8078624*q^57*#^19 + 80356*q^58*#^19 - 460*q^59*#^19 + q^60*#^19 - 
     237824548566164584262729019565632*#^20 + 
     4239691201980801658401412777857216*q*#^20 - 
     37065142609909038772828093302161904*q^2*#^20 + 
     211809993318563744122096005814896288*q^3*#^20 - 
     889774873427005306965544111043671548*q^4*#^20 + 
     2929817846174924369956130462741163372*q^5*#^20 - 
     7874002246091793969566564799015107457*q^6*#^20 + 
     17758715898302288818332682613388552816*q^7*#^20 - 
     34297992905837996195999183042323021774*q^8*#^20 + 
     57600211023455555746056161925358973734*q^9*#^20 - 
     85129955376521781846904977096666840675*q^10*#^20 + 
     111791744804088912928097878576660164196*q^11*#^20 - 
     131462647916815689076759808486214841386*q^12*#^20 + 
     139337921334185613966368754571856874060*q^13*#^20 - 
     133832085855345989274065048905906293797*q^14*#^20 + 
     117019380136290941019517605335678086762*q^15*#^20 - 
     93507369173081603069620038815298340611*q^16*#^20 + 
     68511084091734099887668305957243155840*q^17*#^20 - 
     46156319301074827748760620232261274929*q^18*#^20 + 
     28662074408948226859435066196366830898*q^19*#^20 - 
     16439451277875375811850047470164511907*q^20*#^20 + 
     8724340659619125899702453091926348830*q^21*#^20 - 
     4290284324874666479882791000094353044*q^22*#^20 + 
     1957412558396887472541235596085504248*q^23*#^20 - 
     829387915009072221224589444099813104*q^24*#^20 + 
     326630824457489550328305985683328518*q^25*#^20 - 
     119630081535112195779400285490060660*q^26*#^20 + 
     40764839811860712953798951870351456*q^27*#^20 - 
     12926861360168733854561247832807534*q^28*#^20 + 
     3814921105375806581087328159164100*q^29*#^20 - 
     1047634970400475912819971398774482*q^30*#^20 + 
     267630954850403185175787115108510*q^31*#^20 - 
     63570558657452493867803494444742*q^32*#^20 + 
     14030687850367768988307265936184*q^33*#^20 - 
     2874944165523815263081522247666*q^34*#^20 + 
     546311543573604128073292719080*q^35*#^20 - 96149338066497976046202569352*
      q^36*#^20 + 15648541353478405014951613226*q^37*#^20 - 
     2350879773574085201382489201*q^38*#^20 + 325304110444905690308259182*
      q^39*#^20 - 41359285345166684328934788*q^40*#^20 + 
     4817571825372019701711050*q^41*#^20 - 512388644790009222840930*q^42*
      #^20 + 49566944406740703755080*q^43*#^20 - 4341356911844653565674*q^44*
      #^20 + 342430215075213111896*q^45*#^20 - 24170012904664622904*q^46*
      #^20 + 1515123525805322870*q^47*#^20 - 83580627373798189*q^48*#^20 + 
     4012050929978930*q^49*#^20 - 165244649439428*q^50*#^20 + 
     5735620624606*q^51*#^20 - 163843713967*q^52*#^20 + 
     3728585616*q^53*#^20 - 64479051*q^54*#^20 + 786600*q^55*#^20 - 
     5920*q^56*#^20 + 20*q^57*#^20 + 23503686882537205498027755401856*#^21 - 
     395592642748417341117688305065280*q*#^21 + 
     3262116330017064869513411283716736*q^2*#^21 - 
     17565895398004257143241566628304032*q^3*#^21 + 
     69462210656092114128380296281578136*q^4*#^21 - 
     215075780753745896015955161638471236*q^5*#^21 + 
     542936271787147368827495030987522460*q^6*#^21 - 
     1148863352951747216285727764875360032*q^7*#^21 + 
     2079265195896412419171628629596836135*q^8*#^21 - 
     3268202325493709207825681010013762624*q^9*#^21 + 
     4514890858732121183584609637225681597*q^10*#^21 - 
     5534345569961215351185212366060103716*q^11*#^21 + 
     6066468531056541254431723709196865377*q^12*#^21 - 
     5984626171286994499437053500429836888*q^13*#^21 + 
     5341814814793197781217714881594025856*q^14*#^21 - 
     4333525821794720053903542930771126386*q^15*#^21 + 
     3207328515369220567005675632454002542*q^16*#^21 - 
     2172668921860680611523662432362328344*q^17*#^21 + 
     1350762877697613337385084108776021483*q^18*#^21 - 
     772514389833915567173759910074975514*q^19*#^21 + 
     407216104173295640698697350880806529*q^20*#^21 - 
     198172895608366614028003118945437906*q^21*#^21 + 
     89155896488993683073359162946545487*q^22*#^21 - 
     37120585181490776794648964274979176*q^23*#^21 + 
     14315499977246023601216329078709995*q^24*#^21 - 
     5116764777765071316955185352995584*q^25*#^21 + 
     1695738398601309899815274168034888*q^26*#^21 - 
     521175605344902596161212563233390*q^27*#^21 + 
     148549164809864755527112429027711*q^28*#^21 - 
     39258009898593212640108434855884*q^29*#^21 + 
     9615680412008058064712655719210*q^30*#^21 - 
     2181500104004707142421741907236*q^31*#^21 + 
     458023302999552950561062557735*q^32*#^21 - 88901393688481917393662444184*
      q^33*#^21 + 15930879344549681575733332054*q^34*#^21 - 
     2631372855293185894944094680*q^35*#^21 + 399856811395701966499855094*
      q^36*#^21 - 55773040768232540819638182*q^37*#^21 + 
     7121796207903648625523559*q^38*#^21 - 829947982166021047808328*q^39*
      #^21 + 87948493338201021398725*q^40*#^21 - 8438557348536131783810*q^41*
      #^21 + 729433545450274162080*q^42*#^21 - 56466489457953303926*q^43*
      #^21 + 3886746450852303085*q^44*#^21 - 235845646095300282*q^45*#^21 + 
     12483197719140158*q^46*#^21 - 568790993630600*q^47*#^21 + 
     21938008879530*q^48*#^21 - 700560841396*q^49*#^21 + 
     17969920530*q^50*#^21 - 354385584*q^51*#^21 + 5015838*q^52*#^21 - 
     45000*q^53*#^21 + 190*q^54*#^21 - 2020935968240147370623438622144*#^22 + 
     32009995913676032691776304604800*q*#^22 - 
     248137690162867674594024500768736*q^2*#^22 + 
     1254691235885230994984950213374912*q^3*#^22 - 
     4653578927125051446073704919495452*q^4*#^22 + 
     13498344720407383526962537795010592*q^5*#^22 - 
     31882005439541353184982621920279396*q^6*#^22 + 
     63038712150693974890951803904639134*q^7*#^22 - 
     106463565475263260818842050492427358*q^8*#^22 + 
     155932286128788177974612217227516516*q^9*#^22 - 
     200431565300305456426122164884938980*q^10*#^22 + 
     228245650569702936217732740651125264*q^11*#^22 - 
     232050641089731942184698181492824432*q^12*#^22 + 
     211959425330174820325933227996578024*q^13*#^22 - 
     174861435915941946329528473937281833*q^14*#^22 + 
     130862741504454531346118195920036036*q^15*#^22 - 
     89170931595381556241738561731743706*q^16*#^22 + 
     55496632581063262305051124355667346*q^17*#^22 - 
     31628704732284572778601295280087130*q^18*#^22 + 
     16543119766582433473794489467756852*q^19*#^22 - 
     7955395788846383104846039340551363*q^20*#^22 + 
     3522547369200577171908780170650310*q^21*#^22 - 
     1437850648731637195913060856598161*q^22*#^22 + 
     541530815263641656506177955453296*q^23*#^22 - 
     188305370282559873539897399348557*q^24*#^22 + 
     60478712499499205698716532488810*q^25*#^22 - 
     17943561839783844485724312734128*q^26*#^22 + 
     4917499096456497949384916592674*q^27*#^22 - 
     1244427170637000065402997382121*q^28*#^22 + 
     290628933171775088238067568474*q^29*#^22 - 62588901213303777932239335261*
      q^30*#^22 + 12415776415389278186884670502*q^31*#^22 - 
     2265545183758139854820252594*q^32*#^22 + 379631051552807077382757444*
      q^33*#^22 - 58298497042572437566363799*q^34*#^22 + 
     8184749466234491253445816*q^35*#^22 - 1047505079659442769806012*q^36*
      #^22 + 121795895391520114418468*q^37*#^22 - 12814142290050684120431*
      q^38*#^22 + 1214112866727400255912*q^39*#^22 - 
     103010029354272850464*q^40*#^22 + 7773173807618917664*q^41*#^22 - 
     517414224550166151*q^42*#^22 + 30075089985894336*q^43*#^22 - 
     1507358168616639*q^44*#^22 + 64099638076220*q^45*#^22 - 
     2264110768345*q^46*#^22 + 64521869650*q^47*#^22 - 1422261814*q^48*#^22 + 
     22691856*q^49*#^22 - 232305*q^50*#^22 + 1140*q^51*#^22 + 
     150958695618987742183183876224*#^23 - 2241964979543765833864445893248*q*
      #^23 + 16276053109000873193906241830688*q^2*#^23 - 
     76976960058636549390727188586176*q^3*#^23 + 
     266692158640878318340260385554184*q^4*#^23 - 
     721623163696859124836994228849200*q^5*#^23 + 
     1587683471730586457646302221719682*q^6*#^23 - 
     2919897851788128319227540815433654*q^7*#^23 + 
     4579595532904521918946143440790898*q^8*#^23 - 
     6218984809773260603540684045993770*q^9*#^23 + 
     7398841653419802643595786927105200*q^10*#^23 - 
     7784552574717117634361012738239510*q^11*#^23 + 
     7298377298910197561441078856218325*q^12*#^23 - 
     6135410956271096875467035910564772*q^13*#^23 + 
     4648573910574778150455053497570749*q^14*#^23 - 
     3187954550301870141333051763108184*q^15*#^23 + 
     1985953375183398511173720398968115*q^16*#^23 - 
     1127144629474953169614394796050600*q^17*#^23 + 
     584267706943819986694828913733404*q^18*#^23 - 
     277166995649024081401327704165718*q^19*#^23 + 
     120524180757671443222035716283588*q^20*#^23 - 
     48101900700743344677597781356432*q^21*#^23 + 
     17636695690206468936558653673091*q^22*#^23 - 
     5944549688199955117761024220144*q^23*#^23 + 
     1842559745550160610371012026708*q^24*#^23 - 
     525238876991925240240707009702*q^25*#^23 + 
     137668682866795804808033727524*q^26*#^23 - 33162235124407206555381656870*
      q^27*#^23 + 7335725054123833684661318717*q^28*#^23 - 
     1488536033660209371899050926*q^29*#^23 + 276678560597730877842314951*
      q^30*#^23 - 47023749264667780679751236*q^31*#^23 + 
     7291812950333222761083182*q^32*#^23 - 1028923803625111900299422*q^33*
      #^23 + 131699762076690072575022*q^34*#^23 - 15233431906371751727756*
      q^35*#^23 + 1585107284423859863919*q^36*#^23 - 
     147575993559099228938*q^37*#^23 + 12213316612329343846*q^38*#^23 - 
     891380576746695982*q^39*#^23 + 56813986242589458*q^40*#^23 - 
     3123826903467662*q^41*#^23 + 145861649293405*q^42*#^23 - 
     5665348790446*q^43*#^23 + 177910699843*q^44*#^23 - 
     4334543084*q^45*#^23 + 76756104*q^46*#^23 - 877200*q^47*#^23 + 
     4845*q^48*#^23 - 9775378897616815015776973632*#^24 + 
     135567799588506012692288788800*q*#^24 - 917768552780550237464201049264*
      q^2*#^24 + 4041844129594034845352373609216*q^3*#^24 - 
     13020106682629812243200140997544*q^4*#^24 + 
     32705539056214970109442419681048*q^5*#^24 - 
     66691486529848736442561898409128*q^6*#^24 + 
     113481313057027848558152794474892*q^7*#^24 - 
     164380911721549556005459925143921*q^8*#^24 + 
     205772999944664687664244380658838*q^9*#^24 - 
     225221926353602078158256568620454*q^10*#^24 + 
     217542772650570312768099258423474*q^11*#^24 - 
     186825375528325830282479328400088*q^12*#^24 + 
     143525827850884430739879206188648*q^13*#^24 - 
     99128815931370395062630392642332*q^14*#^24 + 
     61806733009009398709304977528462*q^15*#^24 - 
     34906967825663400272193237709419*q^16*#^24 + 
     17907576506431563777940821091344*q^17*#^24 - 
     8363501128782586407848202075462*q^18*#^24 + 
     3562397912529819110625850950238*q^19*#^24 - 
     1385782083190558323115947316837*q^20*#^24 + 
     492804638141283387858675551116*q^21*#^24 - 
     160308121975719329609625832610*q^22*#^24 + 47715751237846397438461512492*
      q^23*#^24 - 12994878577165072437097789820*q^24*#^24 + 
     3236826981825518109998732028*q^25*#^24 - 736862376759503828282887122*
      q^26*#^24 + 153143606719419119881371144*q^27*#^24 - 
     29014488918452960730434165*q^28*#^24 + 5001598275340555896713478*q^29*
      #^24 - 782617728935495360884446*q^30*#^24 + 110834021333816493494492*
      q^31*#^24 - 14156082816805741484541*q^32*#^24 + 
     1623685474358087867678*q^33*#^24 - 166380419894957138536*q^34*#^24 + 
     15136132447845992748*q^35*#^24 - 1213111394730605050*q^36*#^24 + 
     84845049102565940*q^37*#^24 - 5116759573771929*q^38*#^24 + 
     262016238101204*q^39*#^24 - 11163317132246*q^40*#^24 + 
     384798728802*q^41*#^24 - 10302619468*q^42*#^24 + 200850768*q^43*#^24 - 
     2533680*q^44*#^24 + 15504*q^45*#^24 + 547220722304855264150563888*#^25 - 
     7053562847598266182270059040*q*#^25 + 44312421342891228048196991176*q^2*
      #^25 - 180799727374570924811215014008*q^3*#^25 + 
     538654198745596382027808368123*q^4*#^25 - 
     1249132630055093773876831617736*q^5*#^25 + 
     2347057887874194665091810534184*q^6*#^25 - 
     3672611218653701241300184280058*q^7*#^25 + 
     4881835001386700980559474777239*q^8*#^25 - 
     5595434527405543457751681082840*q^9*#^25 + 
     5594309390167300749761206325545*q^10*#^25 - 
     4923640961809467149548565859108*q^11*#^25 + 
     3842660530788818602584323544313*q^12*#^25 - 
     2675196077482747840977375882938*q^13*#^25 + 
     1669355456437619618722516871985*q^14*#^25 - 
     937373101874342514558643127646*q^15*#^25 + 
     475140363043927986360780753286*q^16*#^25 - 
     217958994382599428502956023264*q^17*#^25 + 90662226309542603719457264796*
      q^18*#^25 - 34246430222472594499779973348*q^19*#^25 + 
     11759309470645666379720588585*q^20*#^25 - 3672653086855008120962546006*
      q^21*#^25 + 1043480215758910010560687993*q^22*#^25 - 
     269644883534460803572788952*q^23*#^25 + 63331753090743167964547960*q^24*
      #^25 - 13505258463591970634186264*q^25*#^25 + 
     2610763311766097505170839*q^26*#^25 - 456591911213638169314864*q^27*
      #^25 + 72053236021864073249541*q^28*#^25 - 10226606433772612148474*q^29*
      #^25 + 1300234945707108363314*q^30*#^25 - 147363240474273214788*q^31*
      #^25 + 14798342772555101327*q^32*#^25 - 1306956712351285328*q^33*#^25 + 
     100579063908491009*q^34*#^25 - 6665981188016950*q^35*#^25 + 
     374771410641568*q^36*#^25 - 17518747250508*q^37*#^25 + 
     662292076796*q^38*#^25 - 19446991232*q^39*#^25 + 415929870*q^40*#^25 - 
     5760960*q^41*#^25 + 38760*q^42*#^25 - 26387273370897354413729216*#^26 + 
     314439137827684992404536288*q*#^26 - 1822887457299449778704287104*q^2*
      #^26 + 6850292151919024278801442216*q^3*#^26 - 
     18759702060271493918529476732*q^4*#^26 + 39903394983512698029716931664*
      q^5*#^26 - 68618367948187651698684019323*q^6*#^26 + 
     98034985285342700858876659554*q^7*#^26 - 118684005059407913107266544972*
      q^8*#^26 + 123564181520607609105073446958*q^9*#^26 - 
     111899554498935970647165790285*q^10*#^26 + 88937312157574171147807430590*
      q^11*#^26 - 62481118423292279148074732750*q^12*#^26 + 
     39020787472924122197911061990*q^13*#^26 - 21762427910753875003795129116*
      q^14*#^26 + 10878294953010486506991480612*q^15*#^26 - 
     4887583977704607923195295581*q^16*#^26 + 1978110000843746036245816850*
      q^17*#^26 - 722286976792536451995473668*q^18*#^26 + 
     238183770050045700387106354*q^19*#^26 - 70969349103165959522951769*q^20*
      #^26 + 19106402200206535944345960*q^21*#^26 - 
     4645253316313266414179189*q^22*#^26 + 1018845216883840681897960*q^23*
      #^26 - 201270535089042604771314*q^24*#^26 + 35732777732395173954462*
      q^25*#^26 - 5684775055152696835147*q^26*#^26 + 
     807464062360848628616*q^27*#^26 - 101928250999055033151*q^28*#^26 + 
     11369241364367724700*q^29*#^26 - 1112549332564130392*q^30*#^26 + 
     94655245768192202*q^31*#^26 - 6921957526092644*q^32*#^26 + 
     428662609427296*q^33*#^26 - 22039474699887*q^34*#^26 + 
     915318382382*q^35*#^26 - 29497856908*q^36*#^26 + 691971384*q^37*#^26 - 
     10508550*q^38*#^26 + 77520*q^39*#^26 + 1091176189128595401443840*#^27 - 
     11946403574320753185953376*q*#^27 + 63494621922247922500737880*q^2*
      #^27 - 218267223303697836990019008*q^3*#^27 + 
     545479491587443006061991374*q^4*#^27 - 1056198956660654707045291572*q^5*
      #^27 + 1648935762541225816616882876*q^6*#^27 - 
     2132765363855788171915149662*q^7*#^27 + 2330470477330409663918551038*q^8*
      #^27 - 2182907416285045768395853420*q^9*#^27 + 
     1772416056166269201586150489*q^10*#^27 - 1258373320532868417861049830*
      q^11*#^27 + 786563097558383669274157667*q^12*#^27 - 
     435184935376586252961591418*q^13*#^27 + 214021526215080001236981052*q^14*
      #^27 - 93861551331332317399146202*q^15*#^27 + 
     36796275908133482151099876*q^16*#^27 - 12915818322312024951705296*q^17*
      #^27 + 4063137855455944825309629*q^18*#^27 - 1145937899363812119964638*
      q^19*#^27 + 289655878895839836218251*q^20*#^27 - 
     65554987783339371326348*q^21*#^27 + 13262181811565463010923*q^22*#^27 - 
     2392600643591534343852*q^23*#^27 + 383678001729835055157*q^24*#^27 - 
     54459794652544533414*q^25*#^27 + 6805478791344660448*q^26*#^27 - 
     743608274426960922*q^27*#^27 + 70429148196072128*q^28*#^27 - 
     5717799453264862*q^29*#^27 + 392134212126857*q^30*#^27 - 
     22278131732090*q^31*#^27 + 1020366779145*q^32*#^27 - 
     36202341812*q^33*#^27 + 933596768*q^34*#^27 - 15567240*q^35*#^27 + 
     125970*q^36*#^27 - 38483641171480440879968*#^28 + 
     384289313533743286126752*q*#^28 - 1858246910859243292546864*q^2*#^28 + 
     5796159260469477341417760*q^3*#^28 - 13106394978685904109515334*q^4*
      #^28 + 22892412319195640769934516*q^5*#^28 - 32135880609167430636108343*
      q^6*#^28 + 37245325118935352214984670*q^7*#^28 - 
     36333470510268781297444249*q^8*#^28 + 30262409039971890023349532*q^9*
      #^28 - 21755655966724337271971027*q^10*#^28 + 
     13612365066548372111265714*q^11*#^28 - 7460708735221490714560045*q^12*
      #^28 + 3599559949905550031294520*q^13*#^28 - 1534412390426070887770489*
      q^14*#^28 + 579430078369019877730908*q^15*#^28 - 
     194161918585810205077296*q^16*#^28 + 57782452240746882484742*q^17*#^28 - 
     15272276392877458173805*q^18*#^28 + 3582091178897358466378*q^19*#^28 - 
     744338799658337033734*q^20*#^28 + 136671134839297885322*q^21*#^28 - 
     22093690806937925001*q^22*#^28 + 3129110660496951528*q^23*#^28 - 
     385794262669548492*q^24*#^28 + 41064381264707484*q^25*#^28 - 
     3732946143531011*q^26*#^28 + 285706130559532*q^27*#^28 - 
     18059682091950*q^28*#^28 + 917787462190*q^29*#^28 - 
     36041368636*q^30*#^28 + 1026450464*q^31*#^28 - 18864560*q^32*#^28 + 
     167960*q^33*#^28 + 1149750561775642438592*#^29 - 
     10381709408187715195008*q*#^29 + 45256416800060786192432*q^2*#^29 - 
     126846660368933473416096*q^3*#^29 + 256851812422372441958519*q^4*#^29 - 
     400259751727372757036378*q^5*#^29 + 499298912223539986613412*q^6*#^29 - 
     512029693326512653804704*q^7*#^29 + 439908783228322978259034*q^8*#^29 - 
     321068162527564323541810*q^9*#^29 + 201146210423446956178189*q^10*#^29 - 
     109018714728492799036766*q^11*#^29 + 51415873452416666319560*q^12*#^29 - 
     21190299729810443151326*q^13*#^29 + 7653680839059122195353*q^14*#^29 - 
     2426763798228806540168*q^15*#^29 + 675861164854372834955*q^16*#^29 - 
     165249280577272353482*q^17*#^29 + 35413713545281122072*q^18*#^29 - 
     6633334595013680626*q^19*#^29 + 1081465543901049906*q^20*#^29 - 
     152584450665688004*q^21*#^29 + 18486693512241076*q^22*#^29 - 
     1903602370284704*q^23*#^29 + 164307392502939*q^24*#^29 - 
     11665819339576*q^25*#^29 + 663476264220*q^26*#^29 - 
     29061340464*q^27*#^29 + 920380968*q^28*#^29 - 18758480*q^29*#^29 + 
     184756*q^30*#^29 - 28857790500980513772*#^30 + 
     233169151883344341612*q*#^30 - 906172989855492678419*q^2*#^30 + 
     2255302943051595854728*q^3*#^30 - 4037706635445311700234*q^4*#^30 + 
     5537317789971128478534*q^5*#^30 - 6048254004141216850761*q^6*#^30 + 
     5401150153601836574350*q^7*#^30 - 4016614570554230550049*q^8*#^30 + 
     2520732595514750583640*q^9*#^30 - 1348027671815544521867*q^10*#^30 + 
     618615322145091107854*q^11*#^30 - 244800920674316320445*q^12*#^30 + 
     83796208879297586164*q^13*#^30 - 24849592712378751319*q^14*#^30 + 
     6384391020212112854*q^15*#^30 - 1419070144581675294*q^16*#^30 + 
     272061906458243116*q^17*#^30 - 44774893835877393*q^18*#^30 + 
     6282096663303200*q^19*#^30 - 744235863063713*q^20*#^30 + 
     73472323241152*q^21*#^30 - 5934709975840*q^22*#^30 + 
     382143641694*q^23*#^30 - 18867927786*q^24*#^30 + 670880640*q^25*#^30 - 
     15295410*q^26*#^30 + 167960*q^27*#^30 + 602241978069878920*#^31 - 
     4298559991082652932*q*#^31 + 14688696732261271308*q^2*#^31 - 
     31981820694884140656*q^3*#^31 + 49816187651830379245*q^4*#^31 - 
     59082740996703706756*q^5*#^31 + 55443067916538703570*q^6*#^31 - 
     42227121990251093952*q^7*#^31 + 26566637892079549975*q^8*#^31 - 
     13978070640901963184*q^9*#^31 + 6203673937695823502*q^10*#^31 - 
     2335620651792418208*q^11*#^31 + 748376476868473426*q^12*#^31 - 
     204306310280673212*q^13*#^31 + 47475417952456315*q^14*#^31 - 
     9361155342915122*q^15*#^31 + 1557632120160531*q^16*#^31 - 
     216876246341794*q^17*#^31 + 24961437316062*q^18*#^31 - 
     2333776413802*q^19*#^31 + 172816920856*q^20*#^31 - 
     9755406484*q^21*#^31 + 394486104*q^22*#^31 - 10179600*q^23*#^31 + 
     125970*q^24*#^31 - 10315588973494172*#^32 + 63989857598927936*q*#^32 - 
     188897236594140760*q^2*#^32 + 352967585825531822*q^3*#^32 - 
     468415297990097762*q^4*#^32 + 469508986271187636*q^5*#^32 - 
     369010884512633741*q^6*#^32 + 233020034777634264*q^7*#^32 - 
     120162158530525718*q^8*#^32 + 51147147074925918*q^9*#^32 - 
     18088923832330894*q^10*#^32 + 5332377317168280*q^11*#^32 - 
     1310348944009275*q^12*#^32 + 267617333413360*q^13*#^32 - 
     45136444493407*q^14*#^32 + 6220874588430*q^15*#^32 - 
     689462121721*q^16*#^32 + 59981191942*q^17*#^32 - 3946291253*q^18*#^32 + 
     184669488*q^19*#^32 - 5479440*q^20*#^32 + 77520*q^21*#^32 + 
     142631889273288*#^33 - 752764328914384*q*#^33 + 
     1875436733210110*q^2*#^33 - 2931177913735422*q^3*#^33 + 
     3221001742279369*q^4*#^33 - 2643024589506266*q^5*#^33 + 
     1678561054595340*q^6*#^33 - 843746150739954*q^7*#^33 + 
     340336863601108*q^8*#^33 - 110999028000284*q^9*#^33 + 
     29344575399623*q^10*#^33 - 6274229053176*q^11*#^33 + 
     1077054887679*q^12*#^33 - 146449936068*q^13*#^33 + 
     15428227569*q^14*#^33 - 1215265948*q^15*#^33 + 67409793*q^16*#^33 - 
     2350080*q^17*#^33 + 38760*q^18*#^33 - 1557550863472*#^34 + 
     6794078885696*q*#^34 - 13832339234806*q^2*#^34 + 
     17439788041528*q^3*#^34 - 15230892598657*q^4*#^34 + 
     9761815250408*q^5*#^34 - 4744165094793*q^6*#^34 + 
     1780572425184*q^7*#^34 - 520434809359*q^8*#^34 + 118483055102*q^9*#^34 - 
     20842338643*q^10*#^34 + 2782564386*q^11*#^34 - 272965245*q^12*#^34 + 
     18578556*q^13*#^34 - 784635*q^14*#^34 + 15504*q^15*#^34 + 
     13037219033*#^35 - 45078060384*q*#^35 + 71509857700*q^2*#^35 - 
     68841214874*q^3*#^35 + 44804425031*q^4*#^35 - 20774577238*q^5*#^35 + 
     7038566367*q^6*#^35 - 1756174104*q^7*#^35 + 320341674*q^8*#^35 - 
     41671980*q^9*#^35 + 3670620*q^10*#^35 - 196620*q^11*#^35 + 
     4845*q^12*#^35 - 80109936*#^36 + 205586164*q*#^36 - 235115174*q^2*#^36 + 
     157343030*q^3*#^36 - 67932787*q^4*#^36 + 19631346*q^5*#^36 - 
     3798705*q^6*#^36 + 474808*q^7*#^36 - 34800*q^8*#^36 + 1140*q^9*#^36 + 
     337678*#^37 - 570812*q*#^37 + 404774*q^2*#^37 - 154256*q^3*#^37 + 
     33346*q^4*#^37 - 3880*q^5*#^37 + 190*q^6*#^37 - 864*#^38 + 720*q*#^38 - 
     205*q^2*#^38 + 20*q^3*#^38 + #^39  &, #^n &] + 

  A[1] RootSum[
    -3618470682481845354261507665111115414122786903282435298598846464 + 
     242437535726283638735521013562444732746226722519923165006122713088*q - 
     8069491161158055293782683885503213299778325026561770918816977518592*
      q^2 + 
     177904054356993852277735053683378511971402550707662323874568941338624*
      q^3 - 
     2922499484247579569937028966547833260870721630338133445269537362542592*
      q^4 + 
     38156051587511247274270164625230982968535622278389509519633991138803712*
      q^5 - 41240517686119049429027507334518439539876398934850750481262782118\
3631360*q^6 + 
     379536252122862213566768436025166331939048325560361773297333538307388211\
2*q^7 - 
     303590261016927091854025639927960250812190528571853099739996672019325255\
68*q^8 + 
     214412011844503651039707763726503127664941148868882277022199009471778258\
944*q^9 - 
     135367297080247467726212777508753674064819540476995851054868325217537412\
3008*q^10 + 
     771663520507091128795976158607527138243789057963582400147777201840778431\
6928*q^11 - 
     400476487183553106648038985025197882539510240647036753071692603433077503\
42656*q^12 + 1905321509954259468185238113763991482256329706109444407599362898\
99882385244160*q^13 - 8359105023001409604471798715383866808348924369713550932\
40165699378053885460480*q^14 + 3399017525132947388271375169398087234697817796\
616895695877394659873292948602880*q^15 - 128665988026968193553221073060505807\
76143234376723806732827631013401237179596800*q^16 + 
     455166704966952852793099088475471160139088302490955826986713156991820826\
98772480*q^17 - 1509935923393161209205395256607020423122778834070831064673300\
11153678711516037120*q^18 + 4711396318586618078307742876230997282758550877993\
75339553634247862536491090575360*q^19 - 1386524535645589136805044983295272588\
947129393041901638118843630832736976859299840*q^20 + 
     385796331048219490345178022289901256353555836709496006561952757107801020\
0297308160*q^21 - 10171981721779435937511326619916177568186009157872372515923\
299122639527880320614400*q^22 + 254651557212868461966667274235093088504987565\
49703783651463454574874938980402462720*q^23 - 6064289675735031867843705900927\
3864580827669526854986529161620417768342990419394560*q^24 + 
     137606356872211076591039505016553491613418199779879547525179980958121928\
277161410560*q^25 - 297985132090492385854758057902981477494045254703414248753\
199732968280804265715302400*q^26 + 616691523580906459539917308252338211292707\
423760322059702592498510093104532380712960*q^27 - 122132508785957731650836319\
7489165377109184742759942427208496195154053858870731735040*q^28 + 
     231747430288868752277632180664498268578805692419970341372687350821393494\
3310362705920*q^29 - 42180469867532002986979742931739372821120076947175336809\
65249898675691652885784821760*q^30 + 7371892058849472665597528613782875765064\
717795631070116284500812143697010685462446080*q^31 - 
     123835392749335530616183446578298439333842203709561914823421077459618982\
28230379274240*q^32 + 2001279981941010484901472553333524725809322909595489153\
5151816570270725654704784670720*q^33 - 31141635602654689937386640965285947605\
431587960615755816350267324162787989387172904960*q^34 + 
     466976696977132932904600014178408892416864521916239826544183159846223353\
47594006364160*q^35 - 6753009434500332355981439983984482940443549956693268892\
1508296046306050863636099891200*q^36 + 94244527009911378730482959209510563339\
994866361240102422008864199671080544466905333760*q^37 - 
     127016904599215736636190423369667722586569118183432548375815652777031521\
434067837911040*q^38 + 165419442954156660291379229297258023956632527136934671\
189846266725169092359319422238720*q^39 - 208299670257554916763346304009880035\
665656265717046303895413825651924628234181384601600*q^40 + 
     253752540143851066674941457778693106305399863872708609525303591824734037\
656507839938560*q^41 - 299213532459366507857506810601618675767356498414298591\
871925771107172262154373703925760*q^42 + 341678510037226157272516372196638184\
535991593892027408496013498695232142984795348008960*q^43 - 
     378028429060929061942656738155172657576943969195170289444642487836625311\
351066570260480*q^44 + 405410802901922229588862869020893954217728896543230571\
444261256040734932152165785927680*q^45 - 421612560662427043284283416373219577\
864555808163702555435152376391057499023040577536000*q^46 + 
     425356114799511887612743628693753049773680425176293675155407006014283251\
396334667694080*q^47 - 416463639612361188376059244066493855362823280386911597\
852189741894958239131460404510720*q^48 + 395860757888252991810840526661746956\
778063334414807658146008652648387104251275756175360*q^49 - 
     365423313014216317297242388364915239085059324890775748280243296806073382\
094789266112512*q^50 + 327701337318736824522241250144589942669445013634873134\
343450845960100970126804342800384*q^51 - 285575345011046604942501959192709065\
224150837795170623576520908969279042959155885244416*q^52 + 
     241907381867762281206930996765453367604206966919450146100594380425185005\
610928986652672*q^53 - 199242590330551108237730747123657742396397983411831600\
645675092916268643500630921445376*q^54 + 159599777415814651330108900811385572\
924797252135096476394526968882704928950528912654336*q^55 - 
     124367177046154703597020092536907749822203075088199599320945937747203986\
532099141140480*q^56 + 942981631085469050618658002231608239218189506994610353\
54882427121661736124627745243136*q^57 - 6958564899595513354460467941098286747\
1282595376971547886613544179419671548804468834304*q^58 + 
     499855926947581920578859692583671403067080240273000623603485078979363997\
36022637740032*q^59 - 3495934976088461233009079269274306174953096802812818792\
4347497054830112813416908324864*q^60 + 23809753341995421419758239585441551229\
625915884374266643167598396393772349122558296064*q^61 - 
     157940853488811460628650808990527493756071843539069328835233917850614715\
72132830117888*q^62 + 1020592841174233598195547524032394078504782662666994379\
9587511857834461354226451742720*q^63 - 64253237153898381164495688432642129840\
10102478934839580511595599317045039143188316160*q^64 + 
     394170117288322560964732485625573231386811087003328533784901157197335735\
1995282472960*q^65 - 23565472586369002710982367691201622742445317674953970957\
18460251957118509948659609600*q^66 + 1373175165153058964315580991128004274106\
500103614172310107172290105294019551855452160*q^67 - 
     779978610035287687829839843728215354638751364268891338152335116727789402\
610405975040*q^68 + 431908972250551783225676967314757869632174141130477373008\
758803857791968162491397120*q^69 - 233182858956186891190163172493793909297801\
319727888085828139887600729395311048026880*q^70 + 122753622265312286811916532\
699412594270605313969447361861215593694865215012408913920*q^71 - 
     630144520149047950686460391349570175604540999340965969992268577845503923\
01388049600*q^72 + 3154608815244159701545100027240808405516930540742412557839\
7596011835276353396139840*q^73 - 15402040412121105057995113811318087140725525\
437259879225971009578935676874325634320*q^74 + 733437141945594999162440592490\
3329487585077767229029581574351892398402789845948320*q^75 - 
     340659558024554362911716880563241571172948100481152011093850075447608868\
4794948300*q^76 + 15433667018572935262162359939188372534154769434086125888260\
07859820638514679840620*q^77 - 6820607987878007308755395922671110780273471676\
31916973399045295944218977867356505*q^78 + 2940314330027923175081994400639377\
62608952966669441083820673442270221311143870740*q^79 - 
     123648598185822515866880670481010197692832985099514819483884414490012381\
914302170*q^80 + 507240866987724431788360388194832401068493049460136617203367\
58307424678166193160*q^81 - 2029880648605920522672298142883005384246292045390\
6858155523397791176303419663005*q^82 + 79242180134781009150038861304166707187\
05000676698497458038333816409615470089040*q^83 - 3017638263312541877465849195\
656721404868786959356087669617804531112657286630720*q^84 + 
     112097202808851807547239552702175686566677821213876808065079978418888586\
4662120*q^85 - 40618881374484951687300608554210050711129744951663405499073712\
8663649018352650*q^86 + 14356620570490441635810399460823077482227125239122488\
2510289164329429193611320*q^87 - 
     494936838188384801941875581044091344153857099135488012432887866582692462\
22780*q^88 + 
     166417704920448857293608097146999269735687021584775500768290513702115321\
43040*q^89 - 
     545728976191873601482845274443366497569460803849643821981429815517190433\
0250*q^90 + 
     174523688158823686727394391472578525684464115699822732794401911827324256\
1520*q^91 - 
     544252369807921085329944873403545760212401806976154897546370387507056623\
220*q^92 + 
     165493156171873467074038020229614873017294296312288810441462141437259745\
020*q^93 - 
     490631153328483112543116061414582734304584854976181698057337096009691483\
85*q^94 + 
     141802384793431299347639196109197607805651393538770041643350798356228426\
60*q^95 - 
     399502505840561923620733174656600704217000319618926083818304066816915725\
0*q^96 + 
     109701722261228763780929680017091997080516166221133493751232504616758796\
0*q^97 - 
     293570109486311217094408606903350522459849988069643563786662764059956765*
      q^98 + 
     76552104099332170628445007750193522097422069181158480345243779063328320*
      q^99 - 
     19448568876476710042661275201744059803950244671015749017064575744912832*
      q^100 + 
     4813238957695064629391469502460848236551924720550232439072656201300704*
      q^101 - 
     1160208591011379682708623698945529966470697587232520421296601482762456*
      q^102 + 
     272338266327135819838751262401285608496492020279048500458574543917472*
      q^103 - 
     62240851547622489296055335393247634980990796382081321676245457536976*
      q^104 + 
     13846884493145332751669515722654968211962087656155977094061800161536*
      q^105 - 
     2998117291045956683515501602078304620795800956687942570208545781880*
      q^106 + 
     631640814416513257562582852220109340529558370630582625194437303936*
      q^107 - 
     129454228366014368859636682671466846410699985001014343797559262904*
      q^108 + 
     25803610517428511105981949026672154318729529747006215507080846232*
      q^109 - 
     5000927314806816409492366899159229755453752176110432950841877554*q^110 + 
     942123295543997387405665161168255518146411042833311329055085544*q^111 - 
     172475232368635197947226650442763174117848547030127797765401108*q^112 + 
     30674338286872426964641758775257300759361198751826970110436560*q^113 - 
     5298018242209874710708663511361430821807824495553499649515930*q^114 + 
     888370306326797057780276391418677332094180034183382020714080*q^115 - 
     144564385964853584939695449468272271543796594644889214932800*q^116 + 
     22821857116261429624511681469124459079245965469841416973680*q^117 - 
     3493731500151727805000498540523656044509366769327577091420*q^118 + 
     518434241181007711152565742986209134731523100153052199760*q^119 - 
     74536635359363243288301038037086809660039138223436552040*q^120 + 
     10377987010508828386331572199812402866071272642342709760*q^121 - 
     1398643882458967289184883116114382819548053905722356700*q^122 + 
     182357100107583696055743593550835895722123260089161120*q^123 - 
     22988834644413124069249918304095788969233739018686760*q^124 + 
     2800481268951604132103357277586290583826469383204760*q^125 - 
     329455546972871684090539977055419551107909272824650*q^126 + 
     37404123676370877841445019031570989434351775557160*q^127 - 
     4095363117746049596618163723488363674063502756340*q^128 + 
     432103238565143308081980232448002681880101406320*q^129 - 
     43899050041071618488585089889409888745249297410*q^130 + 
     4290639265221333055389625163117603172037558080*q^131 - 
     403078115168301172501449129030761158235448640*q^132 + 
     36360480587017070440732462113670826451652320*q^133 - 
     3146190373959633891953776536103740535172760*q^134 + 
     260833230620139703379789246445248769964960*q^135 - 
     20693454058298541607871665111950760765200*q^136 + 
     1568998781674911708352781937833826394560*q^137 - 
     113530374760582208141094208337858587240*q^138 + 
     7827603849910211947463329070194708320*q^139 - 
     513382221702715350927982836358995900*q^140 + 
     31970433192110756755458254585694460*q^141 - 
     1886581713908660121492689272808085*q^142 + 
     105258658683518152033653904749060*q^143 - 
     5538974664620394494583464432530*q^144 + 274161576594895907312508621480*
      q^145 - 12725290779698313744933875625*q^146 + 
     551985744186149111082012880*q^147 - 22289864483316853523233920*q^148 + 
     834241574307763059705960*q^149 - 28792491976525799829034*q^150 + 
     910985936169913284408*q^151 - 26241083607818211132*q^152 + 
     682502577636303424*q^153 - 15868398697190442*q^154 + 
     325755352860912*q^155 - 5812439060260*q^156 + 88307330412*q^157 - 
     1110682293*q^158 + 11102644*q^159 - 82698*q^160 + 408*q^161 - q^162 + 
     27365382543730853995721915125517222185702905197374204452462919680*# - 
     1797581873995373184691611479616080126902458658377469960618506190848*q*
      # + 
     58657658820629334828240652537218939720009725554261780291393784119296*q^2*
      # - 
     1267743463384723176973406837443526440751509306680347449715645843767296*
      q^3*# + 
     20414744043602338370747099437665174268224322596866383047865275179335680*
      q^4*# - 261260456804356457087078301184393385434143412315726628371326361\
650855936*q^5*# + 
     276778090901541812593431537357604294333903023889041798772119458352306585\
6*q^6*# - 
     249651734398253331111719884900890374100664389176101004682536555667039191\
04*q^7*# + 
     195712713628742299322482388548716044004412027693608711350403519155420528\
640*q^8*# - 
     135458459655099302873601915651564349150417714808076822864668292664715221\
4016*q^9*# + 
     838054589600577517000753259977344545960965545246517766302218962775103556\
8128*q^10*# - 
     468126833116053725912636633829810956484082048425582397948992871999842476\
35968*q^11*# + 23804817308755380687641498822682390075977858586645605396488429\
7022558928109568*q^12*# - 110964325283845818640391771359200641910940166503506\
3848668220596514298550812672*q^13*# + 476954481722736797787138385382073820829\
3522773011622651785653000688670127161344*q^14*# - 189997166559256411671268344\
80900581221624483767722563711736601594656162666512384*q^15*# + 
     704544320519007259422137358282645122154039512428663154893770509620087392\
16883712*q^16*# - 24414053781409605054117041820557680681980230900430107579560\
9691107855134439243776*q^17*# + 793280047308223037820927054461985186323107141\
900797121482236410505050670292271104*q^18*# - 2424318847627202341876476314459\
508657121499206988738243889409503518704061946789888*q^19*# + 
     698735737193675745621347637920079765060846737943253280554311008608668242\
6178797568*q^20*# - 190397709687167229822779799224449790624384531323766150216\
71692454240214151818379264*q^21*# + 49158664568237964627827514859426648409201\
823983255170467046828607970474899068157952*q^22*# - 
     120504725858002683258031025381145359745700818218778833784379727359217987\
607381147648*q^23*# + 2809784300734423827475607610726667502096189427548523089\
77077336204238195976753381376*q^24*# - 62422132624226010749264606938712508498\
7429091507294010838532140072602461172878278656*q^25*# + 
     132334540879451323164958425520992928843459275739655146521008149604003329\
8864289087488*q^26*# - 268099652294972250804029789401151845461891988661598876\
6279222151495446501239820386304*q^27*# + 519732671487775537700050842642922087\
5296371583788164060570926098456805338419975684096*q^28*# - 
     965282923640148435917583047137173730126300268764682692584518870592675568\
4605778460672*q^29*# + 171953974058450883216340187377575722348882957200398459\
27637408386504187133576853061632*q^30*# - 29411060758653534363254035805234336\
452115330027660295436817964934597147041756176449536*q^31*# + 
     483478183163207739883916128214587491540943714284333962043526958119187112\
35431857389568*q^32*# - 76455621172015962713099814090635952757096796477698065\
122303861756548262878381030244352*q^33*# + 1164075625246034288482372436497388\
64619827030503882290434891597110000310319298100854784*q^34*# - 
     170781786023196143681133212804401664574671833809955320159653755480193262\
978107455832064*q^35*# + 2416118540662534839783482073956575811863791986332267\
62325546573311245719719832801247232*q^36*# - 32985201553314926015424759452199\
3872044441761998194605689346048039400348033971237421056*q^37*# + 
     434844347966992476258066523318604564684334937790060721072811435439561645\
594289094262784*q^38*# - 5539045465181667255925842291895711093266878476983359\
13255301499438543454412520772599808*q^39*# + 68214920594171795967767257454643\
8106734925847508531333265475178122379004763593001402368*q^40*# - 
     812661210933398128622510119749216623474962376351691401785896041453192429\
255560657895424*q^41*# + 9370314709650683878300191023481868345422254763790515\
95610999461230691423264467448758272*q^42*# - 10462354896400589329027389938929\
49423611030702956729964353929162662471709314816564789248*q^43*# + 
     113172169829879306404464324469211808958755169814586485055654058257201412\
0598034601476096*q^44*# - 118652797411856385343297034194426647649389567372957\
3209583894317814234672525919949684736*q^45*# + 120622211912683441502855757908\
0097250482240201725110848252638329717567476173571461480448*q^46*# - 
     118948949188426244538089472240118961531688921980823002248109484284233690\
9272148516798464*q^47*# + 113826082477589497808179793591409029066935558525398\
4514821771647840240899353281011122176*q^48*# - 105736756050074169233704494567\
8348447993166091182980123133178036537224197458226338332672*q^49*# + 
     953806188425552566728366336403730153550470383581828097993484218923655086\
235899125563392*q^50*# - 8357635433617481794282418869048227094798908020251921\
27972464308332401140683376814981120*q^51*# + 71158640913400284973578420420189\
4033311805087779804970051225958353738574899365959172096*q^52*# - 
     588867517175488241678576248234380844259969920099093012673781867265993983\
689300681687040*q^53*# + 4737742116317467893530898978803873715463012075257369\
66313280191001584846505964201836544*q^54*# - 37068147480605325192080572707705\
8437434557144786242739472627892760131005574422737190912*q^55*# + 
     282105600788775739969527101681464130616704422030088542360027815203546059\
642897638359040*q^56*# - 2088833447276390384708955504206196087843008676289658\
28857340925193188420070054665125888*q^57*# + 15051214929810219661191508003068\
3368863500392863487350509763261884456188910985781182464*q^58*# - 
     105561116451227157336514800329628585145962155732613603386945859376285024\
614982120636416*q^59*# + 7207505410762303209071369611727299064019206822001179\
1570268190044590546736133842993152*q^60*# - 479174333818911703903972322301279\
86828321722918536056564039277028451304392088499519488*q^61*# + 
     310244376960009089244491041588535353484960053006467895607179937877960419\
10696081063936*q^62*# - 19565264998682188911998311967515135409042089672010499\
629037143234290738471578438303744*q^63*# + 1201999262783295299574069231248176\
7248504450437457170212967223325057132765434399481088*q^64*# - 
     719482486327015443456706043062722523330437267993373999556444133816481868\
8725916896768*q^65*# + 419653207379965753247800975018901315743581403256485788\
7101770864198677901565135585024*q^66*# - 238543639950698889628234539623994757\
5122393698140723796669254105955246901648274692352*q^67*# + 
     132160247926123400152220014985040333101196729417861137906327944734226418\
3781752195808*q^68*# - 713730797241783478068199239031531390187329837753519185\
805655334586461939315342850176*q^69*# + 3757592997220151300065399638151904128\
35738575042807058380145594009681155876377538736*q^70*# - 
     192869780093632868016622816979140057886282801822970349801132065240062790\
097966126128*q^71*# + 9652317685800936229067166184146480082187640831324981895\
7235780258462568279957484229*q^72*# - 471023187528693263304266001411608657826\
12643380765395498345980975839905595068613546*q^73*# + 
     224141885061649001380860701462837065312992063939324441206009732389945333\
07061726252*q^74*# - 10401528530655569450424491177660264239120679974276857724\
823150720962085878608603912*q^75*# + 4707438831277463664809975824576434994682\
764722011965842099682527946628854986408276*q^76*# - 
     207779257779382125668896952941693304389381667252250517383374940569380603\
7363063208*q^77*# + 894464197388603385445261799518576925248495233632688436892\
356030229273817979440117*q^78*# - 3755579668401529915450115253084455489264576\
10835455112331952321287058206008699194*q^79*# + 15379808904789165796245390374\
3626328893247907627067764474386409458453119747711939*q^80*# - 
     614310964663376256686861184266474917014783492661956871459887828998979720\
75990222*q^81*# + 23932558078774939193578781836896829485338947635913908371680\
914315895612802041236*q^82*# - 9093904663172114247431432452601827097259615147\
440067856051317515983883920794904*q^83*# + 3370277925598654867790725239720242\
062286321341907652593931172953686200031693968*q^84*# - 
     121821913780657960462498367474614858925670852895598109110408569321497300\
1618928*q^85*# + 429453890109685954391222894538402818127285417159335427045855\
814796475719380614*q^86*# - 1476463783213545342541013426125783790632511015478\
37888165963159252919111665612*q^87*# + 
     495022053247474110381918744611600562671023388049899899768766958871057668\
80543*q^88*# - 
     161844800624665739855079348876209541914103440043156812507701025108355427\
81566*q^89*# + 
     515963454065975852547085856986761873169177539530465094779711960470058021\
3736*q^90*# - 
     160381827663518923806783070948238979265941705952219120549994957074605520\
3248*q^91*# + 
     486042114709791869455006085697510831211081851001885365787627002702422848\
444*q^92*# - 
     143594585216639106194087563995377338185156417509579057011788788060923073\
896*q^93*# + 
     413529841600102948836988810525691312478223369779202069931322989216750400\
17*q^94*# - 
     116074207757001072764011299294725540358389800107526811131428561473256563\
22*q^95*# + 
     317523801861541951281811713596990140884905331331336453514135499610556172\
1*q^96*# - 
     846401035197371950545063533522196378809746528119864368006871284242492778*
      q^97*# + 21982598758232859771343909012011239275514327841239615180823595\
8462902352*q^98*# - 
     55619139213229375752689989789415497725430218445447215158196019811106144*
      q^99*# + 
     13707145313028634189031366956902538649001103143184271879313522055537344*
      q^100*# - 
     3289864413362806316087875292625041935217418456827680751252314098162496*
      q^101*# + 
     768853033786199956823952560260194976143209538435894746904522987382504*
      q^102*# - 
     174930037223570821096899342025463767042506183038625136697358433746992*
      q^103*# + 
     38739821598107533837680296201676439592719887236740952458862974381698*
      q^104*# - 
     8348997813470193820488018310604282806529791430807872707460517934916*
      q^105*# + 
     1750655077319170861662799877523550160564432367753587900464466925512*
      q^106*# - 
     357072819913740342079570459183442688464406610551524379068097138864*q^107*
      # + 70826800731659494275139578612630888427516583999192071068442417608*
      q^108*# - 
     13658772876521636709326173850905545429496946526946783825987861584*q^109*
      # + 2560243201844281432121983514908101473819998544092037065367526970*
      q^110*# - 
     466317627593377707414430202352563798150846620069768343692434772*q^111*
      # + 82505350134080524049672575998023397897730541134066005247327118*
      q^112*# - 
     14175659922098379783512091430392778891391368637503404706558572*q^113*# + 
     2364388373254983136885114001226257620865640481980375847030744*q^114*# - 
     382696028098466678956716338615361553313864541822651568562384*q^115*# + 
     60087658413052639773998020901402872908190092758993570481312*q^116*# - 
     9148295106643507228754118121131474334876004630268809340576*q^117*# + 
     1350007613411292520220843224763486678209005711581564583204*q^118*# - 
     193010373559073387762820022900626088828458413795221969288*q^119*# + 
     26722039856675058320338912455534400659899228341219507918*q^120*# - 
     3580860502304613392980177707904700485366937362776334364*q^121*# + 
     464200606048563708902816174025060727602813243611113152*q^122*# - 
     58181191615594965939488970376034699933883057102331648*q^123*# + 
     7046308631710287854563631633151574316512701463504376*q^124*# - 
     824082510076750624453418457183466689920309382698256*q^125*# + 
     93008070171290589086821416364166367098663353316538*q^126*# - 
     10122879639639789283180029161810333939189180716404*q^127*# + 
     1061680307288957554574144516807641956970425866146*q^128*# - 
     107211372580485836156388460276902159314228814772*q^129*# + 
     10415328646945115282261304330141709143314780432*q^130*# - 
     972505400807435191053682701390848893285299936*q^131*# + 
     87191001769864365540622405256519289985459168*q^132*# - 
     7498157531847963264249042008820961658447552*q^133*# + 
     617801687941516816519503321443465201336184*q^134*# - 
     48710849246027302664059808592998133324864*q^135*# + 
     3670393616636843532808040221635106597257*q^136*# - 
     263931389489379127967721023989248400306*q^137*# + 
     18083779780906030759258283008441427884*q^138*# - 
     1178625684517413371076732476433408008*q^139*# + 
     72937765414620731695350012671960868*q^140*# - 
     4277040989562703851256289623298824*q^141*# + 
     237129363718340261327588506649297*q^142*# - 
     12399760711877708524971716678898*q^143*# + 
     609880154305391959288068184671*q^144*# - 28129242745691532336951538086*
      q^145*# + 1212466898103687824965956148*q^146*# - 
     48652069329203781912399064*q^147*# + 1809416742585825474852176*q^148*# - 
     62055576842814893279472*q^149*# + 1951060781970850797382*q^150*# - 
     55847291358059827724*q^151*# + 1443412326308448579*q^152*# - 
     33349583286028998*q^153*# + 680340592390584*q^154*# - 
     12063628823440*q^155*# + 182141602828*q^156*# - 2276691080*q^157*# + 
     22617909*q^158*# - 167434*q^159*# + 821*q^160*# - 2*q^161*# - 
     97947087596142749909332764563490244279704341204553896370552963072*#^2 + 
     6305346685090208460038608323714371610582278741321204905738311303168*q*
      #^2 - 
     201627491287735929285895777748175145522037321038211811933850762739712*
      q^2*#^2 + 
     4270073256271357228594243335952652679271580445255478496990416041148416*
      q^3*#^2 - 
     67375305222619162089690287425505651052525768218677802928146381914767360*
      q^4*#^2 + 8448060647636469478776027727067989125983071879482866427317169\
26974722048*q^5*#^2 - 
     876829173932233829225759017566395068625192395852194306826944479427035136\
0*q^6*#^2 + 
     774802373923437288295361324388464810891423368148452535696786912037820170\
24*q^7*#^2 - 
     595005965715989010652596757075416441360870434592736768540969055995463467\
008*q^8*#^2 + 
     403391653653860190961100555090948447794574876345117612614591523043150712\
0128*q^9*#^2 - 
     244446517309101461352328754996022803471018622490848925412686602825363609\
35424*q^10*#^2 + 133732766454311239907501089119549548172493649381018376730607\
717693782134620160*q^11*#^2 - 66599898424549964189748750268777902935283306694\
2894402114846146387583034195968*q^12*#^2 + 3040170031776794945498104627911931\
231759434270455749145443065671326252752961536*q^13*#^2 - 
     127958239863478235251359120055641871506595974495192945808468741619406589\
57320192*q^14*#^2 + 499098187556723509069159698463062229574390554241347232957\
99385415358428181692416*q^15*#^2 - 181202888919823855640810914709352557797422\
936059127732650003848472211716938137600*q^16*#^2 + 61473037381404233452229057\
1783951817397202252872161896551521535058224738432188416*q^17*#^2 - 
     195537014475276414965793225857124807760586011374323098960739978136443228\
6433411072*q^18*#^2 + 5849506156107246133479779939825817335399301606604379479\
779092910105715239303512064*q^19*#^2 - 16502069573223061676393724592390017417\
821342880922694425367689141845263497436332032*q^20*#^2 + 
     440100413068798209670123443267122864948058032814242739708885295419795175\
01917102080*q^21*#^2 - 111204652002386767573595239769992683145211925259334725\
658410123974252197334642327552*q^22*#^2 + 26676424196374772240582385271599682\
1751725119476955698861662346515082473887229804544*q^23*#^2 - 
     608645771172430550084872564006181775356050032861728092319336757852976892\
734643109888*q^24*#^2 + 13230167637803854509809990618805217883062093990811204\
54016386726006468025661305913344*q^25*#^2 - 274411106803289761520435788286047\
8038935631468875147223993527848185100240072065679360*q^26*#^2 + 
     543866897053728412988349686473834529916757205388287490317448480392669494\
4990218420224*q^27*#^2 - 1031359417455256069008885875707703601845735497625146\
2248101272843386330419036378103808*q^28*#^2 + 1873628912206891879393257262338\
6123531348139085024094406741050342488601880701022765056*q^29*#^2 - 
     326441180457607860409841697581259685926232797166363090770147140617947218\
73663904186368*q^30*#^2 + 546048898604793091335117222818059888558888899163280\
60279459221031050279615116890603520*q^31*#^2 - 877788179730767765328671934680\
28229145227634163157294791792446868404610708276089192448*q^32*#^2 + 
     135730561994969079644682775038374703462750637005211395128624780701997096\
159474903678976*q^33*#^2 - 20205410233226356049842340342204878925917175302113\
8437745359969051492486967484871606272*q^34*#^2 + 2898068384627533964940977941\
69699487754250735586592315293004628438395196510103987552256*q^35*#^2 - 
     400800019329058283531264355592176692711744829635571287286066569668545851\
564838963118080*q^36*#^2 + 53485039926261876343297012918566472161238285888038\
0951411255035703652287852558497611776*q^37*#^2 - 6891462622000142201900656652\
53976905414064478165568866352401184818698662508210675515392*q^38*#^2 + 
     857900713128740669555003253625064229406590692824540979176988176844770143\
342044532178944*q^39*#^2 - 10324417045311124539812286895792172672047274214772\
86384018212929089906840584708897636352*q^40*#^2 + 120181794980674992699122978\
0739963458933867984344490354998660735800235661680934041681920*q^41*#^2 - 
     135389391037218874438497549386075016599560015562563305487394671519085397\
4400894911905792*q^42*#^2 + 1476790453853172751555268675927188687588933214217\
565265716552487322208987055870699372544*q^43*#^2 - 15604327399499755875097400\
39062850276031372237491659857787384159025759209328497014079488*q^44*#^2 + 
     159792250124690529526848925370610655867530049810494041140007816594861323\
2258524217606144*q^45*#^2 - 1586474082119373504826556572565797106426449503863\
544169839422588380701473687466808442880*q^46*#^2 + 15277391123959998292017422\
96177421357494076394096339268812663019442869910715438416789504*q^47*#^2 - 
     142747157886221845648933405082525402438402813449285981442820114953629607\
9459950125907968*q^48*#^2 + 1294619677484162304787916646783426905546001542783\
112710393284238216048546046916517953536*q^49*#^2 - 11400386392571619532807491\
21193844353605676997673081830715002559687628029135170152955904*q^50*#^2 + 
     975074839166841134085826978383804848952204743568535300683171663704866333\
054195438977024*q^51*#^2 - 81026732093133992504595131364260850676297735015023\
9137443579810303783404157824771293184*q^52*#^2 + 6543568419798261179389042052\
51893929183657869936847050585152655491035411899683505700864*q^53*#^2 - 
     513705469150964669332921085613234706962997219976053504337829390280681329\
696260354998272*q^54*#^2 + 39213701452121436647238256758587515825029525481140\
3864476323739227684917806121536716800*q^55*#^2 - 2911323005319897940987436653\
37164179576725560633264332141435803178594520890063700131840*q^56*#^2 + 
     210266857348845244238619779908861311581891232135603970098897360975756115\
708004240130048*q^57*#^2 - 14776532109246969808898781377520969023815785446589\
8484435242912554798596980925809442816*q^58*#^2 + 1010609827324298496566343423\
63365093299298687980595058664009642666423253378177521532928*q^59*#^2 - 
     672801093970798437441309338118635132710725457989176799979464365465615317\
77945462810624*q^60*#^2 + 436073762247897220344267659338413493304288402228930\
94314136274794498666457050819256320*q^61*#^2 - 275217759834535111380807703954\
15861024852986650462838781351257689958821981272384321536*q^62*#^2 + 
     169162735006559974238489411032519812809384214706572662441155663970499177\
15183331817472*q^63*#^2 - 101276509388610738153464568151178828779401915262724\
06567415769090358834114139956058384*q^64*#^2 + 590674521759077645479332332688\
6206056847998182191869360192452761634809472662279152032*q^65*#^2 - 
     335643880433978064421316699764611297645191747508781332148652313232552835\
3477711988600*q^66*#^2 + 1858453110604928256698199522919514319129014594822160\
097037294402270607744670233637032*q^67*#^2 - 10027998752232124414389130566003\
56783502666552549453332988666479918032684043126885169*q^68*#^2 + 
     527363705167023495694878246304255296594022291905709550785718837385415728\
229009523928*q^69*#^2 - 27032064329412836770099373173059553245263705890336353\
6316514861920079643583756469214*q^70*#^2 + 1350694635569541171058706425529712\
11792937282364529330538806183554129519411693319010*q^71*#^2 - 
     657925083426956998451768074704983812654022044829235030695200539402278692\
72683133704*q^72*#^2 + 312439362186874344971596145612727405273055191096399208\
06075779402220455013130519988*q^73*#^2 - 144660596516151174281842102321419076\
27278703781588091712831514128729459217892886851*q^74*#^2 + 
     653057858124256150616409955978663355017870072994170276372470686415388978\
0170817938*q^75*#^2 - 2874671363362746642468470115961321202690175355358676158\
578220986834105169352996570*q^76*#^2 + 12338850409371980775385934869762505398\
91274899870772721261993406500927278392634648*q^77*#^2 - 
     516443216027112753768567901242622571086830235838404181591294252805324829\
331521141*q^78*#^2 + 21078509392701614862960330556887447296788777317806890558\
2904262082895667479787312*q^79*#^2 - 8389408871273031156776566433305084043028\
1941911063644450131760253728786774923836*q^80*#^2 + 
     325610449275290766988265611001808888772880219352792208479213947927087044\
76230440*q^81*#^2 - 123236351358432393239624311367579878686368175645303431049\
56550395195759642229471*q^82*#^2 + 454828350946536047308036419794798407223238\
9224229844492985954484202060885324902*q^83*#^2 - 1636875838742432924160401755\
931122674338770858351253260639345986216318940341544*q^84*#^2 + 
     574422453275024754260116892488579090025893518380445758727672824653675550\
077612*q^85*#^2 - 19655273225438659404939154444999884353913033636052084309313\
6607142024352173185*q^86*#^2 + 
     655752414509295148276332195809934520014974096791563967698044280138408894\
79952*q^87*#^2 - 
     213300323714877367946806023247208630595299315862105869397032257610119982\
66959*q^88*#^2 + 
     676407011477280852675037919425847384461199951349296215688641534298596567\
6588*q^89*#^2 - 
     209103004829632365893010229467554841400417473999760643084177139477837260\
1654*q^90*#^2 + 
     630108073027399727930371755576195309777704734866867862702988009357119490\
840*q^91*#^2 - 
     185069883502469268153113977199230264149268873735274324729259722443629615\
309*q^92*#^2 + 
     529763454685045622678091861038145752500595049630286935076687556160599005\
88*q^93*#^2 - 
     147777921286507379700382640916841737449800814495113255219364403668235222\
76*q^94*#^2 + 
     401670829432786198743659412239925050029450420771213727378366694237311723\
8*q^95*#^2 - 
     106368265354748294978692667366093065238033784510197110305051445765620098\
5*q^96*#^2 + 
     274396554417073981142180132308991740186484248621942369105782371480506208*
      q^97*#^2 - 
     68946074305961926234125180428249466101057851600259637821657924660755836*
      q^98*#^2 + 
     16870964366289804650986522631211842149195237484111888896822412802136872*
      q^99*#^2 - 
     4019762705360779303680873084030025229594412551339243853696052168834942*
      q^100*#^2 + 
     932431829611897483185223848803034019015570943152719338213045347719744*
      q^101*#^2 - 
     210528618854520822709696325201201445675406312788790300822037825788632*
      q^102*#^2 + 
     46259272098855138022942050431256599239879683578160655266552429334780*
      q^103*#^2 - 
     9889881667044373046560199724853879729226002421371312524150645805964*
      q^104*#^2 + 
     2056807743083279592186418258159137906557565302560290705576355886856*
      q^105*#^2 - 
     416012753460339555229597613894540256937244693092465804419228341250*q^106*
      #^2 + 81813338024721698515598766197825412124573722565097754046640975324*
      q^107*#^2 - 
     15639906511611909674697949390481883202166479229715493014372086208*q^108*
      #^2 + 2905483408677701289539012252612772048427589516019722186918393472*
      q^109*#^2 - 
     524386808042870460680545123716503483042255809576129946094934326*q^110*
      #^2 + 91918315965310582924069912348030766236612064476994938001727160*
      q^111*#^2 - 
     15643347595837472034789793674174760808057302424671032533879068*q^112*
      #^2 + 2583968493472603898764125710639091061587676065619856331861936*
      q^113*#^2 - 
     414113013617779562281966727369091971348500573904125784107442*q^114*#^2 + 
     64366544001140798227270779731057705402203679413858523672116*q^115*#^2 - 
     9699232515329646351614311771521672844244210285062074713500*q^116*#^2 + 
     1416337580303561312067431441126851066138197639276436100616*q^117*#^2 - 
     200333831320838468657457210233245267620644840960693291222*q^118*#^2 + 
     27434347741247110028582014018875495520229872088464023864*q^119*#^2 - 
     3635553985750603546595523676516534209144893733877207682*q^120*#^2 + 
     465963838201763781569658819740082798329634534372398680*q^121*#^2 - 
     57729242607758532662778144077209895610160191585422152*q^122*#^2 + 
     6909446009907537646016801306006807700154162211351944*q^123*#^2 - 
     798399409796489084616008354620655960108710818619838*q^124*#^2 + 
     89009351848303359787617177261089236001716935334344*q^125*#^2 - 
     9567091410371544518924707102592735722614773543460*q^126*#^2 + 
     990657369435463422871749768114504217684311523924*q^127*#^2 - 
     98744968874545482677697954107579560223865176958*q^128*#^2 + 
     9466281982790006653041158594734612019577272256*q^129*#^2 - 
     871998981512284745046020983022284435254664468*q^130*#^2 + 
     77107273689302640030698284702933302039369920*q^131*#^2 - 
     6538183283638642850084901602616838005249273*q^132*#^2 + 
     531014419106865353970199625539254724111176*q^133*#^2 - 
     41258172529804987787117074671859524137522*q^134*#^2 + 
     3062616968893326750920293084668958085106*q^135*#^2 - 
     216886065053393893066283373001984156980*q^136*#^2 + 
     14630226960091569258625129649804732676*q^137*#^2 - 
     938459055726974845066432211575128067*q^138*#^2 + 
     57137490787417643326971903191391394*q^139*#^2 - 
     3295248853464807044951849462764302*q^140*#^2 + 
     179617173900620504790610213374920*q^141*#^2 - 
     9230594288662726427498734827517*q^142*#^2 + 
     446010384086970609560558925544*q^143*#^2 - 20200712477153353275997836288*
      q^144*#^2 + 854681266372394226258186344*q^145*#^2 - 
     33648965005926823095306855*q^146*#^2 + 1227292487875545283786454*q^147*
      #^2 - 41259539869806271134868*q^148*#^2 + 1270969041240510233836*q^149*
      #^2 - 35625776491869537985*q^150*#^2 + 901194278387990888*q^151*#^2 - 
     20367680338706535*q^152*#^2 + 406206529126332*q^153*#^2 - 
     7037235711802*q^154*#^2 + 103742881104*q^155*#^2 - 
     1265277645*q^156*#^2 + 12256300*q^157*#^2 - 88400*q^158*#^2 + 
     422*q^159*#^2 - q^160*#^2 + 
     221117059176425444100349174357932020998059104876199593947328151552*#^3 - 
     13943797159212244829675485105140299167856507490203526367873521942528*q*
      #^3 + 
     436751820641522517358993548896851522115883180100932218665029051875328*
      q^2*#^3 - 
     9059503956516711522640851400532119035120649812369725109269749995405312*
      q^3*#^3 + 1399989791042069023359169871505661750504904448569603307038512\
00979140608*q^4*#^3 - 
     171912229500552128662169339196050791225607147408410422655367865509609472\
0*q^5*#^3 + 
     174727249183542869004408225513982695910209143422143574644800290390026485\
76*q^6*#^3 - 
     151182815763436237537960845768218106864548167026518186021852075625950478\
336*q^7*#^3 + 
     113675859372306095671501666071736191086310217524929841222602350760635347\
7632*q^8*#^3 - 
     754533498471625421836890989596034920337915297631458837490510083852915127\
0912*q^9*#^3 + 
     447619563716893322160674111638002160021563863351154340485515898513095456\
19456*q^10*#^3 - 239720488928338756347749183487157954009983005612820080398682\
224100568087920640*q^11*#^3 + 11685604226660461091793243699661891610411061154\
70478858890999300813391340240896*q^12*#^3 - 522099814469060733869382291451805\
1215999080711842260218447568539439034657669120*q^13*#^3 + 
     215064817041007738549718583893691136596502777194239285737923766497573296\
68964352*q^14*#^3 - 820917545622309467766821934245741532610996933311770427419\
29732429375487613075456*q^15*#^3 + 291647108070838092020884003421874087115933\
079898117781131114229245129733837946880*q^16*#^3 - 96810485781838219606862076\
7081602543302897854869142855527573012881654763554340864*q^17*#^3 + 
     301285066594990908166903214032981350314497893899300913273145714027646222\
3452274688*q^18*#^3 - 8817470512549059969999040332955694692019823780020040512\
789054631117236106952704000*q^19*#^3 + 24333481642154944453963175955852565368\
029644721223950338298601092461594570559324160*q^20*#^3 - 
     634779678680449976862635909047814645737542979846745161960103202338676936\
17483612160*q^21*#^3 + 156878524711717400252805264725653613043828074150126021\
881134352222399187191785848832*q^22*#^3 - 36804495974364467659953487120526592\
5428103897147540308754688539703347348275684442112*q^23*#^3 + 
     821170815833749583114107288012258573215321712825436067056024383373616599\
199280791552*q^24*#^3 - 17453892259266807697013642390516898672819271113896239\
61635533228270865339802751860736*q^25*#^3 + 353955415380725544696228003771626\
9265338168183656581926520603855272853370885877268480*q^26*#^3 - 
     685836798128017988529696981917718618083129662595183238034200583824266258\
2525699817472*q^27*#^3 + 1271394348757144819790239774385093691976254365521138\
9055073391428286432032160393199616*q^28*#^3 - 2257647498282874747166923498005\
2141576870482886880305228460938490751327984937198419968*q^29*#^3 + 
     384449646531264712971802420716384693934150890965102228360198040591895229\
96360531410944*q^30*#^3 - 628473682395753734339398171132936592586708055087950\
40739141821632100356817074593464320*q^31*#^3 + 987244620861665034733360802411\
08290464201007946442262373402542992626574319606206300160*q^32*#^3 - 
     149159187558413923546840504224884516135571875811633836690083210214563977\
331563451908096*q^33*#^3 + 21693745115572998915940526075491780301893320158476\
0651899004254203311298993254935035904*q^34*#^3 - 3039670539729581601374288590\
24944152288193856917400367576013413437447979565625871695872*q^35*#^3 + 
     410631717690840952034381686296869941703263759890631345309539516917788052\
021640607825920*q^36*#^3 - 53520370102402102657293199086654893921535173432601\
6923614333285939536968472572536553472*q^37*#^3 + 6734644147524258805554766110\
07875142441243412484561347319365893727103017983360012124160*q^38*#^3 - 
     818672959246459099319987252854874340089910098814547638836047925596188362\
082173199581184*q^39*#^3 + 96197121292108383947548208936237808419407004388369\
7063019167123042500056056924892823552*q^40*#^3 - 1093227425708320819313099572\
055497040585251233649740649074688303110637899494452730265600*q^41*#^3 + 
     120221776515530980149961224879166787602103756302149542719909181668933474\
7669554526158848*q^42*#^3 - 1279954751487756936373396842302131462167547373011\
421983155196885742657287229007741321216*q^43*#^3 + 13199204149495305561948542\
02572901051734003614484325737890577328308071932254286459699200*q^44*#^3 - 
     131896784364020633871665628959105221274032971971288411125193703192680271\
7044724350320640*q^45*#^3 + 1277718667562301489858378459685540256490091679156\
444378161599756623755649494248251719680*q^46*#^3 - 12003897048892104076964779\
89900621394635527598217442448312506252653447455054720877461504*q^47*#^3 + 
     109410106471150092980830712765987005612356331041053202987190286085924454\
6379531693850624*q^48*#^3 - 9678191435529755559587879138083730741436043146393\
52645467631433390930751556534454452224*q^49*#^3 + 831146800893873577472019485\
367143255405009329175984887514802233421936694206698720329728*q^50*#^3 - 
     693178967353888569254389774833382373278321908498626112816549392144272210\
379017823453184*q^51*#^3 + 56159993373219886062199438475763085335478528115106\
6718786558150236102668991963075575808*q^52*#^3 - 4421255509082202153536227641\
72574831367417654385688330778998560408429732341155339173888*q^53*#^3 + 
     338311854468860813160541873978966307138847797002880960785162634065189762\
365416346746880*q^54*#^3 - 25168166694593998292517005036601601616463972737747\
0353161643756434002834900040648818688*q^55*#^3 + 1820758363375045097294243783\
63368900840292350032466908902405494833003351173406206373888*q^56*#^3 - 
     128120064524906443362959443882354192884166480278648358459839315761722711\
006453986582528*q^57*#^3 + 87707797073615195783590535913777569921105246193991\
626022749409714275182617694977394688*q^58*#^3 - 58425467161725526414002588129\
482822311504294729812634654340872655725673159350696955904*q^59*#^3 + 
     378783143433908046560179582982249471834431729601856925633342723509418196\
68935372068352*q^60*#^3 - 239045225127235513534685827229902746771229223230733\
77704617641464829871307690396948480*q^61*#^3 + 146873069469439882828948233308\
53662547454141337211057693647469450918561252644900198912*q^62*#^3 - 
     878706739893489931844553313678440526606439913390321283919366458975669162\
3094716734720*q^63*#^3 + 5119740269601287388598944797047499864766731352798193\
145201417926536089570208498997914*q^64*#^3 - 29054419015671972430655862887881\
69967711652871035678471583526685783698017591446244092*q^65*#^3 + 
     160616663939883671996167169957109483652043971559757722800750091652483119\
9955968167185*q^66*#^3 - 8650333268625528132736216507129858292629610375687704\
66155865146832944328529980651968*q^67*#^3 + 453925473649918882626005342006617\
563394258366287779592311627796356074288775213676411*q^68*#^3 - 
     232106571696698041502720716621981994870038361469105341537183626146335359\
650961857270*q^69*#^3 + 11565896484407707363422495270734708378948430640638859\
3454734765111396156696610591505*q^70*#^3 - 5616867355689456320875478040437556\
9009262756054767739785189701631395393657386058070*q^71*#^3 + 
     265865710545463117131458632791870525700520138388851708671179505558634489\
58264453219*q^72*#^3 - 122662102402833098006233160616933459243173310335349038\
76835702130767227192344375394*q^73*#^3 + 551647172287963699494677226424020380\
0661491576054291588058941949817025726689589244*q^74*#^3 - 
     241843674807294753942100387185732485980067025749019268228174779865358688\
3810407142*q^75*#^3 + 1033585256324316951455559742754457990102469388845806307\
790114108730299687988267435*q^76*#^3 - 43063417953608662206536468011544080177\
5416395306439639590719076738502258084772504*q^77*#^3 + 
     174916269626449908092332164456465931684873868837907536008392280237821667\
027143897*q^78*#^3 - 69265483092632098847230545419492575569354101531657932424\
652442611324908240523666*q^79*#^3 + 26740557321232459559136874975906410828433\
845429930988078598565624068777151480278*q^80*#^3 - 10064437071533867344068060\
793592533260733976787425726493629340195889691882547040*q^81*#^3 + 
     369291264315330753005131975811686244979107435867107600125477938550683621\
1276815*q^82*#^3 - 1320993524394806800944564737786845514238113715124506777960\
719424278555756172222*q^83*#^3 + 46065158034449101716607444633806970092643584\
8696586568779152639526128095701843*q^84*#^3 - 1565918922500491064032958933186\
72397610686782846861410250722053451731637231874*q^85*#^3 + 
     518885912489734130817513868325799557661181108917637342649609600754648532\
18665*q^86*#^3 - 
     167593776297271513239973047565637245986496041854091522816113935922235693\
87184*q^87*#^3 + 
     527595610008359807363233303064574012102324845527107324818656851365569337\
1105*q^88*#^3 - 
     161872081470992817876828839389996907352709737585664220380558753273473690\
0338*q^89*#^3 + 
     483990352724309256545815425148710774929922195506878994109009819299666523\
464*q^90*#^3 - 
     141012666254124606771673577569104835898623276550553651726861966595931957\
300*q^91*#^3 + 
     400308699967746877359216552801036469810230341332571545029040433827909343\
51*q^92*#^3 - 
     110713934524401580030810938390351448508512724305178535855997830206291927\
52*q^93*#^3 + 
     298284517887447591114037857957611731286816321973420091866821015168347136\
5*q^94*#^3 - 
     782757039959570070383297463918478594859567079973501355062942589291485800*
      q^95*#^3 + 200047673052566620902444257880634343380520411563663533941207\
304254468660*q^96*#^3 - 
     49783829730019783005568452063550486134690528699868688383838832058435368*
      q^97*#^3 + 
     12062154404540894140762262520841751546704691864883038141584345245890138*
      q^98*#^3 - 
     2844933281271319665815546421155147548759750962154030592512504779947928*
      q^99*#^3 + 
     653061261610420744893124648335193027941843362583890064446276892178790*
      q^100*#^3 - 
     145877868119124143470284253795128711105308439552888098407212098408284*
      q^101*#^3 + 
     31702416293900342703690909534396444729843010109429106129234065066802*
      q^102*#^3 - 
     6701487669164702602655933527892871407240725896286793017179311701620*
      q^103*#^3 + 
     1377617958237636703631761592761024515761331573756731113132846175646*
      q^104*#^3 - 
     275335389838050816212058039667305286530304073578572376944216339396*q^105*
      #^3 + 53488667379604579001133426965193020832800138090833006230251855448*
      q^106*#^3 - 
     10097467084874418361332352723247610935097041968379947152388468388*q^107*
      #^3 + 1851790068477492838099844663108754807382750445409510171733767190*
      q^108*#^3 - 
     329814957808755707074111828363732045570858769999884784916426992*q^109*
      #^3 + 57031064238191241022192955132666133795147822184882749552988146*
      q^110*#^3 - 
     9571291743508223835299830937896722850869955702651832854097340*q^111*
      #^3 + 1558456735556802304887220740855647562494558750435244100991516*
      q^112*#^3 - 
     246106171881005926937292803609703376682728848220429261959600*q^113*#^3 + 
     37677581274039058787080236397099664792429079979740471398062*q^114*#^3 - 
     5589792241980592702387361975282072318316143367933385617636*q^115*#^3 + 
     803284548171069584589921122915564199941378203713389632430*q^116*#^3 - 
     111764041012930956549641594562447682583421011282176273604*q^117*#^3 + 
     15048031629439321831928546846908569309785786262737517098*q^118*#^3 - 
     1959636431372106867530694882350869096959074839846744520*q^119*#^3 + 
     246688680231853797561263336314882358629329891684611970*q^120*#^3 - 
     30001705257139142510082474324432861888057632882716660*q^121*#^3 + 
     3522857176491119787837558548522204334863713580614512*q^122*#^3 - 
     399124996241590954323726187076263690756181869332032*q^123*#^3 + 
     43599518230119537294533406569549823056062777425942*q^124*#^3 - 
     4588677317953249058519534502148583087598235818656*q^125*#^3 + 
     464920816845619597920842854979447131698295617330*q^126*#^3 - 
     45309068489047418406397892667535674470904465032*q^127*#^3 + 
     4243353515966228477784049400690054380020301906*q^128*#^3 - 
     381527874842144720210147476491974879691957948*q^129*#^3 + 
     32898817964422286126539933251104853971192709*q^130*#^3 - 
     2717571551827708074764473573671407382801720*q^131*#^3 + 
     214783097638319835784605850250319113870655*q^132*#^3 - 
     16220609678408895217334558568548229354126*q^133*#^3 + 
     1168865701692147392133024482017234700189*q^134*#^3 - 
     80245740296555041972915075052635134502*q^135*#^3 + 
     5239734820281134902378177302392264495*q^136*#^3 - 
     324809822932391417228147369291143962*q^137*#^3 + 
     19076878201034596675443015868775820*q^138*#^3 - 
     1059208730247379767948129982451654*q^139*#^3 + 
     55461063255155032847373238780287*q^140*#^3 - 
     2731150471030052480426331494200*q^141*#^3 + 
     126105547050355652231635979253*q^142*#^3 - 5440903968460641245407214786*
      q^143*#^3 + 218513723994671766972247790*q^144*#^3 - 
     8132885600088721385926160*q^145*#^3 + 279106002305656802038355*q^146*
      #^3 - 8780036540757903313614*q^147*#^3 + 251432199061901116639*q^148*
      #^3 - 6500694671083716954*q^149*#^3 + 150234236333262989*q^150*#^3 - 
     3065306061151128*q^151*#^3 + 54356997465197*q^152*#^3 - 
     820689784794*q^153*#^3 + 10257227624*q^154*#^3 - 101882428*q^155*#^3 + 
     754011*q^156*#^3 - 3696*q^157*#^3 + 9*q^158*#^3 - 
     354023689149195436224744130547147664984757492080047921419731861504*#^4 + 
     21859306247998686081984466607890065666215107296445698887381950660608*q*
      #^4 - 
     670353580214020012618832963156214952350567622190307774004081597612032*
      q^2*#^4 + 
     13613061676295162476382154858871825532075333290930592336941864735211520*
      q^3*#^4 - 2059332042181629358642020293341657158586045975687086296014303\
21074536448*q^4*#^4 + 
     247528925327281683806514212562047286940661213205636945394530218018655436\
8*q^5*#^4 - 
     246243445739778903618077865685693288224823701509140061113845812412819701\
76*q^6*#^4 + 
     208524994605117887249175620459008170349304328299845000176750402579241893\
888*q^7*#^4 - 
     153441197172348143417967919941576214246034890884271355649407629425286683\
0336*q^8*#^4 + 
     996635351952269325059729798932479989633284167987122959177360356044328822\
3744*q^9*#^4 - 
     578517395094259059539254013389905024027907427198865874464816973957947740\
65152*q^10*#^4 + 303128841120284634417139187582890563215721857842542194206282\
511305174016851968*q^11*#^4 - 14456152588157945765268796087482166802001861670\
07360739672864906252766358274048*q^12*#^4 + 631827886832057945889796232498075\
6878107899273692849204895301280816464440328192*q^13*#^4 - 
     254578730730423982432540687636925866976110996620978432507596322839487673\
23881472*q^14*#^4 + 950436500249612161289895049951316051508883938664451696460\
96470234227349378826240*q^15*#^4 - 330228768070239791755229223159120139456919\
261607599854273560242726214357951184896*q^16*#^4 + 10719527355273576421550898\
56654174651802070725130445827715083284414866094167162880*q^17*#^4 - 
     326203554926991810564760508080427852224795048715626103202309823266574343\
0208454656*q^18*#^4 + 9334138993410017403499050111891511400884287250270784250\
819991332774950387306201088*q^19*#^4 - 25183404936496854999395044575539528561\
420506600133063587976276949518932907768414208*q^20*#^4 + 
     642204579074294983172863630437572609888876044546472285406443081904363731\
46309230592*q^21*#^4 - 155136411713923003191779091623606314395113938813356833\
721378728501829810620744073216*q^22*#^4 + 35572147446522333326694315281258797\
7336811553376109932184963070889414438120922808320*q^23*#^4 - 
     775639985940523457016021494189761308519105957383677518458369645865278945\
833091334144*q^24*#^4 + 16109955974382619384006813994272927770079690559122370\
56970935700274702762048164462592*q^25*#^4 - 319214997007757835217033615976125\
1965029439605857069674220910392741580351921413160960*q^26*#^4 + 
     604289178393002998629689329313126473002654193516429734896381786175879905\
7036314148864*q^27*#^4 - 1094333287703443371783103945202490894613224817316226\
8974094424154638233664150520725504*q^28*#^4 + 1898130577375709466936460782737\
8423279870870859626837489578659520289658085627855372288*q^29*#^4 - 
     315692791794293666834572999015368287920007936755635569231744731590382925\
19283127746560*q^30*#^4 + 503989472819942777189134874938946649839346929131993\
67727618958115567926703502416412672*q^31*#^4 - 773074784612689512451488268802\
98877809567506963862655451166995064470719301828187521024*q^32*#^4 + 
     114041140276371161067143290878330659516270672829617077100519450379897697\
554719878152192*q^33*#^4 - 16192449997916457494616567092398263608464394760320\
7726369594726384701161376115459096576*q^34*#^4 + 2214735803571177734508873222\
41106761172960990182185473808081595962781879211215051292672*q^35*#^4 - 
     292021862181153759870715822822193378804702568551737620384147644269180056\
852723664945152*q^36*#^4 + 37144857223628325417919906713904667744219300860954\
1504141717317212639279510070241525760*q^37*#^4 - 4560992338851475622346719924\
36047613992096876390786794854838919308080917172194319007744*q^38*#^4 + 
     540963239312657938115469951750859509985661032110982645947873108125366994\
175992243683328*q^39*#^4 - 62012410308863395181924940661843170627378711484290\
0680004678436559538374065466102513664*q^40*#^4 + 6874355092468282240855350926\
62316574773349159061032819968718477978987282187229866229760*q^41*#^4 - 
     737316945546413936985272977129476461275810704944027512611944576829402487\
593752612831232*q^42*#^4 + 76552444042113623839004900505187557422922713189692\
6181978230007394178287318141359357952*q^43*#^4 - 7697474988605343698665352183\
51795772092275024302157131840919777720716165359472613982208*q^44*#^4 + 
     749915844172089559925885451851840627594828822708482334154605497450607091\
529554634211328*q^45*#^4 - 70816091889483923736860561572324915564347637917910\
2679564932519572542804814684536700928*q^46*#^4 + 6484505761731406141482341968\
74856206728666824357125848596126818034261875225347165257728*q^47*#^4 - 
     575981233240283435257680968176971076760663774508371362619800188797322238\
697958071193600*q^48*#^4 + 49645349920726213552987858429118716811572693475693\
4091715802039978742341261635876020224*q^49*#^4 - 4153666037030124834740423328\
45327591371484926330083427905717806248427146713963129915392*q^50*#^4 + 
     337445341231883475445449942775712473978950189202072556178006280942739741\
782708039858176*q^51*#^4 - 26627034510959559414779315986917193361209390568435\
1954892316272265784942179504868148992*q^52*#^4 + 2041320569467853683179508941\
14046901529722715364476895774675222610426915363847237311488*q^53*#^4 - 
     152083972514371957763299183303441138154848578478478647468584544524713079\
549391449193728*q^54*#^4 + 11014070055671471439600941619950163875105192462201\
2049009792374914063302462409671576832*q^55*#^4 - 7755441473836231080598925593\
5227080569738579346264900118038525182731687705440828276368*q^56*#^4 + 
     531074883280756180923532124371305721810609455700482845166585739195456100\
60341219535136*q^57*#^4 - 353741587675747859632042774900825449986967281677524\
00152539003452495779083958361389592*q^58*#^4 + 229235948855628270337537392987\
64903469652314059191234702414805377760233712084809685128*q^59*#^4 - 
     144552449164432445834058236558853311660235655474246663159445133624374027\
62132002325539*q^60*#^4 + 887133808968697693894663599712879864247198955593934\
4139545328967079106924966597026416*q^61*#^4 - 5299607290192435972747066009311\
876940254290626832939053507447713206833937083780780686*q^62*#^4 + 
     308215400623150999483934017141014299969271867080242137034559517713177517\
4642233179994*q^63*#^4 - 1745346633555755326386327376373818231325086887737966\
079287657268697307032505252463054*q^64*#^4 + 96245832079184438983073122159795\
3979982747439908919137229239467300720704404229207980*q^65*#^4 - 
     516900427603512923391632378004286232482495023137601719080876651208463424\
434352261842*q^66*#^4 + 27039844567462045303850985521686373031193356666677654\
4537444278940493400658592237080*q^67*#^4 - 1377898813613542361859225815681501\
52771571883708708204136519035461246842779983718997*q^68*#^4 + 
     684046715693505717812389383501544860487708045599886216951677584098882281\
99238257156*q^69*#^4 - 330860568313937451532354748259668192699076784589311275\
12647015490881231756564653926*q^70*#^4 + 155928933080425649508498097356751901\
70393470435796573752975055617637988705444869564*q^71*#^4 - 
     716075254917793631412585333958057173126022944656299755851953994772995481\
2794919202*q^72*#^4 + 3204534437763353781483796241463547559679762927148283640\
492795835598312311321058490*q^73*#^4 - 13975452493834692524376851561606578318\
92350738098602203394291683313084152605525343*q^74*#^4 + 
     593988637315852562308722432147448156273588433126897356709808843019939210\
338826124*q^75*#^4 - 24604511266455049979070268152127057653470521710896349652\
1454558734535367063152665*q^76*#^4 + 9933106682566661946444651847678671319938\
3258927771485161592894509222002227842628*q^77*#^4 - 
     390836407835177379455975154131918043714415834930098965767374837057690007\
23353893*q^78*#^4 + 149881039828729347318260878359863973681540617007269082505\
62685403433120619308276*q^79*#^4 - 560194424596199594209195131327751986940552\
7182449739397308835966341973297621065*q^80*#^4 + 2040639584657528909577739761\
898930583929517958590589878710249287412297419216654*q^81*#^4 - 
     724470509658864700318805842641847084743347769694325574181459055892754903\
690568*q^82*#^4 + 25066276122810155630723730313352470020810400884318723917657\
9353230959469487724*q^83*#^4 - 
     845196735305450887595616451174172783890783627510003028668154384416342333\
08257*q^84*#^4 + 
     277718744501244933970548532059309148037596970539508269974657578095057585\
76764*q^85*#^4 - 
     889219055265525227741925477314249207228963750268348825136241978546206206\
4589*q^86*#^4 + 
     277422414583917090515376424952651516806018748912063702711786108547686131\
4650*q^87*#^4 - 
     843281887513372899920441242043224350004662367240980611202649964001629099\
033*q^88*#^4 + 
     249728309504042201633027162056620071631868595733717112880105512639658940\
976*q^89*#^4 - 
     720423638084300743286698787551954553468247129811390168793363996212483800\
53*q^90*#^4 + 
     202437360314742718244117842454776569032199088699473818706394793679032462\
20*q^91*#^4 - 
     554024735854532658359118477232796356578246508585921582943722284882578755\
4*q^92*#^4 + 
     147656458695431537275917249349345286495549143506001654419251886970359342\
4*q^93*#^4 - 
     383182125321623538206157476776838469220356328515371389426279484925036776*
      q^94*#^4 + 
     96811686294973629839976507884818504401192424080510417519582134290542076*
      q^95*#^4 - 
     23809799901539791230107702666535235774940458695123928052613442032979416*
      q^96*#^4 + 
     5699280967795607081412215809855312581810210187127401892856900520300896*
      q^97*#^4 - 
     1327537544835361351971515938112195686006412374850904424366384452071100*
      q^98*#^4 + 
     300854829257101949921713976861680639989519241955477202352036451445408*
      q^99*#^4 - 
     66323335280969342810334599220993592978990917078960741498874845905402*
      q^100*#^4 + 
     14219530182637487039438508544380272064132666824962723770402987148168*
      q^101*#^4 - 
     2964273780912056865085076020564584275135419107554340299847136858088*
      q^102*#^4 + 
     600709231367020314242354050060240077515128637049847978629644734736*q^103*
      #^4 - 
     118308463368477564359168002183882661225664458991217166640772450112*q^104*
      #^4 + 22639090334534219285517647963886309124312414235183719337171106700*
      q^105*#^4 - 
     4207975101481057578824922729828567490361850635230873362371818278*q^106*
      #^4 + 759505051855224712208248338989233288327636663977746622293257048*
      q^107*#^4 - 
     133074951682934438685863509867519721221660261190465512656390306*q^108*
      #^4 + 22627005640915665322284765539230735673968926300753149362818584*
      q^109*#^4 - 
     3732257978035141622698036085802792667295747541700357877024462*q^110*
      #^4 + 596993976795138061618484544309792156881177138526472673360048*
      q^111*#^4 - 92566237643293462059538914683667163907952248483709748419238*
      q^112*#^4 + 13907223775752912246088793110461725339354589257882241457652*
      q^113*#^4 - 2023689026160319326662954874242811715015069499254242432232*
      q^114*#^4 + 285076753732961553214039947380852712215453223253447033640*
      q^115*#^4 - 38858123589409272235368795485526683401050482100648665146*
      q^116*#^4 + 5122458161975699412343119277072326987606177710427301400*
      q^117*#^4 - 652698394518794872904379655505071045034008999876149166*
      q^118*#^4 + 80339758518693295744695480136334007596871923752087868*q^119*
      #^4 - 9546912199313807072041704299555033753418122552738518*q^120*#^4 + 
     1094519119697395726044991287225769596237177199506872*q^121*#^4 - 
     120978170993869203255363287655752835678582188546386*q^122*#^4 + 
     12882175837737175814989887871001611541393129464320*q^123*#^4 - 
     1320455122541666538729888742294814013642084989799*q^124*#^4 + 
     130178830440561692242065784554862914402316153632*q^125*#^4 - 
     12332288788636862604174061980099422290942970130*q^126*#^4 + 
     1121526788111471308194712075569930755746140314*q^127*#^4 - 
     97809991760448562147567387898177521309733314*q^128*#^4 + 
     8170997159149435416332237205996722085993188*q^129*#^4 - 
     653067141244030888210020845923110859403330*q^130*#^4 + 
     49872595931190090138403124974100785873832*q^131*#^4 - 
     3633881491664491744267409212604458374769*q^132*#^4 + 
     252240366638453590502367851310862446132*q^133*#^4 - 
     16651918839338612724298162115141427706*q^134*#^4 + 
     1043573894850244265268078169539927492*q^135*#^4 - 
     61960923195035186463127629791548262*q^136*#^4 + 
     3477657518940317880872156170166090*q^137*#^4 - 
     184063207717132609378538831389739*q^138*#^4 + 
     9161729497528109038435769257948*q^139*#^4 - 
     427562095479928919456044979189*q^140*#^4 + 18644466148392350676517601860*
      q^141*#^4 - 756750586580760684892190597*q^142*#^4 + 
     28463982028909320601099372*q^143*#^4 - 987141447949448090938793*q^144*
      #^4 + 31379677144723808547598*q^145*#^4 - 908025624161601836288*q^146*
      #^4 + 23721685121513491468*q^147*#^4 - 553920022361077925*q^148*#^4 + 
     11419010851667884*q^149*#^4 - 204583661654589*q^150*#^4 + 
     3120613023450*q^151*#^4 - 39402247353*q^152*#^4 + 395371368*q^153*#^4 - 
     2955857*q^154*#^4 + 14636*q^155*#^4 - 36*q^156*#^4 + 
     428580205321875191278530893058558000929927409126087264969563308032*#^5 - 
     25898681632877564377455270645206713575107259975039540626328347738112*q*
      #^5 + 
     777235276422899927141140637483418281255206900303448295348666466566144*
      q^2*#^5 - 
     15444614016023001257143428637982623167042483741964743848956952196415488*
      q^3*#^5 + 2286047637875721216151162684895681232159208961621320653100918\
44834557952*q^4*#^5 - 
     268835774959536761254610798649536600820347126338091901206812193892335616\
0*q^5*#^5 + 
     261632753193825095138341098752492848001768434073556042568977753109199585\
28*q^6*#^5 - 
     216728264993314892537005256766782049883227592507462812168541217839757918\
208*q^7*#^5 + 
     155988521262779910358922300098491845191300473367447574446425869156594850\
2016*q^8*#^5 - 
     990929906514832194885794528244642430086071990989380549969097912147003834\
3680*q^9*#^5 + 
     562524361189743570192840199246019547836306363855598622271385497498284185\
35424*q^10*#^5 - 288225386053360391415289103978880650455878418578352342628762\
644800953527566336*q^11*#^5 + 13439992983445444492752962893664048170800112578\
32532390684799176669504013860864*q^12*#^5 - 574311131019794162415655998585789\
6780184586615341984091852924222894945681276928*q^13*#^5 + 
     226221009256046455465469415430748983893216935232106715669612555108966978\
24772096*q^14*#^5 - 825574007691222770007694484042110417811615192113691185183\
93191903634148340793344*q^15*#^5 + 280368392853072518694897279446011697985958\
655363249788995864750762075714421260288*q^16*#^5 - 88946654329245439145941802\
0278950041055994026452119385903682327814693493787328512*q^17*#^5 + 
     264509033909233076404743826084903672143672362724756370175125405788480371\
0847025152*q^18*#^5 - 7395734856601348827114301084331436528962221371389780109\
434391607681617393050714112*q^19*#^5 + 19495463519547266289388556735028020867\
907199935299297507508116549608092894146592768*q^20*#^5 - 
     485691754867256361880178000647341122210713683072493911546229780309848560\
12920455168*q^21*#^5 + 114610607943205148506295722658585373657173492947604678\
294188315875356051928810258432*q^22*#^5 - 25668456962569534300869225759428528\
4914648673818160656321063672763286141055721799680*q^23*#^5 + 
     546616399010664292073539946159672634224007538547920345872922864739401592\
043951095808*q^24*#^5 - 11086720444192770605348610213378530395124065669746703\
33601533851162103998659822616576*q^25*#^5 + 214501868026331674599809341093288\
3196221613733821952874630068869765053692695613014016*q^26*#^5 - 
     396445685827866689959996309450270399060351081251350751398000235278871284\
7829666627584*q^27*#^5 + 7008593331733753436015816203467110983567822650710123\
478786538981584279289168511631360*q^28*#^5 - 11865887309246431142459728757087\
270164946541234653076369308920050875155775334572359680*q^29*#^5 + 
     192611138815609963297470297125932796811635784171132258747455412489976668\
31814287687680*q^30*#^5 - 300074918930888940370748638483018317762655139588471\
02041838535203568108135041934032896*q^31*#^5 + 449127141502920814341506351301\
83210470750828746637563115380160147278053713804580093952*q^32*#^5 - 
     646392196289393490127044120144185291229277485275938891897202701616422134\
49029459640320*q^33*#^5 + 895323933458667380747605070932784808616260741301683\
22646634080301186435078040376573952*q^34*#^5 - 119445017218943086646158975965\
584526701733947656002006123145346496380440348717259685888*q^35*#^5 + 
     153597599797333755268381427465617553578856922403695494929482566134244274\
743221998845952*q^36*#^5 - 19051721258880231807877387443277467639879678722480\
6698284546535065645778165596124348416*q^37*#^5 + 2280887434807221476926262492\
68030503756499808124249652364065558428615327893919356682240*q^38*#^5 - 
     263731955484188087158157052473422318638404684715145617883794795712619907\
291475825655808*q^39*#^5 + 29468943469984751629856900977389191340951530222454\
2390650302674212198256418951810121728*q^40*#^5 - 3183818161375947408870677468\
31703955384484566455236864189897019659326099431725389316096*q^41*#^5 + 
     332766142067027310873711289683887696289556077315895300006245647290237595\
888103287881728*q^42*#^5 - 33662761834952741851584126351514604150782850080672\
7249828843949140865771161794355920896*q^43*#^5 + 3297468928774280690588532753\
60043240440106011694413294478101793480617360986762627284992*q^44*#^5 - 
     312911458396533271641836666026228072473790218620341851154869018348994563\
585031567835136*q^45*#^5 + 28777358989647209789132364829676581282705539624589\
9327171937820367996955004690932269056*q^46*#^5 - 2565890705318783989043874155\
55461506058442160869425623074454847410076622075451941666816*q^47*#^5 + 
     221892610019055429129641735870391349059418027543962191143518977010430448\
218499146968576*q^48*#^5 - 18617265691568238798409849445289849268614083888321\
4730129909746569566684355798786503680*q^49*#^5 + 1516002435633482077348552586\
08955858902584605903767332860399485173477198272364001229568*q^50*#^5 - 
     119847647232697100026748776847384066260763175340193661308519369033215902\
398662518317568*q^51*#^5 + 92009336050165761611522108702041097063500019461095\
742204720671937136609123172555921216*q^52*#^5 - 68616263678323189582166760146\
604621277267850352221586512698080646472418737159925906432*q^53*#^5 + 
     497196684485601956179973864762157291827147425534128299847607035238543536\
65296700055168*q^54*#^5 - 350140276190480737791889801944390061432262553583637\
82029126425340917303877625099957600*q^55*#^5 + 239700577803032193791929688280\
57692546630407997743023291999499527474359880882187994106*q^56*#^5 - 
     159552557470364261179162958350150906260628050681097311312912469139662222\
64232279610596*q^57*#^5 + 103284446067854410069464949432503813651024316991398\
61656331573280631175434422076596987*q^58*#^5 - 650348025889471467469935433181\
3272023305526820429830597461939737058066259504643281240*q^59*#^5 + 
     398395523884469566229685472387970826713568219335197299282742562725332606\
2702869598808*q^60*#^5 - 2374726787731687450631838588552867070639118083581447\
738670707729693777475552432035762*q^61*#^5 + 13775625632641664578944512656952\
06423933473738145733055169277354859050760381040640813*q^62*#^5 - 
     777804762580697285260733051129299435452534125049799892874768985791099436\
822050564906*q^63*#^5 + 42751356621761057955743690907534157814605446955140781\
8616776757180780877778061997397*q^64*#^5 - 2287721557358470774192741638383651\
44384245645391200825905998836963420234012174526428*q^65*#^5 + 
     119201001999792000006030298937513546504265380958026604855692744674499922\
886243042791*q^66*#^5 - 60481887954019538973448566262661940435803297332736973\
426258914480671674008917639524*q^67*#^5 + 29886872581323328355868590306657037\
601855319766383646286707694887393055598515206189*q^68*#^5 - 
     143840833752303942290567019467745750773142942879896981260903863421694863\
40186785884*q^69*#^5 + 674315809444475862156518446033736558651499940759677291\
3425704543487214774091426671*q^70*#^5 - 3079305583951032365880428936445293818\
109993076521226551038273251084000252320661046*q^71*#^5 + 
     136985778969901128178700386566520294386073071015212550848375738415369676\
2563339884*q^72*#^5 - 5936801191887719828502219069763048503907194509077183200\
24596846383110863532804060*q^73*#^5 + 250669278857523300384184012429251983823\
732510196911655461714943831339055987380056*q^74*#^5 - 
     103118067539500565330613248439662189480125255192309375632559842625282940\
045070862*q^75*#^5 + 41329787003278048136903782112672657166772865226150565835\
527408405932676698888507*q^76*#^5 - 16139581493148398649434364193058594854034\
570117600848158552746833217888152678918*q^77*#^5 + 61407906156631317548317892\
69558715106262958360584569790298233035380281434030600*q^78*#^5 - 
     227644789561357218512053667031274793829124104466298630042721965892198186\
0966270*q^79*#^5 + 8222185970685375646114991625547066246494828485418454724263\
43245214627572507370*q^80*#^5 - 289337042136764784180018956306724198744668076\
177058498888175466878932305984692*q^81*#^5 + 
     991962329368568511716748468048739348893568977553489659518695299464673092\
08514*q^82*#^5 - 
     331317343514098395815195670447682827281597009421780152260075231101695982\
37450*q^83*#^5 + 
     107802946667574152220168042976262693078144837438014812105327613679377620\
45264*q^84*#^5 - 
     341688465300872226645680428637524714535222999410820643770717722452981734\
0996*q^85*#^5 + 
     105490916423479730468545089234606092101478343169057697200809469759023352\
0084*q^86*#^5 - 
     317214281673895927266405245370407462652875997822874697637599548234725345\
502*q^87*#^5 + 
     928981644985716166007173419413775737684252079244631124566203184138432212\
55*q^88*#^5 - 
     264934162285220104986595722387428766435379448363534554704325009691819383\
76*q^89*#^5 + 
     735699916826529999533814434115368691060674412369871847372914345740221668\
6*q^90*#^5 - 
     198905389227495992563179021467783060639313401334099753958299183694738807\
2*q^91*#^5 + 
     523506727571015642063164692844050581377051007567858501437633030763614156*
      q^92*#^5 - 134112761639261444596310512703440029361743268273297521653325\
173102295412*q^93*#^5 + 
     33437027107559972485584152776364903841740054331929759520814689202839254*
      q^94*#^5 - 
     8111995785150455749588354418183947478421642617028060302217414718312292*
      q^95*#^5 + 
     1914688478194073626013384128804764570389796762563896112638796172546782*
      q^96*#^5 - 
     439603962947235788656481074627313569539680672978404917015894095923672*
      q^97*#^5 + 
     98160226819266078899964333434171782994477666920431776774125919506202*
      q^98*#^5 - 
     21312377054549483973428397986529042630711435155758895558662123801440*
      q^99*#^5 + 
     4498386726816360368376514893698033200937095991124913185346845788310*
      q^100*#^5 - 
     922806104862992062852733232278468186361635435520102454001164035000*q^101*
      #^5 + 
     183944534325306632160732343952812491930732981614427279911316168850*q^102*
      #^5 - 35618330266751700066283968164967124763612948410271876163173778060*
      q^103*#^5 + 
     6698092374493260944771150659630280179068590796486028050919372300*q^104*
      #^5 - 1222906172324636802871807576089003421754660629347655076879437240*
      q^105*#^5 + 
     216703327373879768628201936810479418702944453516342525427620628*q^106*
      #^5 - 37258602766686972156553893276217778410526410276400168030855588*
      q^107*#^5 + 
     6213350532790006123414341746714676098320864185599405813829146*q^108*
      #^5 - 1004625983841900446766828708143053855213682061469818289125260*
      q^109*#^5 + 
     157432301611219692167936876951025354128150294228966534612284*q^110*#^5 - 
     23900990827600726143771663971724634785387435559337862580476*q^111*#^5 + 
     3513838630440434260801206903775644056832959517055956448424*q^112*#^5 - 
     500024867442048106453947734608460187914542206004133551528*q^113*#^5 + 
     68838813140754702453251975265611709274625698809258144976*q^114*#^5 - 
     9163944750925015290148695225713072660843617588770163484*q^115*#^5 + 
     1178963977833545365478856869467543316896003480051975628*q^116*#^5 - 
     146498975623588445565030748933611116713055194844259112*q^117*#^5 + 
     17571782617439166726632828042259513749519594920982412*q^118*#^5 - 
     2033098464814653510003440457510506004052825175640172*q^119*#^5 + 
     226755654032626562661188917099431997942155313665028*q^120*#^5 - 
     24360756572247844774170911376515121581239678725428*q^121*#^5 + 
     2518897446495740670512296492198584491223830388827*q^122*#^5 - 
     250465419674788708126631591416223687381064057680*q^123*#^5 + 
     23928050905782024096905210316173351923499574148*q^124*#^5 - 
     2194146015785538550303211929693103167804328186*q^125*#^5 + 
     192915732655946106678309671744895594881407941*q^126*#^5 - 
     16245183280994570347543562628500781627676434*q^127*#^5 + 
     1308607278891424281249885987411956773778565*q^128*#^5 - 
     100705320945772078904572411392885381891340*q^129*#^5 + 
     7393282542310115350828801327267151849415*q^130*#^5 - 
     517004713996399708307238230663993008396*q^131*#^5 + 
     34379132784723691867612292243348080837*q^132*#^5 - 
     2169911110493405458317153202369015980*q^133*#^5 + 
     129736480078334077689498624853076087*q^134*#^5 - 
     7331517713855711318954416897812158*q^135*#^5 + 
     390637733397661577468855457007232*q^136*#^5 - 
     19571403303520264155475574053036*q^137*#^5 + 
     919216933002645911229577759740*q^138*#^5 - 40334801585331863467705457918*
      q^139*#^5 + 1647139964046163079947002883*q^140*#^5 - 
     62324314868399310315547726*q^141*#^5 + 2174009395509604617712628*q^142*
      #^5 - 69500254103903813281766*q^143*#^5 + 2022214707873035195062*q^144*
      #^5 - 53113004928771261156*q^145*#^5 + 1246703171360732326*q^146*#^5 - 
     25830877182660106*q^147*#^5 + 465060833352476*q^148*#^5 - 
     7127542319060*q^149*#^5 + 90409542824*q^150*#^5 - 911220694*q^151*#^5 + 
     6841603*q^152*#^5 - 34016*q^153*#^5 + 84*q^154*#^5 - 
     408437959737702614133411808958444119404354230795240331795561971712*#^6 + 
     24143557186449057617561364428081183915134811912509905545389299204096*q*
      #^6 - 
     708710163517690269651161376040460409418582280881086479962237097213952*
      q^2*#^6 + 
     13773625449270023374942755481020157726811014944871074123794005761196032*
      q^3*#^6 - 1993763183352757372760076375839859601972487870959977319086164\
50637561856*q^4*#^6 + 
     229273575341842811518239884809258554628723072982344346711268695666275123\
2*q^5*#^6 - 
     218171880401380524922076406109262627819785135841686106485981689028427120\
64*q^6*#^6 + 
     176694290676000374924385058544951528295883983940023242458907566734651162\
624*q^7*#^6 - 
     124325430322352833261676493059313221402935184547556704295651766611635024\
6912*q^8*#^6 + 
     772022893732122360603385701265623878408113790949295655058635852876952580\
9152*q^9*#^6 - 
     428358611894048071313391151388468177755564816379204680311457280065125545\
41056*q^10*#^6 + 214504191315598405307824926497343158813901955911401111253278\
264040240917250048*q^11*#^6 - 97745749102269375589679661579272089725578052638\
2423032960190031190911292014592*q^12*#^6 + 4081301483223241760494893120313618\
148451406741848768750187156767548523216371712*q^13*#^6 - 
     157070170439387015368735798185670899266420989260637788999674209798070334\
05472768*q^14*#^6 + 559992550507508817372787393840697293364461989987345433590\
71414803192325754322944*q^15*#^6 - 185770286288145580637731598811830297372454\
842548103829986802249187187240164392960*q^16*#^6 + 57564221709423333589441624\
0531172848072849694828661735304145373340501354267803648*q^17*#^6 - 
     167183556107070880482347155011601648651746760611309755902212257673111714\
9896048640*q^18*#^6 + 4564759982233718894376561784711515509947845387370605096\
127777014506257059523067904*q^19*#^6 - 11749153832386643798642838424656989439\
902918114904774537914901108434832293898485760*q^20*#^6 + 
     285773731085321722289409982075568339705775871882815006488202177478433751\
32307357696*q^21*#^6 - 658303785515677775986552862382832734675795676145428911\
46669245843862024507506032640*q^22*#^6 + 143910316520341642903338772705283651\
558441187321183860275586322917790646298675773440*q^23*#^6 - 
     299099272015508774433240965682825692314097561123504896522205946658941199\
100374155264*q^24*#^6 + 59200509867499954327726557002308544828820190264821597\
2608501070879916015342506213376*q^25*#^6 - 1117612865213712685905296059418913\
156216564700922338640942990401757734028746980065280*q^26*#^6 + 
     201525245181290752252379591096931886701347248140692266840030539334507798\
7787279433728*q^27*#^6 - 3475431287864711380161233333887837026695100074927109\
481420431178844561135844263460864*q^28*#^6 + 57392601503251234652252864697524\
43626723769906983329022962322762592778680247309565952*q^29*#^6 - 
     908572949913250919431355645433951542038460428850488115654247389879849817\
5622183911424*q^30*#^6 + 1380304040487909614894037458432399626904121860827306\
6186460881988043406890460149448704*q^31*#^6 - 2014299387563344487964160518796\
0344043204402735068204640912507748114357849757947265024*q^32*#^6 + 
     282619751520313410095697826174916961112215480684898794352929044793917623\
64840093417472*q^33*#^6 - 381574474446180517870023745858450738835998478721391\
05479236775348828580768379958722560*q^34*#^6 + 496135012022585951120779353522\
31798305656846890948586200947620495205331103879699890176*q^35*#^6 - 
     621710115678087498384858732555551941026089191444690418891022212780861739\
86606196916224*q^36*#^6 + 751358583689860254814421669077728689522051105115004\
83876621814462767820066670077280256*q^37*#^6 - 876320886528508374733497672488\
29049479604461232470760278458876902386857278067156713472*q^38*#^6 + 
     986969979283052310659403122604002674107560776836732272064885804710214484\
72302923415552*q^39*#^6 - 107404394923612557040515135720291501919506596890049\
050482852808157424276274807777615872*q^40*#^6 + 11299396540264205911668951022\
5034359729891756084061225466301048641932618494948065132544*q^41*#^6 - 
     114981400115643772192393891830837945644132349198625452742004564534654480\
283086553821184*q^42*#^6 + 11322709031284186112093504173791138593665671347479\
7785322534996298741903764743991709696*q^43*#^6 - 1079500403553768841396090613\
04558396820073318620152448258766326279320882359856704939520*q^44*#^6 + 
     996857429669702326354292980280338160931840539374560863605601377693416495\
23741823479808*q^45*#^6 - 891987143617987165882459695415444399007271364541968\
58694164737985158077573186242517504*q^46*#^6 + 773690098153052241818344648129\
42086645053215876302329035454941505503879757837540298240*q^47*#^6 - 
     650753646476010784953827195547361832084533624662806633668600553017047277\
07308603834704*q^48*#^6 + 530953742136456417479669585981086747355430132179511\
26758074414181511640993426087070176*q^49*#^6 - 420366655658377082104544284261\
74289453719155523032982335687752449211338366385382871000*q^50*#^6 + 
     323046003529722758520014059951383698437462555384045177198342884393727731\
43013401336584*q^51*#^6 - 241040771588644797149091340348973386191158681031654\
65703681356965232826415608425121345*q^52*#^6 + 174672668621794966666702695621\
86823575661159984405531260201831879344470355736554137684*q^53*#^6 - 
     122964326234714663762374937047931277003891485733457054799218840784606683\
08366122705322*q^54*#^6 + 841119900022073630539019672634530842019706213308447\
0380617567876825659249613939813024*q^55*#^6 - 5591905933689728622302096158238\
645943827479766830408329156532914537254672501211626898*q^56*#^6 + 
     361391171308861582905445258583703419022622922742846344415421871483474819\
7969826043208*q^57*#^6 - 2270898486886841439541365418219010707239509368958314\
287232822634564219047268791492809*q^58*#^6 + 13877192098447332100354199903204\
80754356093428731250804912332168712991481285214216534*q^59*#^6 - 
     824831045125533288114622406139916919543362308820101605431737871333882972\
624504068522*q^60*#^6 + 47693428846854528155396643275953132041259635756446679\
3792260755322461657829963910726*q^61*#^6 - 2683167890200058847439114593294242\
69645819663726682290941291918901823627885974996034*q^62*#^6 + 
     146890474402701750929215792154470312614164531022699691391232463258665418\
942266056664*q^63*#^6 - 78262172098270491575806256796091429275546614215163865\
903334929318641269434140523441*q^64*#^6 + 40585791849423912653629876393955363\
257803976498789671589922966978128918324350863508*q^65*#^6 - 
     204883460591677124252850285187784928835627035558767348505097540299336534\
41011601340*q^66*#^6 + 100691549306802435331400905015809529436987154727122612\
85244380396067398425247585806*q^67*#^6 - 481804201072818464708213038895849351\
9705436591249779040876645318686831426335811995*q^68*#^6 + 
     224477878959215362227303143460493505044464651462057803711483674559580032\
0119572718*q^69*#^6 - 1018431324994783212352558409062462533991533717161351807\
271618427093162364604328495*q^70*#^6 + 44995689913787609421539163984007709221\
0109285735614797495719254264501634353610652*q^71*#^6 - 
     193603298624943918942187379187541457007330446948258497101191137008575381\
948265910*q^72*#^6 + 81128785864229288123407964602384177103679682541807764885\
503115657916895951339210*q^73*#^6 - 33110927846855125396718220264157418266514\
468676714841038510147645665767404620028*q^74*#^6 + 13161691749192873978750740\
307744403757111936314088744062618700930934774491695692*q^75*#^6 - 
     509567833578193147305298973757196168395674196030871787220497617055765931\
2775000*q^76*#^6 + 1921517147730436888527421395170687869753189879509924266478\
627498476122593294706*q^77*#^6 - 70572686015680963147053695099566969034274309\
2352991184798734143203194304194838*q^78*#^6 + 2524488606079309764094122187483\
14657011399565843468819552407670828165726414614*q^79*#^6 - 
     879518389385599025163251462505889172775683923808528384422138867680923349\
67653*q^80*#^6 + 
     298426651763830656065265504725830395295852828136328477128115872386502125\
67598*q^81*#^6 - 
     986129470596469497335558698558293399682034844155217390690152234109118975\
0003*q^82*#^6 + 
     317330930694220751411510742313078186877527822949881839888597398518831936\
6874*q^83*#^6 - 
     994368731473124565366570886957172211108700325994180500837058646074121744\
300*q^84*#^6 + 
     303395726658671871244288647678085129596487435230536506447104496382803106\
302*q^85*#^6 - 
     901290126474725046915742932496946824669195425484615582426805730922143108\
83*q^86*#^6 + 
     260660307383496590888421862053444410075917802092761712564167635827751793\
92*q^87*#^6 - 
     733834292230189909524902945271578138760011592602143113137271675935608635\
4*q^88*#^6 + 
     201088477682939288059082659523350785729830744623020131252193670942657202\
4*q^89*#^6 - 
     536279537156228137929815627921821224527764930704421242317839858116024574*
      q^90*#^6 + 139172771332529341431398375275658625049396305238494497855595\
558573095028*q^91*#^6 - 
     35141131857418206097111660789267516839238387770703451196413745914929628*
      q^92*#^6 + 
     8631974814380012104015154206451929568883739463915565899016505116907612*
      q^93*#^6 - 
     2062372103495661195862470800319592438559597243983945853073306931613540*
      q^94*#^6 + 
     479193170798373745924520378489851528869685932132834546738072731425336*
      q^95*#^6 - 
     108257963998754858391865875207462535095036323141702805427291183218578*
      q^96*#^6 + 
     23775412153458283947940464015699146679548073934176018144221158623760*
      q^97*#^6 - 
     5074844519908249572053710826439674514831434397991545744518899185588*q^98*
      #^6 + 
     1052556462927977420522830277065841223249982519666799850093145196092*q^99*
      #^6 - 
     212075856735734645044213871367273584154263077352354632622296849854*q^100*
      #^6 + 41500071279983011904522574222811832475243816368560665974286862860*
      q^101*#^6 - 
     7884968777275809944353103492524978514322843552411274958292095094*q^102*
      #^6 + 1454183330142818870198977775894914516046264303456781220127399352*
      q^103*#^6 - 
     260239577673955167654577304533460003349742915634722789575891316*q^104*
      #^6 + 45177428811340509987042767921096499592973795716568513714082092*
      q^105*#^6 - 
     7605262989025816407743340263698561995318205704546282613301684*q^106*
      #^6 + 1241061298508743386643267764240055317004017077710282866379584*
      q^107*#^6 - 
     196241484373555669873647628197240118912018101604208492667672*q^108*#^6 + 
     30055874551945850990350642015602850649900454092973400662532*q^109*#^6 - 
     4456774711396117326904353110863706162204777575465648653116*q^110*#^6 + 
     639536459353302690434575713683425842804548178328988723428*q^111*#^6 - 
     88767054232434693855282724029107085958308491353570280242*q^112*#^6 + 
     11911211038457581652007598858269969250783954522319108852*q^113*#^6 - 
     1544328389055839220615984440073633408185307561315631298*q^114*#^6 + 
     193352724142532658308719700898514772452970849478516364*q^115*#^6 - 
     23362497791222817477641329341287499796117019298984705*q^116*#^6 + 
     2722456423243997671466326778501156348888451957141808*q^117*#^6 - 
     305753309876428551806088529221089067588815413063680*q^118*#^6 + 
     33069363419455540313509370265952581147358028008064*q^119*#^6 - 
     3441748029586748049182985670551656169111786070510*q^120*#^6 + 
     344398561342878039107319490286865041163887489456*q^121*#^6 - 
     33103748635217558146493852626336096964287954945*q^122*#^6 + 
     3053534466440104037486147472593210871656972870*q^123*#^6 - 
     270012153664719552181209469357010351476984714*q^124*#^6 + 
     22862792055393354778700058367023060635653566*q^125*#^6 - 
     1851455283803591695389714409406746549696570*q^126*#^6 + 
     143207379338700493953041160024332285008128*q^127*#^6 - 
     10564980975951575854515109992666679882749*q^128*#^6 + 
     742255042364378262253261553471299497612*q^129*#^6 - 
     49577998718273032051085439553377703704*q^130*#^6 + 
     3142526402787278407832775376024731094*q^131*#^6 - 
     188646502869318802240241556770841479*q^132*#^6 + 
     10701289219198743381210982397417702*q^133*#^6 - 
     572238371079569413253086536927915*q^134*#^6 + 
     28766653759696343242136616641676*q^135*#^6 - 
     1355354664935683029433038886534*q^136*#^6 + 
     59646401074990249189674984986*q^137*#^6 - 2442332553656698539156151432*
      q^138*#^6 + 92640535744495284837295972*q^139*#^6 - 
     3238710142631792380391552*q^140*#^6 + 103743415220557588846634*q^141*
      #^6 - 3023845905424810604494*q^142*#^6 + 79539811215807256566*q^143*
      #^6 - 1869344174380221145*q^144*#^6 + 38770122696624078*q^145*#^6 - 
     698532860798699*q^146*#^6 + 10710777312370*q^147*#^6 - 
     135888374834*q^148*#^6 + 1369489566*q^149*#^6 - 10278691*q^150*#^6 + 
     51072*q^151*#^6 - 126*q^152*#^6 + 
     315005109944575757345358866958960655544057620300631477226383081472*#^7 - 
     18205464373913335539477171489236185194725068603187661535563472699392*q*
      #^7 + 
     522442217718295405762217135457590566500795601812968163201663998361600*
      q^2*#^7 - 
     9925366878842588019915050589159404207782845075269358054786240054558720*
      q^3*#^7 + 1404299219728791913610606166432713457674029782997230560672832\
73113403392*q^4*#^7 - 
     157828863802062130746950033178970161332926759298862697916367130746421248\
0*q^5*#^7 + 
     146769417247127314736983049156886146878948519649740345984909770754181038\
08*q^6*#^7 - 
     116150518821284374080472828551289645407120503392847578868257848383571492\
864*q^7*#^7 + 
     798504484242958796080721580533457695759888437802647092040360103191567663\
104*q^8*#^7 - 
     484420650642097843922403388947166022862676088350526595130942646227022590\
7712*q^9*#^7 + 
     262561345776988793155928861468593599404743037182409631143580082531539238\
25664*q^10*#^7 - 128423651829598707960526138860092752731131539289841916400751\
570491785460318208*q^11*#^7 + 57154122502274854174206473966326368986791120885\
9540931448647953002183190904832*q^12*#^7 - 2330465467117744814225057836287584\
637978642005550459359998765220316543600033792*q^13*#^7 + 
     875760251524958530522289195317134852012844381818620600244887445152673560\
9462784*q^14*#^7 - 3048413091020217721778352158231536042538677131085039290547\
0313916230373954551808*q^15*#^7 + 9872331156569648748683695387692384260904257\
2588374789999757951551560567960371200*q^16*#^7 - 2986064138710271000714665976\
98361622467495761396024893649047168052857345763442688*q^17*#^7 + 
     846434760680682143621174146367118038950327864890939182125223762552962090\
826465280*q^18*#^7 - 22553864976619841777983865927125040671310701128653802548\
40636563767390226280873984*q^19*#^7 + 566450039727273329671562974506452069884\
1374131979947164843631344183398345337733120*q^20*#^7 - 
     134424189924735222728193767053832303596514332535142406536344145919312044\
35233996800*q^21*#^7 + 302084804083501432044103393712344425621035986956531378\
80222038571390522921727295488*q^22*#^7 - 644151961496807436086316056859610383\
06170581812028346138919777592317575171892314112*q^23*#^7 + 
     130572363116503351584049371219728174291811946602300661464875825592710213\
311389499392*q^24*#^7 - 25202615283944290086577960932606405593836793518304456\
6831379502470081375667281199104*q^25*#^7 + 4639163362213525209191456541916917\
22079667688599510407973593806191731914715506409472*q^26*#^7 - 
     815546593259838724520747291066465304336202765624460143458507214000196242\
576452354048*q^27*#^7 + 13710113909807037459452407691840943080494739773926034\
70605127250061213734975553142784*q^28*#^7 - 220669506762053163895956398464699\
9241069560458164645853221050643302392780785329373184*q^29*#^7 + 
     340439775644020812737025401628015522921827454689128303966938472148482934\
0543402115072*q^30*#^7 - 5039510215129256285457823988020368219812047751713034\
155205758834738075496169156378624*q^31*#^7 + 71648749449750065921487881128972\
16060526377953789598244937021021190030911226914013184*q^32*#^7 - 
     979253182044199934889830535090036084036580197133224289531229155536437032\
3688064811008*q^33*#^7 + 1287702192730482117333983528761011750374756221992435\
7971141747834416589036132627775488*q^34*#^7 - 1630475378648942543461514194824\
3052890557444705574808903100954465011124316935276593152*q^35*#^7 + 
     198936276687842834739846231270259742461390688622374429749416387098002261\
27768520097792*q^36*#^7 - 234054617176281330467519241855962741276428635525437\
05390802211090555147560365613580288*q^37*#^7 + 265710071551927898315771149846\
88974543811863438933883860116468978715034775191658528768*q^38*#^7 - 
     291241591310756671616388445148700252824701047222494169858936318751756119\
61898260365312*q^39*#^7 + 308392988853050117522517815916803494625298676005194\
78693981408467640577848999349092352*q^40*#^7 - 315644134714099723229533979965\
79895777471547316975287470945107899283133365085179172864*q^41*#^7 + 
     312432169831417527655114136676478527021651989070335502318469738925713114\
66762830713856*q^42*#^7 - 299218467364016244814546764075449130856381137237426\
46686443306424315702938097620081664*q^43*#^7 + 277391719665784304999911893478\
21602913743597022720796515006929954938079051048803137536*q^44*#^7 - 
     249033398529619914446036690501705339449960001879285489228856888404381530\
56963591325440*q^45*#^7 + 216599107865028681632542365358858861590502656299803\
17159700944033330118016314482952320*q^46*#^7 - 182581463212262686251571444538\
67426721819294066556677110603842395190920587831265478400*q^47*#^7 + 
     149215598560974512064848782714174816081473960297477909674275779959773952\
15417942573472*q^48*#^7 - 118270643079547669476767991712225569501649646257058\
96744130077040916670352972518328876*q^49*#^7 + 909461073758148707995553708191\
1780988933279041404527903993049657960161412740615773850*q^50*#^7 - 
     678682926903823542741891113776797158187287605316413822554848443689019017\
5022723308994*q^51*#^7 + 4916420237214410123487611423379559336426108009156346\
244265859301148487591355507224790*q^52*#^7 - 34581728301366561101695149054726\
55665345033124574834639982071753530239447960547591140*q^53*#^7 + 
     236248710673772126706424154442908231812800168382629576479028527327626569\
4259278349139*q^54*#^7 - 1567906155736313931068749180511347286763502830220240\
843469181392626752671133885792720*q^55*#^7 + 10111020989867432345018338163511\
46603820805804140000075549391253523880187904884558491*q^56*#^7 - 
     633701387647393909925993564207168068600420387797557444737085494158723801\
344218273218*q^57*#^7 + 38607663122392416140914943404638286306658701444101719\
1402887636802493254270629802948*q^58*#^7 - 2286864580794707157318680006361080\
58386179618065902563687050995382489812557626363654*q^59*#^7 + 
     131722168542525022245905409609780340527227567073821605780628978763464523\
809835689568*q^60*#^7 - 73789901154476078134057255485556633453522066731439607\
694942988510968150432540065046*q^61*#^7 + 40208479560522188309817223788576329\
550255842094485015962578966696512399358494040999*q^62*#^7 - 
     213146944272042082431940502030698904956691668441996871528394676257605673\
90744652404*q^63*#^7 + 109934638585211931924734502724339042920476658901297376\
32913880083706179490095584443*q^64*#^7 - 551737518522864003244971568032682924\
5126194171187722697238045581226545907430559486*q^65*#^7 + 
     269474049094703915483277399486786963517277179688421898105738698594494916\
8987476035*q^66*#^7 - 1280935589266983175469921337875252703983074910205285860\
917213308126231770495447086*q^67*#^7 + 59265040531023854191043728720398969636\
0413369244590404969256296724228122106263855*q^68*#^7 - 
     266907963100228599257865119125288791159495461767491187891988731538739127\
314788138*q^69*#^7 + 11701527634295711533353756100062766190552796261744540646\
3209266941884178967499445*q^70*#^7 - 4994176704258291563911124744036867710992\
4384758120201505516109825721385554095860*q^71*#^7 + 
     207512191819608649127018042067533020197692402427006538287637261021809347\
33489786*q^72*#^7 - 839451554763419843329383390325497189518994040009395081446\
9828829323237613561904*q^73*#^7 + 3306205209132529005119874160077272987590090\
215761466064845205647985190377959784*q^74*#^7 - 12678033285791805701918862735\
06560031935075343937731273226569051448657465003558*q^75*#^7 + 
     473329515831254177088395582642456019204851794651395893245986191654845085\
017574*q^76*#^7 - 17205311843975662400122033472085128810492356037410300105015\
7192776456044990206*q^77*#^7 + 
     608894923464593059178991478081269430730398070458768115315691199724138857\
45288*q^78*#^7 - 
     209793730016471180317527959933904276150136337515273134114365447590129379\
29738*q^79*#^7 + 
     703717589678230450823154364805716206101662179242281869206119817486748027\
7834*q^80*#^7 - 
     229795401012658207320862704366557958387802932648429877332505900812455095\
5628*q^81*#^7 + 
     730463275816980027860910329925779911188764643907222378859275620595462610\
763*q^82*#^7 - 
     226017700608743236118239700677311071907130443821021632796379154110445813\
206*q^83*#^7 + 
     680678662409550781969863314279271003237186637948602566001052022732071251\
16*q^84*#^7 - 
     199508636867937567427570751913730367588052889313613939730963833331964508\
44*q^85*#^7 + 
     569063831985234430093615176762798722516154652086404581402467099399842288\
4*q^86*#^7 - 
     157941155406192474126952440851650113562245242972299507034155426651260281\
6*q^87*#^7 + 
     426496425769682541899398197111511856076830368657898816796483772626443906*
      q^88*#^7 - 112038485983985242421528361865988506569662895242849612531192\
053552341564*q^89*#^7 + 
     28628062919750693165332727523431364109671596812141413994612080841679224*
      q^90*#^7 - 
     7114194829122479773809686256863511925763614011263223291472415170744668*
      q^91*#^7 + 
     1719094051959707836684831275066558422229722240231219748189328688520592*
      q^92*#^7 - 
     403867910240459236646903441874878049308570248724547201267036191867708*
      q^93*#^7 + 
     92228499084588565454981999023696085947874526443064210757513804909882*
      q^94*#^7 - 
     20468763248420367219315304628848585508100817265115502451002803545680*
      q^95*#^7 + 
     4413950173959770616951721057775079877014978048750992169437849308370*q^96*
      #^7 - 
     924645331799473411036311602937521087301989069054309348561549621700*q^97*
      #^7 + 
     188118304813024994315961969842842909710367842023837431622898550974*q^98*
      #^7 - 37160759410578048928133562419537140853912596099805539325213457812*
      q^99*#^7 + 
     7125548787068440239239129154777548060754512483456121172652660754*q^100*
      #^7 - 1325890127662374665644722218325889435368765560156546455477029852*
      q^101*#^7 + 
     239342513695155397445454694825609940524040418356619212905939690*q^102*
      #^7 - 41900075775399161745192556676128864100307941732568586962096520*
      q^103*#^7 + 
     7111209807938634666748734886848825824246778839023643813301472*q^104*
      #^7 - 1169628705132596045050238421110970436617863223989306316469240*
      q^105*#^7 + 
     186363576044872683257836004424632174956815136135246544327808*q^106*#^7 - 
     28754456133013314766486042272323816756536153105227538889004*q^107*#^7 + 
     4294299653837272491290422071160274047215324123466429646044*q^108*#^7 - 
     620473485292758011270224298441824488740847916108918617692*q^109*#^7 + 
     86693462382892441476028677858564822615566614093395890204*q^110*#^7 - 
     11707316207808179676843352339722672784854984321823130188*q^111*#^7 + 
     1527207517142191019686385746038613341020136821502780592*q^112*#^7 - 
     192333734169216065262639763980071406978826029528670412*q^113*#^7 + 
     23370103844725850945171764845241220611225560295311584*q^114*#^7 - 
     2737962339439915251490251424195291195336151948691478*q^115*#^7 + 
     309066023214933469289574507490811413192323674351810*q^116*#^7 - 
     33589785471964078735779653407532827940568040638148*q^117*#^7 + 
     3511953292501725917954006766285635727905623587275*q^118*#^7 - 
     352943623056933840629349059780719201223198727504*q^119*#^7 + 
     34062823021848799536553202671200914990139051275*q^120*#^7 - 
     3153913184604819735144598091547455650505040210*q^121*#^7 + 
     279870055748689413012629068539862245062858148*q^122*#^7 - 
     23774424590411808977700300358245663453403742*q^123*#^7 + 
     1930996689485710637220283549947065002599392*q^124*#^7 - 
     149761283194453975945515105896626330849454*q^125*#^7 + 
     11075038741620641327136626634256578652727*q^126*#^7 - 
     779734351299216890699480869777367472908*q^127*#^7 + 
     52176144264049397089527823629470207579*q^128*#^7 - 
     3312238800943441012487047637277398254*q^129*#^7 + 
     199076025380292545986202822406763887*q^130*#^7 - 
     11303135528096730866738426564818254*q^131*#^7 + 
     604776229340936157145764937675879*q^132*#^7 - 
     30410333022934851855181320705098*q^133*#^7 + 
     1432698286794767789545883798753*q^134*#^7 - 
     63024334456348179084943152292*q^135*#^7 + 2578692027893780174689532542*
      q^136*#^7 - 97703618962532375010389128*q^137*#^7 + 
     3410643748527857771570488*q^138*#^7 - 109047179689897654245102*q^139*
      #^7 + 3171267600035627914222*q^140*#^7 - 83195764000685241254*q^141*
      #^7 + 1949249151135367236*q^142*#^7 - 40285440108383194*q^143*#^7 + 
     722961115026046*q^144*#^7 - 11036283452140*q^145*#^7 + 
     139330486475*q^146*#^7 - 1396573250*q^147*#^7 + 10419652*q^148*#^7 - 
     51436*q^149*#^7 + 126*q^150*#^7 - 
     200596193876870520523535704107081726007607949754568314557044883456*#^8 + 
     11328851363052013477857000269918094581818939605417059673051997667328*q*
      #^8 - 
     317657147655715831080912132303841981939793825234061280126160986963968*
      q^2*#^8 + 
     5896032389395989024616130401754882409053445846220191686047049906651136*
      q^3*#^8 - 
     81493314783972051584504047156482551709203683509691992957507384410898432*
      q^4*#^8 + 8946503442113904992137007771879158839907275998011240130140500\
11917320192*q^5*#^8 - 
     812572265692827967159826079902352852112288021087713257857597780216774656\
0*q^6*#^8 + 
     628002603045294508824015716808194609570948287225204586242222327376652533\
76*q^7*#^8 - 
     421585083301456013883100491135402990545551610943088086879494312798422302\
720*q^8*#^8 + 
     249718776520959996583004040606857759970368707820305893233256695862024103\
5264*q^9*#^8 - 
     132139435332133446554938879567926223281566199901661176680381237179834632\
76544*q^10*#^8 + 
     630916004278347060212808612236225026304778432221951333143493610374543211\
23328*q^11*#^8 - 274062768794861245319224159408402753892547414701556879825325\
665426159905538048*q^12*#^8 + 10906150266772810764327027883648430940432253844\
45495611096002910456273176625152*q^13*#^8 - 399935553113185858140882273106661\
0867933561817369927773060377715092567766335488*q^14*#^8 + 
     135832436759063165173235554189490366822463968625319776497195674443137769\
70530816*q^15*#^8 - 429163156284749371824457038485848303420548192634643241571\
31158179982440224784384*q^16*#^8 + 126625817280538672951994948626847983583884\
697117368522916033599074153041982652416*q^17*#^8 - 35009314333985253368499026\
9238454930538179936095679748146536960787651029695987712*q^18*#^8 + 
     909753690458274715764103847786041865992050097299951636089457079922670643\
584172032*q^19*#^8 - 22280354847830257336113917279256466534658949371464080370\
73151954003331646194974720*q^20*#^8 + 515512977745602551083194923682465336173\
3254200289368132949846090284838228649312256*q^21*#^8 - 
     112936907139849520916226341160935539232018306543950728281760357448086869\
42353883136*q^22*#^8 + 234737470749074097500650698598064145597977420807895876\
64066202262849474798922235904*q^23*#^8 - 463739117990243475618951542864533192\
30559750721320525415302968902460783135410880512*q^24*#^8 + 
     872241608429382917188673163651016805679365441449065008803710744050353764\
07518117888*q^25*#^8 - 156436803139597765585348724823117581430414253380273634\
020946791100914848036919705600*q^26*#^8 + 26791341512039053542574148564499723\
6114557016973096327106302051440989246123661066240*q^27*#^8 - 
     438702853183611651192417878732806068617916516165484779544074091023009477\
502565351424*q^28*#^8 + 68768833851920831433333805705505474553436499274907664\
0510064716116090021497909805056*q^29*#^8 - 1033105556064263940885842710742452\
728162887727832170956971092186208661798564453154816*q^30*#^8 + 
     148895575618988256942853138723106303079973090793698930828279340550042187\
5072500760576*q^31*#^8 - 2060743663453801662105007342137875243379497023175441\
750141511143410125432578143813632*q^32*#^8 + 27413461946181031743372349743208\
76345061749304748626166013003601187648425345036779520*q^33*#^8 - 
     350807019092386696516077712819733199539900109203256146060357269309839955\
4064660774912*q^34*#^8 + 4321954389210613659223538714787784368629332383008352\
294030161323863095475609555763200*q^35*#^8 - 51300413527170418408962616096197\
04282637103595914272191393364636984031690698604048384*q^36*#^8 + 
     587072254329094275295653853613699592737934341759393962761948532488020247\
4722196819968*q^37*#^8 - 6481491624915492751029024165424506619806454792262363\
689037043886836926320676453458944*q^38*#^8 + 69077510622831123775100979925126\
76401736429457333120247445504940643350914563926374400*q^39*#^8 - 
     711092979106560794021683769720729217363830140820976694716422459943841744\
1812634558208*q^40*#^8 + 7074227313010973143890098517327030142826676038660026\
776117064977103627020446110368000*q^41*#^8 - 68048047001144999577610560878228\
70809511493341791929716794067712942062637742783656896*q^42*#^8 + 
     633205391156124828153106948509821249967488001311388532408566445801427634\
8848758640128*q^43*#^8 - 5702456960522060189226193289856475474333165007524509\
411975469740619949545954896590352*q^44*#^8 + 49722479277076878879080145519507\
03757679267964009757581839879431933482178455834320304*q^45*#^8 - 
     419943741013150995793385112649082749597893298048608418911681931138292164\
4543319088284*q^46*#^8 + 3436696895683501601908661222999107270315987912558371\
382400784280723005354260678867640*q^47*#^8 - 27262009336166508200656525388493\
33246183497325391117026641147350108583117369910845829*q^48*#^8 + 
     209694375435510254238013073541548534132842761099307911186954578282181912\
7184487185448*q^49*#^8 - 1564462905684340106065988231736901355133254600894618\
351331606452143981136831713873137*q^50*#^8 + 11324591418170662221860487453373\
88329334605609730594622766861937587008850754352879060*q^51*#^8 - 
     795573179799184723309446859554367502340558557362996144056197468352031860\
269815552869*q^52*#^8 + 54256560923945347484833607120727173094644868967939874\
1016351305480898680995970547902*q^53*#^8 - 3592908443204813164191584107972254\
79317224496310861457062400143077269253958658392230*q^54*#^8 + 
     231079982790503253055813443014880286354122193492884149899571152166711149\
489013393544*q^55*#^8 - 14437596473911414502557327193949129119935823071248004\
1559276347725549967749525290963*q^56*#^8 + 8764594095415772094113730452208780\
9408757761461074038765104372324916739540939016388*q^57*#^8 - 
     517076799960039846337369374742397816652016600870829540107875953962759709\
22841503870*q^58*#^8 + 296511064035992989391760902321205946396372653155888555\
39627290376382241591784435700*q^59*#^8 - 165295143328966484082035644451129919\
31994178991071970917489306530106394410745818018*q^60*#^8 + 
     895938073545997950453793679401034495256437806930189706641029952094046881\
6571567792*q^61*#^8 - 4722312975385280207281330655341698965118569660268892698\
732148785929505591520264773*q^62*#^8 + 24207253726077088929384492259842536613\
25646287021652267246026122217619751821928084*q^63*#^8 - 
     120698100288276486773705625104338510733037915697012870010569683883599316\
7493520005*q^64*#^8 + 5854163767419328914810408838663052709403891114777491785\
93909822170063823729942862*q^65*#^8 - 276235490564943614491252870089123723161\
790864416954777503542620766594365453060260*q^66*#^8 + 
     126817824548215354291409668268737152136543575554556528412896963344483728\
473178756*q^67*#^8 - 56649860233272051783893158138198067049280913699513926686\
582000368173780483213519*q^68*#^8 + 24624201091359928657916222351052339172009\
122580958208477385613092424591519824712*q^69*#^8 - 10415805401233456960585045\
134928840885955940264015781779356686502532044158304295*q^70*#^8 + 
     428755055348162105764684428255479536290695369828911052173696942808581413\
5251046*q^71*#^8 - 1717612975427597965504703701232952029856071821900907010833\
650840915793137187080*q^72*#^8 + 66965439798242454241757630858820576318136423\
4638270263261757148621937559954748*q^73*#^8 - 2540919615530917505987429910637\
69497847690762918347441458849509787374014744185*q^74*#^8 + 
     938311629052571857610771593303786315145989347140006316443207088694366613\
43626*q^75*#^8 - 
     337222221185616358374400558030912550667690846587925198079962402679683885\
22648*q^76*#^8 + 
     117948079362773852842414045232452548090762488742425291073328725254366210\
41996*q^77*#^8 - 
     401476000509884094504750742646168500067679947432645872255567837237963424\
3523*q^78*#^8 + 
     132986166057185209846786870396532630768672827980534320548860314153869145\
5844*q^79*#^8 - 
     428658374332924765438284603680202013971474670465980099030510103619375207\
112*q^80*#^8 + 
     134446521908061494565534608378117769087362021827499656359036589079165351\
618*q^81*#^8 - 
     410291257808580197540866117634161051080749758497050560403774485139927291\
61*q^82*#^8 + 
     121816445800046907524050649299397223338819552249278862516745943464761811\
40*q^83*#^8 - 
     351845929663458701593879557416404711738661352918245363153121101131384179\
8*q^84*#^8 + 
     988529011157514248247438369531162716010664991657130437796500242108206420*
      q^85*#^8 - 270127739178181361552137804761329588746395504790770291994325\
915656022280*q^86*#^8 + 
     71785969849501261593390844945904948532036932596963990725203663546250680*
      q^87*#^8 - 
     18549976537381229783795790845469033587650216724415091268015056625660978*
      q^88*#^8 + 
     4660346837129931402742595612152459472518729435716960930777971812051368*
      q^89*#^8 - 
     1138142459025624455565853818403896837124349264548430384210740846675296*
      q^90*#^8 + 
     270150352457992115770547069978492589053079342617332201025237904052944*
      q^91*#^8 - 
     62311241493280193514130311972641309503435510731666955977086334729260*
      q^92*#^8 + 
     13963518359044000431111027436101523332314333061100160453121480362816*
      q^93*#^8 - 
     3039488768520627458084162104050027204177690052939754434802400394250*q^94*
      #^8 + 
     642520297717358516161643457347631273656464927535177193877728617048*q^95*
      #^8 - 
     131871423821171155636321432671355771539391068364527617748008974066*q^96*
      #^8 + 26271339071807087467677984114876179999368010490450712119784099116*
      q^97*#^8 - 
     5078839114329950118426263922805296172604869207492989222879922888*q^98*
      #^8 + 952517766671337251172972614750918641671709404578632698683941448*
      q^99*#^8 - 
     173251091114800674838517523991100022415906595221255684882052206*q^100*
      #^8 + 30551521870042254907468018907342934339199555569084422523808232*
      q^101*#^8 - 
     5221494302086531269644284810031720098203047731594409696382626*q^102*
      #^8 + 864577434760905283909630515193179309839951146124383033071716*
      q^103*#^8 - 
     138641280211333734414574269539040906634850619219498691520348*q^104*#^8 + 
     21522022832297251742574893339923906105330621670771228892152*q^105*#^8 - 
     3232860664261569059886433325678141527731204751314926361278*q^106*#^8 + 
     469682414220778273257574312028078431126359297024074264012*q^107*#^8 - 
     65966410113546059907117187235401263976862838743062031400*q^108*#^8 + 
     8951945240759102136214697579342659506100501575546680936*q^109*#^8 - 
     1173137220695313157228837599089616358415528340853575274*q^110*#^8 + 
     148375734074676274262058281516702623102429515799807664*q^111*#^8 - 
     18100449290175815909324869675250318364534969809608525*q^112*#^8 + 
     2128338134688197477354730568936692111706150581502732*q^113*#^8 - 
     241051779806503048758905203977260658733196895156667*q^114*#^8 + 
     26276762280544530250464618327275610173070475828796*q^115*#^8 - 
     2754713667990136191517327553614395030864283188401*q^116*#^8 + 
     277492649974683909324656043761217925933937431390*q^117*#^8 - 
     26834778070091428383998102110219394160593438282*q^118*#^8 + 
     2488790922788026513351411161911166980397129680*q^119*#^8 - 
     221138074749027855937587401330569305662498675*q^120*#^8 + 
     18803095749226370034441791715060263188966740*q^121*#^8 - 
     1528105765510001227680240200845632405421194*q^122*#^8 + 
     118538764581196931542866723033618476658444*q^123*#^8 - 
     8764502265540634725863758547459688546498*q^124*#^8 + 
     616704958979990750136082135902556707888*q^125*#^8 - 
     41226279061286027348552639110617649473*q^126*#^8 + 
     2613438920522032319115500118346390356*q^127*#^8 - 
     156786795612183923175268695736179449*q^128*#^8 + 
     8881658350084144630284757343467238*q^129*#^8 - 
     473905998393923011616589999470196*q^130*#^8 + 
     23752597642259541574625186980692*q^131*#^8 - 
     1114856082563978758186509216979*q^132*#^8 + 
     48833625880868924107171418720*q^133*#^8 - 1988471035922173165104101311*
      q^134*#^8 + 74936075852870027729426470*q^135*#^8 - 
     2600258032974441907000996*q^136*#^8 + 82588626996277292838412*q^137*
      #^8 - 2384380727670966795809*q^138*#^8 + 62054846034331603418*q^139*
      #^8 - 1441286760169040288*q^140*#^8 + 29505050954750844*q^141*#^8 - 
     524037806969639*q^142*#^8 + 7910046668788*q^143*#^8 - 
     98648788598*q^144*#^8 + 975770794*q^145*#^8 - 7176107*q^146*#^8 + 
     34876*q^147*#^8 - 84*q^148*#^8 + 
     107086243113862224233869087230133730212595957365254851811373744128*#^9 - 
     5906576696385362281794289215396439044851213489334253835239450214400*q*
      #^9 + 
     161734205235399579700535660067258317649705891638838947130451823689728*
      q^2*#^9 - 
     2931231313894398831405377530051470420398988832435563805426195258933248*
      q^3*#^9 + 
     39555993050775056839064678032316491805650238851575096654398241632157696*
      q^4*#^9 - 4239319857077752387259877687217656059883704780279388116629731\
84755367936*q^5*#^9 + 
     375845376669106158329044838870420899261687114002384008441616193202159616\
0*q^6*#^9 - 
     283507261890715475125691273356349279806884713845584663413952937665736212\
48*q^7*#^9 + 
     185735102784951237778416903013970224346921347802423888045904558718948737\
024*q^8*#^9 - 
     107353387477581172462251315769828068958287165176073244261255912338493538\
3040*q^9*#^9 + 
     554245120016065339939064490100416111102248464965219089369712830443015687\
3728*q^10*#^9 - 
     258163118327197839043313087727173719281546755599901278760620117805621009\
44896*q^11*#^9 + 109388965103310563711159918615057569618267753422782716496748\
364215507694387200*q^12*#^9 - 42456344126611398653315898452797480631730978513\
1135633136821060304174277722112*q^13*#^9 + 1518290283799737856020490036486124\
471983793689699911699443477352963581681860608*q^14*#^9 - 
     502813812757155649965556984950445625293116469870210844449686429623355426\
4719360*q^15*#^9 + 1548850292513896856701084856576914771959401290359289118093\
1122194538349723648000*q^16*#^9 - 4454881109141379149154098186314678094618167\
6091149593403188380810706084352229376*q^17*#^9 + 1200513291672744404816601190\
87752523805548762681673786009154109541464218280132608*q^18*#^9 - 
     304031422219167050332253816245990383588012017377597188005541078166227689\
800728576*q^19*#^9 + 72555254365445474481990395261385772837348060943963574875\
8298063398744366981840896*q^20*#^9 - 1635604830018650220778030676531827235877\
095255770888298481689970990539631532965888*q^21*#^9 + 
     349064440666653789369365472005102036467040590560367395561294530878622166\
7785375744*q^22*#^9 - 7066770705225139105350929087025148168998842819236771390\
788725588817873270026010624*q^23*#^9 + 13596216341896730006100924827446739328\
998427916712670278122767269442385768788000768*q^24*#^9 - 
     249013407490483100534152041410989804872177653357154804912383062534780163\
57681332224*q^25*#^9 + 434811696102281884657070255868621185977262997281056286\
76400291170454093781979365376*q^26*#^9 - 724881046631584707082692328419485106\
58510298060106327565425130604832829148309225472*q^27*#^9 + 
     115527464635906193364130854633576392336618531245547693717679993297381169\
369730777088*q^28*#^9 - 17623017326781130369462434248415385020120035340339998\
4063813082187921424004139188224*q^29*#^9 + 2575948925461535569778817320011093\
49675459099920177066698820909519574236378772275200*q^30*#^9 - 
     361166251337503861541362604072784766582432295529891802779432361516731131\
825525882880*q^31*#^9 + 48619418295098125928081548638148603513658938418718787\
1770422515130663623649420386304*q^32*#^9 - 6289793291821600483535852504048376\
47073015108790766974650188696618251000109565886464*q^33*#^9 + 
     782622631661395040641918115309159956071985014768782376737973405551548705\
846794301440*q^34*#^9 - 93734506114586705838979256550413617136686602263030052\
1909611617660921547747209846784*q^35*#^9 + 1081427701066916922578253537258846\
825436088152969993173160342641231048772785744213504*q^36*#^9 - 
     120266905990952381487796828898738967876172583364446944431444143246405739\
0060826401792*q^37*#^9 + 1290109711792347963321852572476421014159377105720626\
598832773179351969626258834828800*q^38*#^9 - 13356818952939660364083840650606\
15131932153842556765663779373999741501337604758740480*q^39*#^9 + 
     133543702757977504426125133285307488442476010693949873239932407975954601\
2782565911136*q^40*#^9 - 1290093028319054443210518707529213539481284135635408\
894833882029454007391212362178752*q^41*#^9 + 12048009805315634835232150163291\
00913525930231895567283114260819233886366704151573872*q^42*#^9 - 
     108821013495541167441464878109245251877908285620831382382642332317471478\
3172437800544*q^43*#^9 + 9510596997470738966575284666336243523657877404666196\
73643405083774259458474386912418*q^44*#^9 - 804606188363516129288529720875512\
982711582833007235396941201319063429363797552643348*q^45*#^9 + 
     659191885570155132706287152956853439304798581828441011705597688018522232\
520208771372*q^46*#^9 - 52318521597568520463837126341083181933505146164909289\
9249160580998083929184784809658*q^47*#^9 + 4024082737241250926212065992566191\
77782654633764764731491336174208544123093797068216*q^48*#^9 - 
     300047384842146479581826392064431348575370645039180912461508904230245184\
885299190278*q^49*#^9 + 21694988111636036223560427955921362159598566121807077\
1765994135864771484339651182862*q^50*#^9 - 1521607350970106889219071929002275\
83748078538289108228066734377824825084927516182216*q^51*#^9 + 
     103547263398547596690105705244253955788574711553434839804603064626683161\
459262377345*q^52*#^9 - 68387911639649856919277212060567511080231081638123555\
094868057465871635240864857164*q^53*#^9 + 43845953356224067497996876828620400\
352009411668614658549390547768480551824518697595*q^54*#^9 - 
     272952545600127680860455332824440459428819065772483386455238125108771754\
87917669588*q^55*#^9 + 165022715389781992674767045799515792882180083785682292\
73639145725837399557179188405*q^56*#^9 - 969135481827495760715956442161519542\
4553321451263245219124826929934916871537372040*q^57*#^9 + 
     552953550290860406288078915901529353198842610207029169068057340266295846\
9433015551*q^58*#^9 - 3065699486688321253708513948591169071971750684409608518\
623360971121870124080537440*q^59*#^9 + 16518668234500208194657742657278882066\
25083251025625521873430839002318655278880626*q^60*#^9 - 
     865141766833662099691484405368516186526004011523528585844342681398709716\
855379608*q^61*#^9 + 44047705849852106499354698105879768270140533482165212853\
3025142839085855923826665*q^62*#^9 - 2180393454846519863182000979157980242286\
28933994295990646209469681854290763473364*q^63*#^9 + 
     104946691971488729664205410194651870359257179765150629682661903411709760\
933356269*q^64*#^9 - 49120949918616179828472485531418143427485514444513091868\
205131087925825143496466*q^65*#^9 + 22359693808898404384251262916216510201299\
481280938240598134404335130286355532549*q^66*#^9 - 98991581363562665171522801\
35352011334553147724321281919797771829328609938583786*q^67*#^9 + 
     426276639142342957548080405569058697918418283585438845869744561110876523\
2278844*q^68*#^9 - 1785535952121726579121808816249333333093760144780724969062\
083259750478272906544*q^69*#^9 + 72752485551178936381300454763273395207468721\
9141729845865899084277293695253501*q^70*#^9 - 2883653665560011651133826132259\
63461175878287300899272982625748278461365653138*q^71*#^9 + 
     111189496559327491394280558469979248452118175925049962916999180452232377\
116564*q^72*#^9 - 
     417075557639817681942106591273313931943647019219165355931319871712852922\
50870*q^73*#^9 + 
     152193633027039936042637632296697012889411868178740587754161585414830792\
17392*q^74*#^9 - 
     540262730957159507605718120500450456998325102990037648699721821152400744\
0400*q^75*#^9 + 
     186565728781128979430318821527690853988211855502505418550532544484899481\
4094*q^76*#^9 - 
     626706417779543696348343547694960549487739792816934868181444025190550316\
792*q^77*#^9 + 
     204778523297411785834308614847768211695372843869774761196763411473626367\
297*q^78*#^9 - 
     650834702428188436296922553290749508427686633431024617823643243322061359\
44*q^79*#^9 + 
     201185407009549851559006613680252400134492695441160096148239117818213694\
37*q^80*#^9 - 
     604826114070265560985361222525250863051320296024901368700118845551123805\
0*q^81*#^9 + 
     176822270456119987076409464657175603136801493794649145895043763697154582\
1*q^82*#^9 - 
     502660838528114088422973910816896754187154388442215634094607863522824674*
      q^83*#^9 + 138931011833901665462554877865750963938706828570631152381168\
835467750425*q^84*#^9 - 
     37330070270010789427288187093251953610920123819327998947816951552943748*
      q^85*#^9 + 
     9749855206916063323721543016825887831329954869194104291522086251348755*
      q^86*#^9 - 
     2474892371105477238113884708545167197965631484565489600113288047329214*
      q^87*#^9 + 
     610473630502584348552852734750437703593708131030091081826632283754165*
      q^88*#^9 - 
     146304619078571009433669053966068031374634589333991532244028802778536*
      q^89*#^9 + 
     34060581941441821849561562455748044211915811555580262930606306533619*
      q^90*#^9 - 
     7701324443685654619181025533637298208806893781901703998396430237122*q^91*
      #^9 + 
     1690862895915619859351008540850644881532057950346043741895863448327*q^92*
      #^9 - 
     360400093964454814751313956374363794931023815178290499229028443524*q^93*
      #^9 + 74557647476875980252743587741961077234956606740767053351057495495*
      q^94*#^9 - 
     14966513799295896877313286162913114524676965262661027229461814294*q^95*
      #^9 + 2914428379129063049485864425635130585325162430809623636457468153*
      q^96*#^9 - 
     550384221212876208464385393218377061785198561550497796116318948*q^97*
      #^9 + 100768792440975533622056899350396127817967163825019679240909171*
      q^98*#^9 - 
     17881046764004015224287825479034738268921683021612160477034638*q^99*
      #^9 + 3074094237617718484772177993368142996953439381980248070673179*
      q^100*#^9 - 
     511846892788936502827675169261510841582695576770251092351756*q^101*#^9 + 
     82507448424719896074808507699837388717084685795906220626547*q^102*#^9 - 
     12870565342212461487629698662587630915522296189188388790226*q^103*#^9 + 
     1942064676166960295672918494806544485870643354747905003119*q^104*#^9 - 
     283328264001572494374231425122972851764190163700297486692*q^105*#^9 + 
     39944995446705025602165828591212842711768223482391143625*q^106*#^9 - 
     5439437114297216320419644239261392206717317478185945402*q^107*#^9 + 
     715028408412397050548634340847945104197681759100990397*q^108*#^9 - 
     90680477737621354566289116366942648898342245559869240*q^109*#^9 + 
     11087981962908178083212578023818617206520825763166703*q^110*#^9 - 
     1306317769548300774934447891563814925539992233991872*q^111*#^9 + 
     148181204894442444676141957036818170126096066737685*q^112*#^9 - 
     16171678240373099402577257303145952324999008072042*q^113*#^9 + 
     1696610151524113685753177637313389540484139483741*q^114*#^9 - 
     170960962534545921117718972992976248427039241166*q^115*#^9 + 
     16530883228439130376407178647310841745643171194*q^116*#^9 - 
     1532309457409653049551846972166486281177279200*q^117*#^9 + 
     136013893061879585498365577604982205100447766*q^118*#^9 - 
     11547982433860701350941425656740645487088278*q^119*#^9 + 
     936646189918458479897613515756307166247450*q^120*#^9 - 
     72478421770735864347724579107771243144640*q^121*#^9 + 
     5342864729365975980282453638088338163850*q^122*#^9 - 
     374615876273672957593513928904232278406*q^123*#^9 + 
     24940078124681618495284668646263971619*q^124*#^9 - 
     1573594863904116540271061806332284916*q^125*#^9 + 
     93902386618855365941820923201106948*q^126*#^9 - 
     5287663836976234770164214894600830*q^127*#^9 + 
     280262875272287523692700414240054*q^128*#^9 - 
     13943514982792155243093557906810*q^129*#^9 + 
     649132354702714200132221516892*q^130*#^9 - 28179373171219663072470235280*
      q^131*#^9 + 1136189378881751595764270037*q^132*#^9 - 
     42358086547372211428295700*q^133*#^9 + 1452582536783129099620140*q^134*
      #^9 - 45546486237328688276724*q^135*#^9 + 1296621660136576517721*q^136*
      #^9 - 33232659118986697462*q^137*#^9 + 759083256320269595*q^138*#^9 - 
     15258929948363566*q^139*#^9 + 265674265166903*q^140*#^9 - 
     3923872998060*q^141*#^9 + 47782749360*q^142*#^9 - 460416790*q^143*#^9 + 
     3289722*q^144*#^9 - 15486*q^145*#^9 + 36*q^146*#^9 - 
     48494142896499294283212371203339178211924972390550497790462525440*#^10 + 
     2610835555860489810090556359858544395495400653345366852370893373440*q*
      #^10 - 
     69772604572523723331191331980184664596810159213273904959290999832576*q^2*
      #^10 + 
     1234022859582996259890902800853240004639945656314902783407731752566784*
      q^3*#^10 - 
     16248956198430617884918844551637662235122995066357759185868856649318400*
      q^4*#^10 + 169902100348393861481121253334930908659470955974135720292096\
264577744896*q^5*#^10 - 
     146943298548263796946621688098273686732558491748579168853449807232185139\
2*q^6*#^10 + 
     108116175724273465421112446160256406626540444199771938920711184296443904\
00*q^7*#^10 - 
     690801963145466107191306595532241605348213194799498175553871132919846666\
24*q^8*#^10 + 
     389363129396843029650127372322589712865463641070731759193919537316810981\
376*q^9*#^10 - 
     196004519360842062475758289434186930608927980944332784079270923961160957\
9520*q^10*#^10 + 
     890078651035105255784206269195764823787900851902566987501361560154703239\
5776*q^11*#^10 - 
     367639108964796229786214766964665744440855301584646036451224487031837703\
53664*q^12*#^10 + 13907465115732543259401463111475163179651492994330463075678\
0962531390045290496*q^13*#^10 - 484685155497389174039008911072022557656717485\
520465314655386414180133693816832*q^14*#^10 + 1564058786784584763948941214362\
304992380158859775787471416758654115047003914240*q^15*#^10 - 
     469393229320116881123535688262814131085868402839079430827710962936797145\
0191872*q^16*#^10 + 131517823077406538911040225978115785511695844411555975205\
86792855255869948952576*q^17*#^10 - 34520353500675484861129829817773209509889\
996187391183789679433885335916610846720*q^18*#^10 + 
     851381429826253989986657059594821149702168739296075939109524391416506268\
98821120*q^19*#^10 - 19783752786612391893454109510184303036447492897980547604\
5475374520054541602258944*q^20*#^10 + 434198108801415387438713199568560819528\
088499566630411472877929639252643054354432*q^21*#^10 - 
     902026829725021732732509260879715381814472566054756331426645154460538371\
231973376*q^22*#^10 + 1777348631964625152966723121798297120218534671595139670\
359369487307113115137605632*q^23*#^10 - 3327666712297883126754961918833733438\
985897506971761771313770753496315266161704960*q^24*#^10 + 
     592987883512643844035025287668697478727509334012503831342304314339744402\
5725747200*q^25*#^10 - 100729262573935655565385931058763567083338919061694513\
99968414977411593458426576896*q^26*#^10 + 16333577898590116587612958089110610\
714051724017257166329395157687706591540286586880*q^27*#^10 - 
     253155588919172976984061926711214927049683617600715460255675840816931454\
84776308736*q^28*#^10 + 37548837787903014833057814371716498563169645958929715\
505606371802499758996426719232*q^29*#^10 - 5335711870605485083392799803007178\
2747336458141075860349550662725802247873741848576*q^30*#^10 + 
     727151242237918745224594691041425472767012010999786914906128784490918726\
31434444800*q^31*#^10 - 95128794115436394298934339926057977193758880296472466\
172242296952652151253396342784*q^32*#^10 + 1195759907445099778736961415514238\
55902204712056914752717631433632388939768400358400*q^33*#^10 - 
     144538870288404710308258228374785153724650903025897329876763028297720414\
558686796800*q^34*#^10 + 1681411913307213451499669929864053842068864587949468\
82604830329217493061930489076736*q^35*#^10 - 18837820340149093434888112381634\
4667719258326849101859367983887846994666261702486016*q^36*#^10 + 
     203400672872833958554804604470632532248170218821994715716196668674055723\
680244083840*q^37*#^10 - 2117965425063983096099409069706500781602881154619916\
94288226863272844916980578714112*q^38*#^10 + 21281018672228252638012116639640\
4295776086096724042922259907784591597375426629934528*q^39*#^10 - 
     206452123362798340072347058539600336444661303876298469142565421778640106\
462788217288*q^40*#^10 + 1934777974925773160981208058441635302296096945666533\
83890164647719214503336094124156*q^41*#^10 - 17524487030669936170792728705988\
0727571024777355018475438674842169365397387161524244*q^42*#^10 + 
     153485186330044051593429815778810870843033931628674643345312775596311934\
018481085104*q^43*#^10 - 1300430034765780411551883375167984524359085896780080\
42478648526971226864928639662425*q^44*#^10 + 10663207510197198824289348910443\
2554488052168478958421357921708984746568852863516750*q^45*#^10 - 
     846524010740094952621312164735804546674073125923411437621593519445996048\
83239833915*q^46*#^10 + 65088056670076502697138152935368802095276084583395745\
709369640554343994338727905654*q^47*#^10 - 4848689653006560447550425861363368\
0774043553738918808103685715105682389587729622499*q^48*#^10 + 
     350065964536492710330163343495899095187058596844540668500736024658476101\
17874024702*q^49*#^10 - 24502507687080363270750727526586925509653821817138863\
096722690794315793154064530269*q^50*#^10 + 1663147774643956040317045582905267\
1494988923023751406114194633851446327958655543258*q^51*#^10 - 
     109503370664110423319003800670806085264700630169322892243444759139349478\
83597465430*q^52*#^10 + 69953538219076450169597647012241738995944205212726663\
22235011367242793249885073792*q^53*#^10 - 43369007311969771956579788410586282\
43367424845543204844931360280289052119145713964*q^54*#^10 + 
     260994921401931278057648488977389585286526108138469880143868880659258042\
2456997858*q^55*#^10 - 152495136823338910721839133642012757993099264736883705\
4592114895480411519706495141*q^56*#^10 + 865233887491989833074209070923937051\
960147322034787107903988079242198465364530326*q^57*#^10 - 
     476804921488409304502092497668086294219345116498706501269480435609760252\
651919218*q^58*#^10 + 2552394387740161339775642972531055711675150358901073440\
52587098613095730959947780*q^59*#^10 - 13274527928603243718781845561820864285\
0949119367535054254833153081237035980673533*q^60*#^10 + 
     670831532754610267385770752972535708546309899697312415411161856616959984\
80367288*q^61*#^10 - 32944606132117863703744751145817440513226346290916138023\
972772054733009246346895*q^62*#^10 + 1572460430523618018645979600397179758106\
5592005469489376627666312952213006548656*q^63*#^10 - 
     729529048338984665124886750266881893936512252268684014005914028499284671\
0734700*q^64*#^10 + 329011239669923456811635239781851375908678357338529733639\
6518323731996288251618*q^65*#^10 - 144250390731786542017556161466305149905023\
3608087291316890822943369456184309100*q^66*#^10 + 614878501864928091410535366\
349275599088098837377478211777473503774419058364226*q^67*#^10 - 
     254830117617900174389745531584841302034944893722456568169491544945275401\
368271*q^68*#^10 + 1026879863167991684944645147572906025023935747012889399715\
58291798378426036362*q^69*#^10 - 
     402355107098940015722480228936364039176334099591254715733513686431086729\
50873*q^70*#^10 + 
     153295444307547911315829691449293762524033756382664426547514315006576513\
56734*q^71*#^10 - 
     567914547450862650396509348843988742952288693046238546586108411993781815\
8930*q^72*#^10 + 
     204583329642993602117560043751282764343344880298452052511579657956761183\
4662*q^73*#^10 - 
     716614860259524776093355106207533987143853646632250750306256252712878733\
869*q^74*#^10 + 
     244073047442296006256732966584841706790385107152126383572833184722466159\
618*q^75*#^10 - 
     808272320097946874357491681888901759111047889569453358602863637240985041\
73*q^76*#^10 + 
     260243649832659092335943939609532739771689542083807578474577857272964330\
26*q^77*#^10 - 
     814634934602668564884070092157659380278109699250033940317912584271115070\
0*q^78*#^10 + 
     247900521422239226328424538787999512401012493544838188116437208116564025\
2*q^79*#^10 - 
     733313256127104287387905298507744731828635867132850834574811390934190184*
      q^80*#^10 + 21084363873542823035173382003573069987426451822940352924570\
5610492401514*q^81*#^10 - 
     58917791169882392695390591587564241818215809194483215541422912262478535*
      q^82*#^10 + 
     15999202725909258140373279900310469758062346169255617074838880887630020*
      q^83*#^10 - 
     4221451559608760074609788191951099480084672976838819150303017308544431*
      q^84*#^10 + 
     1082124166883401617203690206138243926723593197268442931625871617725028*
      q^85*#^10 - 
     269450420344913206481260253174825807880887105587226712213637762636619*
      q^86*#^10 + 
     65162247487090242378121636081919433797308759276685587140055847209774*
      q^87*#^10 - 
     15302123169398801711675139089353922895326828822084668131829676226687*
      q^88*#^10 + 
     3488692591732714068600349990934826667990938960015209157162222130638*q^89*
      #^10 - 
     772039788668712988094521790996929138825288703367021917784549758477*q^90*
      #^10 + 
     165800818999965690133661914919774132396379970205332144089670039564*q^91*
      #^10 - 
     34546247720979251437689737581250655347704860573928985938985782401*q^92*
      #^10 + 6981880702377738178555665714191258967629783328842140079598782080*
      q^93*#^10 - 
     1368308357847358700931604846070701504704562170962067032971768409*q^94*
      #^10 + 259962361058439162268582393199105640608981290645480350241917470*
      q^95*#^10 - 
     47865068878594240229031770694531919710590561590624107474036505*q^96*
      #^10 + 8538210657970603825669369486944911074707744105907567765528354*
      q^97*#^10 - 
     1475041540764634624174993979677231988477779200693642582940529*q^98*
      #^10 + 246700828448681759470402739512606342274195169204402905165052*
      q^99*#^10 - 39929666079433603908466173999861510357061432200964792541069*
      q^100*#^10 + 6251706721733031935545624691245936366526944576516422572448*
      q^101*#^10 - 946427258158144604893144549299025317930154132193977653729*
      q^102*#^10 + 138470582914173901187572866398710516756335118411785631318*
      q^103*#^10 - 19570079905531344707600981964458501971140206116577774989*
      q^104*#^10 + 2670312092747745948236702236854909487545470238487291242*
      q^105*#^10 - 351577253849944645781507991055179720312681344051837259*
      q^106*#^10 + 44638356094259919530798769944977930643643987587345776*
      q^107*#^10 - 5461938979110497667779949112446926933078124381822614*q^108*
      #^10 + 643637253246835981640565134144848277851505488767354*q^109*#^10 - 
     72992135276265188504958801621818930764511099806898*q^110*#^10 + 
     7960039707693159826507790201371668367081332063932*q^111*#^10 - 
     834063974152748402019666524185394159662893781456*q^112*#^10 + 
     83896547068062462322431347354241743420435567200*q^113*#^10 - 
     8093524051275648136246342116521206021898823768*q^114*#^10 + 
     748063295678656006537640071966958698365389298*q^115*#^10 - 
     66171567792939784153828507007126892289426143*q^116*#^10 + 
     5595331285980925611158796251630971735459500*q^117*#^10 - 
     451700037801922672916580025720345879695181*q^118*#^10 + 
     34765483360705111532767771764378504486792*q^119*#^10 - 
     2547265274908538851568618917499341311944*q^120*#^10 + 
     177388631969945253294128361770766454132*q^121*#^10 - 
     11720280129584264747866059841813163629*q^122*#^10 + 
     733287547954108279531420736331629440*q^123*#^10 - 
     43352784772936774463170141826841734*q^124*#^10 + 
     2416324592459709587499232954532248*q^125*#^10 - 
     126640055220483646408630005666212*q^126*#^10 + 
     6223316394668098056998865699946*q^127*#^10 - 
     285837587924030806466873649559*q^128*#^10 + 
     12226526508114258241608967220*q^129*#^10 - 485073580861854886990787943*
      q^130*#^10 + 17767243798613255041235634*q^131*#^10 - 
     597620665501397696882176*q^132*#^10 + 18345751796784452669510*q^133*
      #^10 - 510258458624872365506*q^134*#^10 + 12747520627760885012*q^135*
      #^10 - 283063670330165293*q^136*#^10 + 5514870963296284*q^137*#^10 - 
     92736585742280*q^138*#^10 + 1317399100110*q^139*#^10 - 
     15354887904*q^140*#^10 + 140776038*q^141*#^10 - 950107*q^142*#^10 + 
     4186*q^143*#^10 - 9*q^144*#^10 + 
     18805619654424132907765696183547467465464360973759166005710422016*#^11 - 
     987650596736029221613735591407757361244257740896190309848859017216*q*
      #^11 + 
     25744380677863066692191313128903939406816685558880306676653126320128*q^2*
      #^11 - 
     444060319440470151923956718742840978565044203992816103980273376428032*
      q^3*#^11 + 
     5701804278657441403721256985139009188222779590327640067841394858786816*
      q^4*#^11 - 
     58129923025075854101673882992817297016407283694757639131209821478453248*
      q^5*#^11 + 490128860306575136110628285444806167545028303667694839114062\
128549462016*q^6*#^11 - 
     351524183379639963720186897260760857495617413781738319376740867721972940\
8*q^7*#^11 + 
     218910144719309431707167892658468308838874031827680470354968488929939947\
52*q^8*#^11 - 
     120242465492210029014100383644715550012596756607753056634792403852825985\
024*q^9*#^11 + 
     589796169644200569923223468332500063137926982647606666208271612434123325\
440*q^10*#^11 - 
     260938575327694893262496899502828485443268723602957705268799933902925856\
7680*q^11*#^11 + 
     104989528849147314450898354580070639272496506505594072215301355895124331\
06944*q^12*#^11 - 
     386835274922080850233278520274356680388487761882772763697730678804518954\
59840*q^13*#^11 + 13128953573927960374650392618303105308113836910128901762297\
2529851883684102144*q^14*#^11 - 412527879483468674475044752148832983865900896\
557660881447916513754747926216704*q^15*#^11 + 1205322989888248028540739050300\
158933315306848704751602069748045965036869386240*q^16*#^11 - 
     328740457608957439065985671255046627299199938027494197276645768353451505\
7721344*q^17*#^11 + 839808371846412958578125356869112584772077402045843197016\
0077512275976670674944*q^18*#^11 - 201557512205653818851149034854248219568740\
69273611721957295316332889732687069184*q^19*#^11 + 45570697429588920066612228\
722379139370528601524638961158439264592319551016796160*q^20*#^11 - 
     972967453567454515658123482364715200426947509311417407283517797217993281\
19914496*q^21*#^11 + 19660441821634608441531491610552879741045521692937071889\
1895694076985419722391552*q^22*#^11 - 376737394184685415028901418368841667160\
901183226933441615860183083125156855414784*q^23*#^11 + 
     685844792741596007488015225441813489645313197228028603302306087184890588\
164784128*q^24*#^11 - 1188168770311905604270549710462196139285624309771176128\
321682470804334342562119680*q^25*#^11 + 1961820811883687033744137928093682638\
970664769231376120617526928101528125211082752*q^26*#^11 - 
     309157743341628275090785362046044448128222726886040884460279016329069159\
5480203264*q^27*#^11 + 465590186687351073940784404171701828798863370965325617\
1535381558031949525189869568*q^28*#^11 - 670889922676525518898141310095491272\
2801537942243455860062583206280490197957885952*q^29*#^11 + 
     925987523280975176462390660473212465302291762887707061667037289127881503\
0550278144*q^30*#^11 - 122550065602602801774021871707518124275534978664838425\
43034741535616750364798238720*q^31*#^11 + 15566584179352541605116161270499594\
359647607061440203636602140422419895992894100224*q^32*#^11 - 
     189947150043123357758327680747852893791359076365195058591369828159231972\
15546297088*q^33*#^11 + 22284054524815935140627656183595933500445213632116824\
809940435832732296677113439296*q^34*#^11 - 2515452199179263915690317572666544\
7215861799781941096244072337887666509169079920000*q^35*#^11 + 
     273410317697621215151471585736997043781715718717989696389746023517126394\
24621035088*q^36*#^11 - 28634332856492432274853120591623984049535134715329024\
312511997354280000452403793232*q^37*#^11 + 2891414087910281192882296364235302\
9142708086895833225939893593330654548353893964236*q^38*#^11 - 
     281672862850246391439714141697777943724255074850208645851499758582536269\
16697014976*q^39*#^11 + 26487172721558511781548196162792757370294824174489398\
674385842108319519248611714928*q^40*#^11 - 2405534143504673270540685182254387\
9129715899713379217396059180915295160190513995474*q^41*#^11 + 
     211100018486973555752856392929379858211605818758388487079895216370427266\
36527108413*q^42*#^11 - 17908874311101743024190901913108826488135227340621270\
135424902165874795222847027626*q^43*#^11 + 1469405924711228687534742238035714\
6812382909196576147570975670190284510641722165975*q^44*#^11 - 
     116650733259918303792390808653339434723703323368151606924080883039306052\
77730813300*q^45*#^11 + 89634091371259043860130958634222665340058701187424513\
12463822417658825587550927844*q^46*#^11 - 66689378806718977763941159235117502\
13123031013128609605395189008850773826382988190*q^47*#^11 + 
     480602244354184057378927727130016759098755564083151795084746428202954312\
4133697926*q^48*#^11 - 335582556705894771050968793481779876222895936701212016\
9924303420197694182993735440*q^49*#^11 + 227105418556772452819040762649985228\
0221382298580090037151616637097012107096658688*q^50*#^11 - 
     149001938603241314340872739654667376570992345135548685995912463194403991\
0005226718*q^51*#^11 + 947995980407293032926736822440041872041572983967752301\
330215177328508236456488060*q^52*#^11 - 5850291447415331921025180065829157338\
49019670795610981416769420060846670202882258*q^53*#^11 + 
     350270815620034392036397352973699348054028422645707672982533492129100372\
473519790*q^54*#^11 - 2035063175132135397953193165100141885665282960079638901\
92541375903926176266334286*q^55*#^11 + 11475844769989767424299546566983231672\
2929822987771942355480338214645914841583362*q^56*#^11 - 
     628207516073332621553446335171934980121464445362021101691439448991751032\
00208606*q^57*#^11 + 33389191082607414469675777669136992519390927064542532374\
958296142908786875177954*q^58*#^11 - 1723294603374857923604724039065822972847\
7858017085369387060503973085284709258576*q^59*#^11 + 
     863822859885784012222373857409479052927044503066130910499295161788434680\
4664053*q^60*#^11 - 420587482817179741852867236585103823262819555502357826675\
7214658615685672835570*q^61*#^11 + 198931634407351572267270803116157686398128\
7478662969546426420891213729249732745*q^62*#^11 - 914136673274049835906321058\
442925347019249372258592092013604551487009108919130*q^63*#^11 + 
     408147144905712875141444035754197043273844034806895062427624689154127026\
087245*q^64*#^11 - 1770737039921782732039374899943260025834448253961511068512\
59002667298237514374*q^65*#^11 + 
     746536810013865000681701995806629615093017025066206559845838249710667473\
67013*q^66*#^11 - 
     305866069692033643233312954773218008615272950800178020078009094120905975\
88332*q^67*#^11 + 
     121790199084343526494442317015009699116631152581111439148258069955462398\
75400*q^68*#^11 - 
     471310800051001304920137544056267093454181935100934242394806538341607221\
3368*q^69*#^11 + 
     177265635359232028106624635625500877560345936769394447620452523029888727\
9240*q^70*#^11 - 
     647988025115004017556472506800616183997963465606331218480638491960640572\
820*q^71*#^11 + 
     230214625866693559040811844690202613349725204577503868498581055428719808\
179*q^72*#^11 - 
     794905774853138312432375083734344203176285130549366165995892542651847632\
00*q^73*#^11 + 
     266749470608443930503077503662486505756234742018163997622820363784570928\
96*q^74*#^11 - 
     869921472524163265023072102963380414711879935109735987575960580534783069\
2*q^75*#^11 + 
     275691577026258654791453125393506254173619471376373628099334691630937711\
6*q^76*#^11 - 
     848999127482325406948538675737088860719305217808700844651273264145761236*
      q^77*#^11 + 25403848251117698310678230565519452323591891924139035530745\
7535743991804*q^78*#^11 - 
     73852180783451050278120278922376500056180153638456726646186543360474890*
      q^79*#^11 + 
     20857220665975251709106925254578477023876636352031638413658191392551463*
      q^80*#^11 - 
     5721780759128503213212412542978376445688570785956058125029515538476620*
      q^81*#^11 + 
     1524524912134381925132417253220795826586676245855385934344204814183463*
      q^82*#^11 - 
     394464218777342114593091286581983320892719829970473918212637794573606*
      q^83*#^11 + 
     99102805164555278277008482847634984142101838345991353757284484522683*
      q^84*#^11 - 
     24171246579779569394348179849750397867677076425440959857842933350996*
      q^85*#^11 + 
     5722296048738333057405723405117404484701056144963165697507912716091*q^86*
      #^11 - 
     1314670296085354980629348758584192437943707450644669670603911090538*q^87*
      #^11 + 
     293055022293450330042962958784433875921958264009725340843750989927*q^88*
      #^11 - 
     63368149495802314647613261687825245697518908069171605693954501896*q^89*
      #^11 + 
     13288596388587967650305415545001333881685125701515459948550027443*q^90*
      #^11 - 2701859543688383451968255704985029927226701777026435205305906114*
      q^91*#^11 + 
     532480450366567139908829709712817212217623734732275777606959029*q^92*
      #^11 - 101689346033778928964103245363872465816322768649028120042574716*
      q^93*#^11 + 
     18812363637117590978024340430503356621780642915872509425088965*q^94*
      #^11 - 3370263079110766693535051011251502956874573265653401081109210*
      q^95*#^11 + 
     584499138979380519490063122107804020852967651613880240731369*q^96*#^11 - 
     98093648624878645055036497046169856633282684782344594463880*q^97*#^11 + 
     15924352619396887044501336428901335279396473787614495180501*q^98*#^11 - 
     2499554096609095012419781046568062545872131881076760084410*q^99*#^11 + 
     379181798064772794831655238088048683950926768690380264047*q^100*#^11 - 
     55565925823594850499818377329177107036501883927644973312*q^101*#^11 + 
     7861845513911949335951337683949374222209909215576582407*q^102*#^11 - 
     1073396016152616635104049345517438944242827485729251966*q^103*#^11 + 
     141339816435497243419156924435505964085144826648382669*q^104*#^11 - 
     17937895214906366513136112730607027616117022857339198*q^105*#^11 + 
     2192788649377560911724393837782518466637602010374136*q^106*#^11 - 
     258010581723016124642800535179995946221605751478988*q^107*#^11 + 
     29199170293270709965102372741684754924611579552662*q^108*#^11 - 
     3175780822403664789818087349518428739332014058052*q^109*#^11 + 
     331671665882827693919552562693592916298093026203*q^110*#^11 - 
     33231410726350303188097053284969267037324655760*q^111*#^11 + 
     3191155094701202375926838621924092240459469911*q^112*#^11 - 
     293393600048667371898828426379144121308232420*q^113*#^11 + 
     25796890219600993525274775829042636256580221*q^114*#^11 - 
     2166558503521672774912507978374839304428340*q^115*#^11 + 
     173576128917282253373717013303245691656693*q^116*#^11 - 
     13246749044287595449192273449519768779818*q^117*#^11 + 
     961521730796638074371099593097126243811*q^118*#^11 - 
     66269124477490502652557294670890067664*q^119*#^11 + 
     4328835626042626551760544496791962475*q^120*#^11 - 
     267466093513949165356399104226023274*q^121*#^11 + 
     15597257979784417090415237170670607*q^122*#^11 - 
     856357580228888610964285454800166*q^123*#^11 + 
     44149010358860564775028372068258*q^124*#^11 - 
     2130809975404860812798135194562*q^125*#^11 + 
     95955489985794596278793458934*q^126*#^11 - 4016572181226621342399869972*
      q^127*#^11 + 155611266474347887280671366*q^128*#^11 - 
     5552632777790765631680178*q^129*#^11 + 181457873657561085668514*q^130*
      #^11 - 5395262917043007693730*q^131*#^11 + 144823059875343619469*q^132*
      #^11 - 3477112201290893288*q^133*#^11 + 73833129115021337*q^134*#^11 - 
     1367251163321126*q^135*#^11 + 21690135212668*q^136*#^11 - 
     287947220576*q^137*#^11 + 3097793351*q^138*#^11 - 25777710*q^139*#^11 + 
     154155*q^140*#^11 - 580*q^141*#^11 + q^142*#^11 - 
     6292952725509871248440962668786570218360788748442191154710052864*#^12 + 
     322196155587389021385860276375521148438155727571260880514046754816*q*
      #^12 - 
     8186433630573576072435512500283662023192828355745398295646179426304*q^2*
      #^12 + 
     137623895745263688540442784322799844421257128262387480369721520422912*
      q^3*#^12 - 
     1722056122180775183589110249112341928878837458570765952327050044899328*
      q^4*#^12 + 
     17106477492704704474683200997530234461251538576378220779124165185634304*
      q^5*#^12 - 140520237756747651975480641742735125764684904615157122026676\
783482404864*q^6*#^12 + 
     981731291320727556269355898672496509304830740131168586296036226766995456*
      q^7*#^12 - 595459656380956195782072144645489331070742558552741652662471\
5142416302080*q^8*#^12 + 
     318517039499943572663764806795100085793109528344874967764498553670928957\
44*q^9*#^12 - 
     152126016093015370123941578674430793860117086041191924861824282668797263\
872*q^10*#^12 + 
     655245495492935693159846157579796813011153278753839614576867204112683368\
448*q^11*#^12 - 
     256632976866311360309976248158046888645248391416433606180150910161478746\
1120*q^12*#^12 + 
     920298638655374089394496601764244046138521416175398888530369524641043788\
5952*q^13*#^12 - 
     303950988243388149858867632693361499501769519394620587755534887999187714\
04800*q^14*#^12 + 
     929246532831775552374280297926839916426389232969207140668499383749465310\
49472*q^15*#^12 - 26412996423301031472344338160682772309343744315432221503038\
6784378994380767232*q^16*#^12 + 700705077377073780649937510174241406815360604\
252909589741309858530343956512768*q^17*#^12 - 1740845961210623566783211977232\
995920707406494409732808212011188790986300981248*q^18*#^12 + 
     406261966195448143688072741726731198109575640206144259048995788295682124\
7819776*q^19*#^12 - 892992243283302143233795220243296458059803471098826135094\
8544403139696076390400*q^20*#^12 + 185328296326648473301373224943757658598134\
57312263043275639991577163226503708672*q^21*#^12 - 36395141720174791919189749\
336790899147644963546816561431104903677651252971569152*q^22*#^12 + 
     677672100385253057994089797503104686655171631965632497198470328953771859\
74255616*q^23*#^12 - 11985609847263673129048809492354829351625116053587391185\
7900596922846460621504512*q^24*#^12 + 201691290332793593216558349866971930230\
243153756248729380795898852391724608552960*q^25*#^12 - 
     323417087875746101019415125345858854617998011964109483276351526339982702\
960156672*q^26*#^12 + 4948764729437122732242490303201076180297224819816562847\
24703765001884262928605184*q^27*#^12 - 72351992490667625004914149710338426744\
7096227572790927623538478591875065730946048*q^28*#^12 + 
     101191340794233274854089629780324327813532315590644092251908223037970912\
4139606016*q^29*#^12 - 135536555002097316367521768846599039839077718638122161\
0630462512654025413351625728*q^30*#^12 + 174034869502570299336627207580154033\
4377581745055483543192292855055037498185819136*q^31*#^12 - 
     214436137215142500914521272525313405675838674739618692794089097849226587\
4377645840*q^32*#^12 + 253762907014427044803917920223597419766711110456038797\
5476063225924479714324193888*q^33*#^12 - 288660446396910048107193168469196721\
4510008826546735050272615872556208691620831960*q^34*#^12 + 
     315872637360921488879842467213385522708623071721672379117467589721682327\
0142511976*q^35*#^12 - 332749169603598659274644064149144344762660432973078959\
3499802875071681435935720633*q^36*#^12 + 337673216950758122616174613939108329\
4133384449521812192740190659809491885676102564*q^37*#^12 - 
     330313722736827945287162288809929922369960408642514580900557737465579780\
5065645364*q^38*#^12 + 311648721181432365728001620623725878398867037194274454\
6139758645855607244417298264*q^39*#^12 - 283762540914087594746718788246193580\
6542562793947237860254636020962535877138031234*q^40*#^12 + 
     249472685846380897759394273122543417517785533032535619486477448478509559\
2027611494*q^41*#^12 - 211876303089884370261053659573461806295550022733030594\
2042365657367906821612822002*q^42*#^12 + 173913507878703431988694970637447894\
4868678451578592359415650069297776285930827510*q^43*#^12 - 
     138026848900754833326500363914836133319096269777434986620826490670468116\
2053007823*q^44*#^12 + 105961809346209409259756597346815652232801616128394297\
2323952427999053476342693240*q^45*#^12 - 787147241946951896943314199144952322\
018624248738497139195971846593312622529406055*q^46*#^12 + 
     566028610090930837401238741211624186163044742503889279732316021977847128\
597586728*q^47*#^12 - 3941320809813050341706197056132213547689745818011618617\
41934759352694828282570504*q^48*#^12 + 26582885692558914911100816898893178069\
4850112162330931302363103014109318250566232*q^49*#^12 - 
     173718678323388665680533635872340512698776572619527491668674695528914916\
369600393*q^50*#^12 + 1100255840239681537010736483022495296188283396997751415\
86492340108515589607288050*q^51*#^12 - 67554504411815656691916031491430979028\
023816532025375579602956244054424108021143*q^52*#^12 + 
     402190132191594434220206042107389883396624971679332054432870128619790441\
83629484*q^53*#^12 - 23223122273128297701703774787594963353927212847551489042\
964276350094933770957147*q^54*#^12 + 1300799749525669878846262728943011590450\
5282746824691163176499712055074399175350*q^55*#^12 - 
     706940107558040073851861530300758489526470505218935300726490635352303897\
3843698*q^56*#^12 + 372831192718612085011918606408111524193860905986611708921\
4663725580720702418582*q^57*#^12 - 190839384795853042784387822156492476570468\
3091085854198297785606297926180195992*q^58*#^12 + 948227242464643002723158719\
934310752625464430257039893103550949186853246443464*q^59*#^12 - 
     457406120535209700799624967615419503310494655566459430229391243161166830\
245796*q^60*#^12 + 2142334218255391807136316191532806915034279915820234898148\
10869784436634141550*q^61*#^12 - 
     974345594802672843738986399747147535464658212567026412020357038935127010\
03724*q^62*#^12 + 
     430346805543809788105917046184904979296491646639801733009972980063017141\
87998*q^63*#^12 - 
     184602499285977533332409376216476144144534094138870081352854043183401496\
90310*q^64*#^12 + 
     769127328275170484459815403792895856866996682860452350136094537869873043\
8802*q^65*#^12 - 
     311260099406975507353853670460880162723270490422679549223244673887635111\
1452*q^66*#^12 + 
     122357547610439563738732127393045538480766814221760207230595103775637281\
9660*q^67*#^12 - 
     467231888606174308108416606880730991952083336224699043619084888170565164\
196*q^68*#^12 + 
     173314800988209038572496383386633400086715353332184876613580348512790325\
878*q^69*#^12 - 
     624513957405714436003238072903104230226105446595365475342455540706712836\
90*q^70*#^12 + 
     218599222564626753093598360686164081542613447214428924310990550300247861\
74*q^71*#^12 - 
     743269792515960796581723064562233086959134754862147187077253637851249950\
0*q^72*#^12 + 
     245483307415190345171013807379462233209307538227241636272822447602221235\
0*q^73*#^12 - 
     787509874406719050816101615059464317284283537051398419410586026114666813*
      q^74*#^12 + 24537157345858312924080888309622909790392424554973089039338\
1773745168620*q^75*#^12 - 
     74250085645329992853229892987924457385817704844807321229150940570834345*
      q^76*#^12 + 
     21819207747160020221273012748001418639331737231306714885298885683978728*
      q^77*#^12 - 
     6226007157066831679031308495252846826453860336193065895581401181280486*
      q^78*#^12 + 
     1724894595602037009405912684394215050757568508302900241833365303743744*
      q^79*#^12 - 
     463922848032422424174516076976003675744358226573929351653812110819885*
      q^80*#^12 + 
     121115936150761726278985106416194729221111962846053185953574076598182*
      q^81*#^12 - 
     30687760603362173336320071643091129609826438639421626637688642175100*
      q^82*#^12 + 
     7545140721380486951220260048370531838056244659175352076440363080310*q^83*
      #^12 - 
     1799828869761956612642759682023781830555971740786848433275387078267*q^84*
      #^12 + 
     416460395416912713198079605341785465047913137208655162918981622246*q^85*
      #^12 - 
     93455510153501255343086296152719671065961734439151387213774005964*q^86*
      #^12 + 
     20334235731959599574969233314427464301990890690986780567460201226*q^87*
      #^12 - 4288823890748380928277147508325705263661762041147542310232930531*
      q^88*#^12 + 
     876645536810173754794427680860174272901588347935528634576065028*q^89*
      #^12 - 173606245507740544754704536384954582248390863422630539186834524*
      q^90*#^12 + 
     33299205654196250246434314837012695858541865383343528015305924*q^91*
      #^12 - 6184328679143842347710051586313364245002390326303111711095427*
      q^92*#^12 + 
     1111719360354147012636118746287440881984845127397131645745000*q^93*
      #^12 - 193368516977063043294424386986627140550888405414893892435028*
      q^94*#^12 + 32531060218736900845466214504070607013954647709240594196800*
      q^95*#^12 - 5291217147978004484743663778198075103593402703843638863785*
      q^96*#^12 + 831705337428914005028666933273500535801831148455782260958*
      q^97*#^12 - 126281402226471597886404069648943052557789111382803708254*
      q^98*#^12 + 18511935986465686215109695597066956585278270868918465142*
      q^99*#^12 - 2618662670554078919848820279802296073467809464161700134*
      q^100*#^12 + 357256823176278421524124851318399501687348710357623034*
      q^101*#^12 - 46978261120935004771142783179731921500217985780596634*
      q^102*#^12 + 5950506881569613680873216681100025310405408746993262*q^103*
      #^12 - 725535220196868198552333512366097448536303400155489*q^104*#^12 + 
     85093755963657055729142928921520132611384300863126*q^105*#^12 - 
     9592621351538541433515074120339953477644482857564*q^106*#^12 + 
     1038531967001993920985663465114669847193103753086*q^107*#^12 - 
     107885397254243362113639546879776291796782337972*q^108*#^12 + 
     10743736838627979936805849920984732755215073160*q^109*#^12 - 
     1024607194939416791866790853088552382222862099*q^110*#^12 + 
     93474898083698591771674918118849013833723872*q^111*#^12 - 
     8148126013580473827832878812628063005846839*q^112*#^12 + 
     677789181338911313612958365498815001588626*q^113*#^12 - 
     53729109456485408837221372839285927714915*q^114*#^12 + 
     4052811784879966688052392482173834510360*q^115*#^12 - 
     290423877413942673615478896912999899930*q^116*#^12 + 
     19736545101194661937776578824316049742*q^117*#^12 - 
     1269506305821816624145844350894105153*q^118*#^12 + 
     77126517982518227549132292270624112*q^119*#^12 - 
     4415341334536756630238915092901935*q^120*#^12 + 
     237571945356403903499652052812062*q^121*#^12 - 
     11979801504100578094720925872508*q^122*#^12 + 
     564331501340222390094029895484*q^123*#^12 - 
     24744722699829448052965941421*q^124*#^12 + 1005822719344270644192595970*
      q^125*#^12 - 37724961742817013911446848*q^126*#^12 + 
     1298609916237447137505434*q^127*#^12 - 40772633640331266457493*q^128*
      #^12 + 1159104527198150799968*q^129*#^12 - 29577089756345671942*q^130*
      #^12 + 670321752108333206*q^131*#^12 - 13318125341364305*q^132*#^12 + 
     228172850345292*q^133*#^12 - 3298952782112*q^134*#^12 + 
     39085631820*q^135*#^12 - 363725421*q^136*#^12 + 2487182*q^137*#^12 - 
     11077*q^138*#^12 + 24*q^139*#^12 + 
     1828623469823790787376018386477846989611316647672913932813598720*#^13 - 
     91211893652780405284669624633856360190360264241936850535730642944*q*
      #^13 + 
     2257506023993213971862985173629224726570226297688901381619571490816*q^2*
      #^13 - 
     36963408449379061358998523924773339276342341333324851376777792061440*q^3*
      #^13 + 
     450411583881206934168141002344765769134374896684687891076418344321024*
      q^4*#^13 - 
     4356584654916316556516346097104518245595777778308477745533982722752512*
      q^5*#^13 + 
     34840638302376286773364408237100541487209046905427737271670518434496512*
      q^6*#^13 - 236940309955719055833181614775041069684975803336098378665011\
921981276160*q^7*#^13 + 
     139873115367951722439673703944485860519278981044195392121229353004774195\
2*q^8*#^13 - 
     728091057367431426840087639852920544325435353258287122092594116122430668\
8*q^9*#^13 + 
     338346887637883175633472080572914667052249229895936403625303053352755527\
68*q^10*#^13 - 
     141775744639270847096828349492556080637058960414108085406778517043279822\
848*q^11*#^13 + 
     540109781902728063202131995409305524182013966411898912384017648504440619\
008*q^12*#^13 - 
     188365545203558673725742628583515616443243106852382374483122253409687070\
3104*q^13*#^13 + 
     604936334267151169751323713992995865934355917769953834705157276283517586\
6368*q^14*#^13 - 
     179804132320669742293701588186898552458562843056351733371924400322040205\
14816*q^15*#^13 + 
     496794778931570523552257241495972740752057326380107935553580912777799023\
98464*q^16*#^13 - 12808907008447746572276973472190321096248089530952953391591\
1515587112496791552*q^17*#^13 + 309228994098613958698315621298171804275653593\
716190126532229425678322529206272*q^18*#^13 - 7011217143347552301972960589857\
08129408663384630646820968944664103825754554368*q^19*#^13 + 
     149701226839541338380234577446546227683883475514056011624878582528429071\
8859264*q^20*#^13 - 301739053188792775818137071290277899030574240881785802984\
2453629801149707059200*q^21*#^13 + 575394414069425232882461027502238596148938\
9837772881350080923322165475386392576*q^22*#^13 - 104014329529449061132848324\
79956494422284138900124617248143732812724270710325248*q^23*#^13 + 
     178567530806199831624790934281972597278804926867018218252861664692807139\
52976896*q^24*#^13 - 29161794080357615169619908957137810156521038566355552126\
623011936177179815460864*q^25*#^13 + 4537213339573447763633724719635951040543\
1678651415187366432559898873803186161664*q^26*#^13 - 
     673495976715527798991731553682871563684613487506145928222810156676191103\
77703424*q^27*#^13 + 95501861183838516600309953590006794534559504019439567437\
494126094651093701687296*q^28*#^13 - 1295201468242777065054579273357030034886\
33038829545135874350620177912115428814848*q^29*#^13 + 
     168186378559788653409980280026977222156777195960352126031317789875323298\
789494528*q^30*#^13 - 2093230337593463188650583434987900799838077938638366531\
23228987638336008333647104*q^31*#^13 + 24993623682789361035627820951471477072\
3749688591922865479871690665228813066557512*q^32*#^13 - 
     286557728921883897678837472107302549487896702294726342651734258070220596\
336513808*q^33*#^13 + 3157361243660715236259574459569020965926317521343869759\
34786599488244866961484118*q^34*#^13 - 33458022322823742059971535817031343566\
2646784987782752422431302865894318719709614*q^35*#^13 + 
     341234301096032645013429948685417674335508741052537994004334068750783161\
343393495*q^36*#^13 - 3351766705527220683961041760641167638632011926591235764\
02460942203912523889108496*q^37*#^13 + 31727588454064211159784053417235987086\
8841902994647610774400400693018124478919662*q^38*#^13 - 
     289600029372312704937569875713192612043460182013471873486087721560907078\
885694458*q^39*#^13 + 2550341207209867251035595161144268618242326003599341458\
55706501886410391966104708*q^40*#^13 - 21680082317267345591024975091734897737\
7869170646762843376840094572455044043597710*q^41*#^13 + 
     177990664047027932392074340744226084277074342733619120091074248271874637\
195051228*q^42*#^13 - 1411902400787166870285071196522568379373505242471388649\
36774810513504843138395104*q^43*#^13 + 10826009044296905238074401281598009422\
4054110203165038705969865692522445846400723*q^44*#^13 - 
     802715736167777414275835183495946438420192748145569164418934528946666040\
75744110*q^45*#^13 + 57576765760103243967410851755382325691471370780074377384\
804222392361865138739233*q^46*#^13 - 3996472738165994402814879985204514972641\
9078632056765123045127361260974789424852*q^47*#^13 + 
     268529916520349416367539413345574731141132180616450280357720991352748414\
88533766*q^48*#^13 - 17471391229752201172893266324517845796192904976188391706\
964724883132041487738624*q^49*#^13 + 1101045129133032226570429173987169789048\
3410834120693118711114101409075047735591*q^50*#^13 - 
     672265585671728559679569025055161196091390731153728205302908118140488633\
1518712*q^51*#^13 + 397779068938118145829376468065173518022628131669371746621\
4518426370837876596904*q^52*#^13 - 228143241268735937656808054395878825880457\
8025685325109858506529585814860206560*q^53*#^13 + 126861475316986048895630537\
0506140178791480957160645590476910894117673399014027*q^54*#^13 - 
     684058087618253161913268373626946125420274194349073656113358624311511028\
369068*q^55*#^13 + 3577460946457989305242169067696812677387967410083857212298\
70749252412107551290*q^56*#^13 - 18148735861803460385381888384802966670204235\
8677592090420143232892537415086278*q^57*#^13 + 
     893247327991134744755179858373871750001219000870806996201393825820417319\
81481*q^58*#^13 - 
     426588234351807347279173103472766981080359273123896228619792852822136138\
22820*q^59*#^13 + 
     197701308090315619047903648311797253166626179435926635213056281474561562\
58171*q^60*#^13 - 
     889240808277920634817190967812076722188612002289158202047681126034750032\
3954*q^61*#^13 + 
     388220175629597910015737400940356854951691791575453039896872441247760579\
4018*q^62*#^13 - 
     164520324323604673737194489625558613919906169797850620043574262077164892\
5062*q^63*#^13 + 
     676817945059804399669678862084058281186907138944515743604257309199317920\
257*q^64*#^13 - 
     270307108543772144568110847544990464028022329724881005929814704086379336\
608*q^65*#^13 + 
     104807700015977621941800532576737202441657962346076400566344797152033698\
778*q^66*#^13 - 
     394539323757779775709251674320083699132753619884992968991496651928728135\
60*q^67*#^13 + 
     144196429132969451222706410794298109548680296059278149278244953239218770\
57*q^68*#^13 - 
     511665367842323305965787848070423498871457762847440669507971018017140880\
2*q^69*#^13 + 
     176270457473430336934555029610831894268063135508841008792008750657133893\
3*q^70*#^13 - 
     589554811456556150082526314602526555580232939894068372243588504549163976*
      q^71*#^13 + 19142717594614042025535705368867963355304627282867252642504\
2700512181781*q^72*#^13 - 
     60338672340264071547434404602276640285966940348169990072527580300729048*
      q^73*#^13 + 
     18461756404473629796673062929118758318900696037065335182575471070493865*
      q^74*#^13 - 
     5482795249520191960540406054173516960921941355016966227327582990383530*
      q^75*#^13 + 
     1580314833465826126071081440278556445351262323575625372639972332509146*
      q^76*#^13 - 
     442030981647876659322838307491864050225173783270896596930825203919532*
      q^77*#^13 + 
     119971534116196587835598105650896618533173519837864099253431237602212*
      q^78*#^13 - 
     31590963516583808459385123435813915535847519782496507941753733101904*
      q^79*#^13 + 
     8069434976811732883375018919544148807678324995959488213883412830399*q^80*
      #^13 - 
     1999166340332604817029270815349831280809391959344109710041661962280*q^81*
      #^13 + 
     480290023913532504875584424923287711230851349961072696657403273135*q^82*
      #^13 - 
     111872520185526126415853573634243838792515231895971006797593312020*q^83*
      #^13 + 
     25259093480033656836194645293332601799424737840557822133287141934*q^84*
      #^13 - 5526987114754993535596951983883686189268416845859118920699326848*
      q^85*#^13 + 
     1171735763893187078359936998077452305416464864424161403192335036*q^86*
      #^13 - 240617741808030164906517445042467334663052696274539486845876266*
      q^87*#^13 + 
     47847600709337226440664073327914378127147673596032642942590317*q^88*
      #^13 - 9210778297140909040162512163222480387554921559921758278720768*
      q^89*#^13 + 
     1715916129184535892980323326185938404626646450313788208051703*q^90*
      #^13 - 309249943494967827374902104419265040208178128253673899448630*
      q^91*#^13 + 53898561571531555842414633641148720769635657874280555273078*
      q^92*#^13 - 9080883509573842092984778811441586472383542102031265084484*
      q^93*#^13 + 1478360957798344878496754434775652114323069666287910515798*
      q^94*#^13 - 232455781844627558031165527306657322956419399841581657760*
      q^95*#^13 + 35285880430469618744493052846731347982826992959679942973*
      q^96*#^13 - 5168231089872889694797647151301476570514471923953530512*
      q^97*#^13 + 730009181198053596368856683397232701897390904572944071*q^98*
      #^13 - 99382437228589770568210700817092740172435423944058494*q^99*
      #^13 + 13032227627589685229721710581385163986176765021289211*q^100*
      #^13 - 1645016063070083178267383572759080336773046501788388*q^101*
      #^13 + 199737436865118223067097465137313749054227177357958*q^102*#^13 - 
     23311006404420697113360240281819808107125170658480*q^103*#^13 + 
     2612921755504993091323026036362642927083740825103*q^104*#^13 - 
     281049265423386710448605590410324930535710322906*q^105*#^13 + 
     28982042224284249524764617582457020037495356503*q^106*#^13 - 
     2862438909424091064797659159915559512034514918*q^107*#^13 + 
     270484214775192488038092105812486634577146619*q^108*#^13 - 
     24425756626541257918717123865145234220985542*q^109*#^13 + 
     2105313985474611993734052583923191106388923*q^110*#^13 - 
     172968433320310761745412417694724058792436*q^111*#^13 + 
     13525935161253224925202061063548324665575*q^112*#^13 - 
     1005154114300468339527296373602391055368*q^113*#^13 + 
     70862348220893082555709046137236269734*q^114*#^13 - 
     4730408776296711964572594590684624732*q^115*#^13 + 
     298390668557903166109277733417607754*q^116*#^13 - 
     17745466035998908605584968201717808*q^117*#^13 + 
     992458850660144329426976431938145*q^118*#^13 - 
     52053051063635345453959487033034*q^119*#^13 + 
     2552300424863638269810831258269*q^120*#^13 - 
     116585544769352407226101181306*q^121*#^13 + 4941515374297405122849119300*
      q^122*#^13 - 193469316623740438404169910*q^123*#^13 + 
     6960494060783632326481959*q^124*#^13 - 228727805107855786493546*q^125*
      #^13 + 6816549158219633865672*q^126*#^13 - 182685113934469482498*q^127*
      #^13 + 4357990297238171086*q^128*#^13 - 91373092582071056*q^129*#^13 + 
     1657062986089421*q^130*#^13 - 25453503537076*q^131*#^13 + 
     321834460173*q^132*#^13 - 3214023642*q^133*#^13 + 23752111*q^134*#^13 - 
     115374*q^135*#^13 + 276*q^136*#^13 - 
     463838793358382289376034403236299329453936552865962461497393152*#^14 + 
     22524328982952841798267080026882630445688664602404842086028279808*q*
      #^14 - 
     542656740807516883412121750666851042378941491943474340446844485632*q^2*
      #^14 + 
     8647719391036680647099930801141018082369343902082932574677236711424*q^3*
      #^14 - 
     102543682990981508079404382276778265417539015966008215052216793300992*
      q^4*#^14 + 
     965052313715290122082198752505434822382489418131118113707869236887552*
      q^5*#^14 - 
     7508111902488348796745427303976169748441643893655550586785153314455552*
      q^6*#^14 + 
     49665765299101771312281200147771311541450159511635343422299716439769088*
      q^7*#^14 - 285140279758926115808439181698499506574837317493011718454541\
090778251264*q^8*#^14 + 
     144327045486458161864567053365203571051700184736129314496055175903444992\
0*q^9*#^14 - 
     652067265316394456748909319817731561537811242598290157869762425914602291\
2*q^10*#^14 + 
     265601012264194281788063686050314616386406173527841416660652301849691422\
72*q^11*#^14 - 
     983412366990013126055753651444424871874468341217704612012514751295531253\
76*q^12*#^14 + 
     333279053121009943415584858336993889120376320383141792519287522108836413\
440*q^13*#^14 - 
     103990831696406885658746982205843170766377987043943303182763737115393418\
8544*q^14*#^14 + 
     300253826575392148923271225209655690493334791222977376377337686350560545\
9968*q^15*#^14 - 
     805736084819349082676039982805823785587175467979561661945427544611284779\
0080*q^16*#^14 + 
     201732968723472464304654134910346608713362783281010095283146848976123773\
58336*q^17*#^14 - 
     472840644410778759706882501503895287486907808450743274820202521771436564\
80768*q^18*#^14 + 10406799562221453593280092839205552591314492140221124365455\
1524476244704362496*q^19*#^14 - 215653389427801791290176603727220780813201019\
598859542208668955260914098143232*q^20*#^14 + 4217801415080984507886052271790\
31435620764242167689050750312561539213173981184*q^21*#^14 - 
     780295210760871956333470085906920095633345589143684243501106141994397493\
051392*q^22*#^14 + 1368165524641255981908002221182564250016997974476170669852\
390045003646805655552*q^23*#^14 - 2277781252048010417930333219311870414969060\
616542096452490185155824108701342720*q^24*#^14 + 3606600645950965000950766777\
194939361544491823327992219511411043851944762853376*q^25*#^14 - 
     543946104251057949032539266156248586329202733225982597041723887391784645\
6432640*q^26*#^14 + 782512614483761810283962319651533798489582059324288595116\
0085155671013667374080*q^27*#^14 - 107513468843954814912373731843765257055415\
07074454021081078115026815327341522816*q^28*#^14 + 14124928027185089013154891\
002791369487738009504944003389576534837049360552212992*q^29*#^14 - 
     177639232059877140309147390212734626909227185320626180588678459148954865\
37948736*q^30*#^14 + 21407381716222288611065517291153689397832296388381231273\
815142496278906189353408*q^31*#^14 - 2474409147359282986692362648971891422693\
3311539767984486924373785379462270089249*q^32*#^14 + 
     274565120789449472705084461080029303314016262385603009054157789230656095\
49887658*q^33*#^14 - 29271266432030372283985438328216966606420401002450214360\
171832944023518693467839*q^34*#^14 + 3000490995600094166486339108797716587616\
1127693874907876692510037950448804587834*q^35*#^14 - 
     295943013306454047348412837348075439851669741883454851928628478875043053\
64126943*q^36*#^14 + 28104683726104649005581684057451069978462813332141182678\
111344755191725219962360*q^37*#^14 - 2571432942572130996159614854795527010294\
1145666762135847721388742049766403536675*q^38*#^14 + 
     226804227512269717805718995839408967722972475499741546946992085882346766\
45870636*q^39*#^14 - 19294956686681392859344696073322882195744365299037662825\
581114442413832923210492*q^40*#^14 + 1584073380093802927908968331010581537005\
1301084623320394201258621902418936019260*q^41*#^14 - 
     125560640838349793856511789179797944812229265568931009539784270079113768\
76952948*q^42*#^14 + 96133134821758523115582282458982760233588748435790757532\
52599776515627388460014*q^43*#^14 - 71123996496789136312513524553079352940597\
96292925295192081638280131073165015227*q^44*#^14 + 50868976952698566621885770\
07590880661654503985499232464714212886795334533006148*q^45*#^14 - 
     351838108263505836990101530021112164736059615599699045883250100478814385\
3002691*q^46*#^14 + 235415180266927103280236408868760359613866677782122946667\
7514639070888153327418*q^47*#^14 - 152428602616456619329448598130895230525923\
9178109935734265733416044522026945544*q^48*#^14 + 955362286992059012223003524\
481066870308426420280423063022827447543599205943896*q^49*#^14 - 
     579775001985054764301867842308495989359820103826640499087464477138474067\
290611*q^50*#^14 + 3407627673431432378978542405090601855159246607577353769462\
15563334116362941716*q^51*#^14 - 19402122534742552674238078444117012946221107\
8639278844779226853404781635774005*q^52*#^14 + 107039985348105027733071198455\
750479929375579388993984741057847548534307088498*q^53*#^14 - 
     572308373483431710615730130234242137091852858487673806680781170695598576\
17551*q^54*#^14 + 
     296607134747583012639858854601290529749426264964930556112171442200756184\
50030*q^55*#^14 - 
     149029944194665824202991680685106449464233253165041651933209943282657278\
52613*q^56*#^14 + 
     726059169356423621933676754015705778693779003311382984518227819570117414\
9896*q^57*#^14 - 
     343033356651374590544128178050131372478474937904519162789172841687400597\
1414*q^58*#^14 + 
     157187972384935253243843455900395991143147028847757725940601755037242658\
7622*q^59*#^14 - 
     698662162698599792228526496258873616016703866178546233446168831432070949\
304*q^60*#^14 + 
     301245194564525119679374796034754745129301931923166163273828817518458607\
356*q^61*#^14 - 
     126011993042532209887610293232859904662232151819818606550111827433813665\
130*q^62*#^14 + 
     511411219337288569158292517611965031786448598074573232711807758572935340\
24*q^63*#^14 - 
     201380307098566109431938752822635233186357866306283524418841770981935870\
27*q^64*#^14 + 
     769427902091603371731922230318825812868072233705138317763699999664676857\
6*q^65*#^14 - 
     285254793326569705306987157333058207956587741498600917976913393447470564\
3*q^66*#^14 + 
     102616236325122412285211693925451775276591170459909179704340170722021446\
2*q^67*#^14 - 
     358191671007708784030709800019511083268389071866519677980743108825540931*
      q^68*#^14 + 12131749777958117749814555541741902622835438267768597101701\
5222347115162*q^69*#^14 - 
     39868176108316339339134312529483481280342919615176959002741116239572773*
      q^70*#^14 + 
     12711732187771528525355973133943849080297718936348155271263375140704494*
      q^71*#^14 - 
     3932176934058294902560261366371424093762146926000917664616878883776027*
      q^72*#^14 + 
     1179993964694131354064449991798620980951637057788115914160094833896448*
      q^73*#^14 - 
     343484609848102496549088294464614260754145427600775290045485718364755*
      q^74*#^14 + 
     96977651229189645489260100245201468775613580493202238612489791412890*
      q^75*#^14 - 
     26553556518827864979967505339958846525665065892039503889306925448067*
      q^76*#^14 + 
     7050236504271070679835665903754120415612359733834839247113327946118*q^77*
      #^14 - 
     1814894067473733619937303436509349276184298933584014462496400839570*q^78*
      #^14 + 
     452892699232085148709786257051106062331763966222428166934872599402*q^79*
      #^14 - 
     109536439434582483053429349076656329505004469698226870038541390176*q^80*
      #^14 + 
     25671825650179583913098938656017600731874749914741735662520214810*q^81*
      #^14 - 5829050311935250854453566286245610708988358512814520591081671996*
      q^82*#^14 + 
     1281982436346341901161172399921399495100696963907028115976549412*q^83*
      #^14 - 273024611274610769508535637694969890596225257591875275905640634*
      q^84*#^14 + 
     56291235484110217971025430607539474446325030309134319738478574*q^85*
      #^14 - 11232438314144124272126509788687807705229501425788360550769103*
      q^86*#^14 + 
     2168539781517805956160038155146509663042524099765120971245890*q^87*
      #^14 - 404927233170590862272142915360306140003303248722944582078495*
      q^88*#^14 + 73105290821114357751208582503450287964446082374868306796476*
      q^89*#^14 - 12756106584748613123009270543657170106438448114700661372637*
      q^90*#^14 + 2150348900590732019242188309848419421159833522268668026110*
      q^91*#^14 - 350052469556665772155507361856957707897045785932390538803*
      q^92*#^14 + 55003460006678750611007799055969920789089616297983490174*
      q^93*#^14 - 8338063432526761172085398972125963929110673218245770982*
      q^94*#^14 + 1218792884688745174390898351717561952447038925740106438*
      q^95*#^14 - 171687981933923128093134314392681646904677322831798421*q^96*
      #^14 + 23293476084711222942634313062148404596379183989738448*q^97*
      #^14 - 3041826566407552448765061292342763667465556684930829*q^98*#^14 + 
     382069546822973680265188599506703416071625773920206*q^99*#^14 - 
     46125335333596007722284880653572473616727105185079*q^100*#^14 + 
     5347915912807886702943127658763207055993025489118*q^101*#^14 - 
     594992941257812451077069315970252533205917988808*q^102*#^14 + 
     63464205362055360993282906442158110440174380574*q^103*#^14 - 
     6483567371793990323943785752795187592724262129*q^104*#^14 + 
     633743677618076571650492270079911240657444028*q^105*#^14 - 
     59202306673822845031926572594918829376976561*q^106*#^14 + 
     5279111920883665681524793558954340528930648*q^107*#^14 - 
     448754551949362259918689587075531497117610*q^108*#^14 + 
     36313053895978962367012406389815337660142*q^109*#^14 - 
     2792856381012926202857595058318612228247*q^110*#^14 + 
     203812795229778971838555286287397118004*q^111*#^14 - 
     14086642318604195357483577287312085964*q^112*#^14 + 
     920226094125984505358273488352266174*q^113*#^14 - 
     56691864812906542244780693972182013*q^114*#^14 + 
     3285571264220915954233096704013248*q^115*#^14 - 
     178636376927758955372993779843813*q^116*#^14 + 
     9083692624994496508139653028936*q^117*#^14 - 
     430514306708986690176090537458*q^118*#^14 + 
     18942929345425306587409364376*q^119*#^14 - 770379872054355968195191796*
      q^120*#^14 + 28809405632329605608633220*q^121*#^14 - 
     984801508155502728681845*q^122*#^14 + 30556821013626088065916*q^123*
      #^14 - 853473607842524224205*q^124*#^14 + 21242498003228904654*q^125*
      #^14 - 465295769322158372*q^126*#^14 + 8828427096791258*q^127*#^14 - 
     142123855918179*q^128*#^14 + 1887074776150*q^129*#^14 - 
     19835933565*q^130*#^14 + 154720002*q^131*#^14 - 795827*q^132*#^14 + 
     2024*q^133*#^14 + 
     103152300577333632721520994598119584845202150682718433596932096*#^15 - 
     4873058304658383080553082752574025387455593188996338779213004800*q*
      #^15 + 
     114195099258646785812648882819706644956380348366516275083820924928*q^2*
      #^15 - 
     1769823832697220648504999519264415957336783432200009805634696380416*q^3*
      #^15 + 
     20406862292733705921146217057912218922876159707096776628548430462976*q^4*
      #^15 - 
     186719092189042062544518302258727102808292644982355688651958538731520*
      q^5*#^15 + 
     1412114121406104345377338322406474656679268325957567447679262361911296*
      q^6*#^15 - 
     9078768724005525867399757054907235625688018678924672210553685728559104*
      q^7*#^15 + 
     50650954175572915631434234374139737072098715793435691407666888549859328*
      q^8*#^15 - 249094059088248538898417088102850984284813743354683656970398\
858945232896*q^9*#^15 + 
     109325337385657878315076741109522717311829417551860949452249550166163456\
0*q^10*#^15 - 
     432509779012587953117978575338528219005966485902625336310677888595656704\
0*q^11*#^15 + 
     155511825891189276015004790976762313483941182042325017118994479442805391\
36*q^12*#^15 - 
     511705203966774246357796545989969216469394259538327284750515422086509363\
20*q^13*#^15 + 
     154993019368952677254986435397861825942107510001683067275969422993999134\
720*q^14*#^15 - 
     434340959589617347273733430779984303025636999378504193275583982211816357\
888*q^15*#^15 + 
     113104191449114890476632728758699878118431097317162292134910665413893695\
0784*q^16*#^15 - 
     274741017041649815427707225855305682837025502123063812254625420724651170\
2016*q^17*#^15 + 
     624651501680235156964027079252362559096934832108968507443499672520735228\
7232*q^18*#^15 - 
     133330857825289865013079879721975165946530985235474625860429213037605711\
13472*q^19*#^15 + 
     267900085276349385067287089491846724652708558156612444894830542588047999\
52896*q^20*#^15 - 
     507945088891445891609687768351985653519190799713490493118212599699658483\
46624*q^21*#^15 + 
     910778998179686440780782784768400026607832795889007751835269117653420046\
44352*q^22*#^15 - 15474755783078404149132897528865041367205475945488271591249\
5119017084866668032*q^23*#^15 + 249594031499743216499465521050057104700370388\
405487591621328850066131953113472*q^24*#^15 - 3827907116415174866955042664284\
35472629015563563313932537508181197893529062144*q^25*#^15 + 
     559065434932879148327192688248252711967452537364282574067907350992491880\
482720*q^26*#^15 - 7786493622046707832785435964543781100686574633548519507513\
04826685498977767840*q^27*#^15 + 10355133049349899046327527673199238985714413\
62503912948573569725600090096749496*q^28*#^15 - 13164902879690085776684948655\
05173884509267238650050946225173591448892207304224*q^29*#^15 + 
     160178123029954448315956410293708538954283390047455745183448742717608598\
6435058*q^30*#^15 - 186703687088752683864766980725217755978784083509413257266\
9773362092229584758150*q^31*#^15 + 208677576658348972471093285996839325909711\
8291921928691063774929905680238700077*q^32*#^15 - 223847459660475809305861475\
9672933018913883040323834499154399139134479067911232*q^33*#^15 + 
     230640767044124576635670839214117314066461440980770410427627625535113624\
2243324*q^34*#^15 - 228432249324486669544959716637917582710759608558649328827\
1516744285570226725214*q^35*#^15 + 217632595670988397718269347148104301090789\
4661937074840109714035925711374258477*q^36*#^15 - 199582715980967512785216003\
2506058117391084060575374015982354192389301060249484*q^37*#^15 + 
     176287983195729862434234648075915519807856420200689096709382634811016427\
7167421*q^38*#^15 - 150063141526411070977983652729272087261527001093059878526\
4307664489881947852852*q^39*#^15 + 123171798971560382280860669216721385257770\
3414752865036755276477822752840518754*q^40*#^15 - 975334456083959856981210042\
436500898727811397751269592657536524407962813143342*q^41*#^15 + 
     745427985419008544167376378239910920298758768667858492107275354010809733\
939881*q^42*#^15 - 5501220646624456016503142014425118584467387935237669982952\
14221635156512085402*q^43*#^15 + 39218634290749090136905137633499377847359736\
4153086375842833768372503398947589*q^44*#^15 - 270192189236266033302727072930\
777563462769079727779827309997846837543243382036*q^45*#^15 + 
     179951587548245558293048129672274856367474744298489787911852684204291531\
547855*q^46*#^15 - 1159007193636004280763926723924283769565556046053844745771\
27597364098719160988*q^47*#^15 + 
     722102753724301024312259973856212294971845028130614498667054182646324839\
95817*q^48*#^15 - 
     435330916537305313361468427496113579356678789181734889057158231356403254\
52696*q^49*#^15 + 
     254017520956536846932487868344842701949303400454686324689826429083566073\
52664*q^50*#^15 - 
     143495633204765039044555530836696405712911743460347020888484168258587451\
39026*q^51*#^15 + 
     784952334782013793138100876377929718817565864878322088072366452898928084\
6230*q^52*#^15 - 
     415880039626336093070837077313133030268189915663291374227054121904864785\
6350*q^53*#^15 + 
     213449829040859043299699182909205561122238533538930615851670348722247878\
8288*q^54*#^15 - 
     106145516001042179183891706003434175035423601140929863743029231268906564\
2688*q^55*#^15 + 
     511509148180139967743820109049101674359015884207357625344674976860593008\
717*q^56*#^15 - 
     238897564037191096831697053837260662797504024478072577848842689808108817\
950*q^57*#^15 + 
     108150935729336029682010774578436516508770158039298639353091934334506943\
625*q^58*#^15 - 
     474630839000210140056786500766046136362415568063648201771169306798904295\
74*q^59*#^15 + 
     201943058057699408816359350033244280633704175941753711826965518985961701\
30*q^60*#^15 - 
     833072582643283232571944624984664616128583672386345870757826931693744598\
4*q^61*#^15 + 
     333230591102319413128205485711166257446363883099918966514207845930232407\
4*q^62*#^15 - 
     129251556539982939431931549779538178055443098521606993927792380846398993\
2*q^63*#^15 + 
     486149742512521255660555110303968653952627960804822021030668741459670931*
      q^64*#^15 - 17731924715816813761022783388361743764874049194855617315269\
1677245129330*q^65*#^15 + 
     62718427363035849347678759471118603351752338298709210799834112590411217*
      q^66*#^15 - 
     21512137943743358071483821571274134734086344427563297528221088654457916*
      q^67*#^15 + 
     7155014659409361928808043100292808604779892855225907610338394691218973*
      q^68*#^15 - 
     2307592598257626430745264413775187897853662233372327272720603556333618*
      q^69*#^15 + 
     721616044023152760679743427527512098048361622571587443004724548879227*
      q^70*#^15 - 
     218787262538039958569419488719902911202314509811980142088492455900078*
      q^71*#^15 + 
     64308827544527925027611289058610719183931377842130074814687200931011*
      q^72*#^15 - 
     18323530675127834629941291017416465098597292845361440191528354290758*
      q^73*#^15 + 
     5060440676165445328733771585969694846952204876361460756323818701084*q^74*
      #^15 - 
     1354415384367648814053965290778478195617018964060194830188018798546*q^75*
      #^15 + 
     351266326280073925859112142546256283098486720579417528946447246262*q^76*
      #^15 - 
     88261600607590775877132920309878255517713281927056424265573589076*q^77*
      #^15 + 
     21482254071228755966460058415297140986489122236703097913852762158*q^78*
      #^15 - 5063783744987773276156303915902665010596814916719811958812258174*
      q^79*#^15 + 
     1155750992865187237743722757801896725755539513703876032720699824*q^80*
      #^15 - 255355718763420347598605589288174527331213227894325213671146410*
      q^81*#^15 + 
     54602046704516066734481511232508862513236915836142013569573877*q^82*
      #^15 - 11296273864740682854578207484836796808009038671249039144619112*
      q^83*#^15 + 
     2260456223902508843684319057658657454331741380311643302745489*q^84*
      #^15 - 437374529030447511144475522717751510652286389302050466782954*
      q^85*#^15 + 81801081784450002310569661244141178621118746535609774954527*
      q^86*#^15 - 14782697295643764623926148408436500791248047714307241697614*
      q^87*#^15 + 2580280614154640106686542272714420384385877342152995400591*
      q^88*#^15 - 434826827756378328453721797928702119222689972506951107022*
      q^89*#^15 + 70714198624943426167449988641421012644298055284138219854*
      q^90*#^15 - 11092489446824155664317333130274093910570799756327615462*
      q^91*#^15 + 1677491329333087900233442765419554424981510614935998406*
      q^92*#^15 - 244434053350658938974219293193947713562714832154005592*q^93*
      #^15 + 34298731304621257513540582378326662523656250855532984*q^94*
      #^15 - 4631656011746905553444487641021786919924416940030076*q^95*#^15 + 
     601511939568052136964427525404645405438382294370955*q^96*#^15 - 
     75073911718024183402084158236250629073035634359478*q^97*#^15 + 
     8997780219382707779197251448818042727688403201657*q^98*#^15 - 
     1034721798244759665376101423781264535278728883646*q^99*#^15 + 
     114068958949640369720107643633826742462508112878*q^100*#^15 - 
     12043473271397596115226205726447684063213844386*q^101*#^15 + 
     1216548092979073187891497153462335445590588032*q^102*#^15 - 
     117440480599189617435468626025951764603860854*q^103*#^15 + 
     10821720518465520238057575768358585122457307*q^104*#^15 - 
     950606195510554657254203323381408085820948*q^105*#^15 + 
     79491129652610707025913288110916653159791*q^106*#^15 - 
     6318071165374956234836527260016833860196*q^107*#^15 + 
     476509768685369295108696635823848059857*q^108*#^15 - 
     34039704570064808762417110207067933008*q^109*#^15 + 
     2298549477575115118691304932178875575*q^110*#^15 - 
     146391010359506663149650724162458894*q^111*#^15 + 
     8772092926049872730280159946219523*q^112*#^15 - 
     493215850100224692073102520006902*q^113*#^15 + 
     25941388963540038932936201133451*q^114*#^15 - 
     1271993173777145112829946928942*q^115*#^15 + 
     57919998129028912143974185473*q^116*#^15 - 2438399512265787127201029400*
      q^117*#^15 + 94428973441839658670778121*q^118*#^15 - 
     3343977102544826762444186*q^119*#^15 + 107537833710103537927236*q^120*
      #^15 - 3114594866095437694604*q^121*#^15 + 80430956828309207989*q^122*
      #^15 - 1829078676675997156*q^123*#^15 + 36056838613214212*q^124*#^15 - 
     603571640730672*q^125*#^15 + 8340888959512*q^126*#^15 - 
     91347368746*q^127*#^15 + 743246777*q^128*#^15 - 3993440*q^129*#^15 + 
     10626*q^130*#^15 - 
     20185918806450084135639294774802184168097845379042627658186752*#^16 + 
     926983442989904904656017792551661395934761789590881272254693376*q*#^16 - 
     21112970733904740605540657337611364869880625049439010539461148672*q^2*
      #^16 + 
     317975120419631752465802268787642398277535769331940639742546149376*q^3*
      #^16 - 
     3562289482785439100124931958048812994749652336244709058416805412864*q^4*
      #^16 + 
     31663515823270037909142271910309858511412527174343281957541741854720*q^5*
      #^16 - 
     232586271683172237260429214415173424315844240831310817239578242449408*
      q^6*#^16 + 
     1452146358465250456056802314034548692648282344900862146148644247568384*
      q^7*#^16 - 
     7866187988022230678030408505121997166119941422529729708888341816016896*
      q^8*#^16 + 
     37553998701207486192633670058024856845433373559843307363219757571506176*
      q^9*#^16 - 159974730766735645779628678722482980310225776705167310167557\
038355251200*q^10*#^16 + 
     614164288948148069353160437394378001915747278011172804821759840242106368*
      q^11*#^16 - 21425408366204845455907225438310036398275488918351024527227\
67089826529280*q^12*#^16 + 
     683880467349642711778052926680026984314074304521163284090581831331427123\
2*q^13*#^16 - 
     200901597921087081881263696509318736459325570209503467875689280702690099\
20*q^14*#^16 + 
     545918333040725874853205498353923437401043269385348444304491580277452963\
84*q^15*#^16 - 
     137820711859522485386013099000039388760761771577460161968796444605275783\
168*q^16*#^16 + 
     324496414056141872861990056248092936500837324818319714102866519626144661\
504*q^17*#^16 - 
     714965234692160911491152561414638192615489763455152754656495716585910534\
144*q^18*#^16 + 
     147858751014810360378780746898478595530633927249332377026576096505421002\
3424*q^19*#^16 - 
     287783066452979806620687764408141958365387194369414916025560532891468403\
8144*q^20*#^16 + 
     528433369420810186761926045443695727956451076154965222024211586795745876\
2752*q^21*#^16 - 
     917425546019543213450791083390746052573322430132077086453572980887127198\
4640*q^22*#^16 + 
     150892410543400658931617897015725819809258684770514363453209558928493523\
54304*q^23*#^16 - 
     235539132683675656814917972860775617294176006239656203926844154486931701\
39456*q^24*#^16 + 
     349520855157147441004301674544743762538419036031185714902535220696360862\
16896*q^25*#^16 - 
     493801821785890240626732029585940304889732537051590692749871234519163562\
72448*q^26*#^16 + 
     665125718371992735442538041656427479588990358703189493077893365663809793\
90624*q^27*#^16 - 
     855225248677718806726073450204367099639054636255706045982588662058674732\
08780*q^28*#^16 + 10509802112265363997674420536082966793683683595701743071773\
4619197838413083820*q^29*#^16 - 123571651262054759862722337193088673854013400\
263923899467621532401760924651794*q^30*#^16 + 1391527060330616744203899714245\
72793379642041328407477179860772885876899055610*q^31*#^16 - 
     150217157512168648088276689575714864133753683536946671509296773231014513\
649979*q^32*#^16 + 1555894904637638488166027395694671222246469967602391281670\
76492274647872540006*q^33*#^16 - 15474805809409722754651578951256324483128620\
9545307303000513605917156965007690*q^34*#^16 + 147904569530739609659448704780\
468087717874651762298605582711764770978717500060*q^35*#^16 - 
     135942215961301011584356011390452990898559781268218193987967628175792181\
205436*q^36*#^16 + 1202341502197065096644226286081189708660472428708742570520\
54587864592282898884*q^37*#^16 - 10239232327956791287510980299677098543118733\
1612373300855852040351378453518653*q^38*#^16 + 
     840080023081856827833053085751215037907171673959621883661703888231473154\
93340*q^39*#^16 - 
     664383405472280576420756300249359501435665949006914763039299193048547766\
83592*q^40*#^16 + 
     506731054860104779929864134379117782913871400156364749466367212511061235\
19884*q^41*#^16 - 
     372905030137039139062416517326034346218008080661230603247080410210589498\
11959*q^42*#^16 + 
     264891945498769446114250319322309645526147891210123473884325791310541561\
73646*q^43*#^16 - 
     181703846956591381903293528437555848907633004236644657234507814355643306\
12801*q^44*#^16 + 
     120405793012494016475380707301642825760842844089809058284532482291761864\
04824*q^45*#^16 - 
     771028048286823753380466077671338046145115674232015642015328227937073486\
6417*q^46*#^16 + 
     477280113953065716737519928263888272340277458177978867786166168755826625\
7270*q^47*#^16 - 
     285684987555142167954114923922111259021557140767793089440159545565401053\
7635*q^48*#^16 + 
     165399104180689693108284176653281785824643614547967735231322220333280536\
6324*q^49*#^16 - 
     926449804775137360641395741271272206802434712570690514634110102259356683\
849*q^50*#^16 + 
     502176050041541248796780853669169610043774933107690719142231802380037389\
930*q^51*#^16 - 
     263468779951353989536126755484442018170168270489078590157305572504351501\
641*q^52*#^16 + 
     133821762177907597230529490051433680353550532962876568763621821431932516\
354*q^53*#^16 - 
     658151752636415958073258863938071109651742009667000206290805718307682490\
68*q^54*#^16 + 
     313470394077212017230993751214809295275549354297002183511058258622760955\
18*q^55*#^16 - 
     144610585836701721984532650541678671978486008817806110595801424691027796\
73*q^56*#^16 + 
     646236049385704776937915857974279189015554019612630657897334596677539477\
0*q^57*#^16 - 
     279780246774802916432479589323161866252428843568955515508403378397595829\
9*q^58*#^16 + 
     117359385549205324004968789080107860694298519966151295033901109245138352\
4*q^59*#^16 - 
     477009115177665407422643794260466202346469705137768080538349645450848036*
      q^60*#^16 + 18787538741744896885128598729227278301206860270002931173582\
6858613776752*q^61*#^16 - 
     71707891049028227446039167598620695264469909546577353213239365770989514*
      q^62*#^16 + 
     26523486439382374871485867093046122759765039847845915608583964043703602*
      q^63*#^16 - 
     9507512782056753005080658801358840852062531238790189185280640022581077*
      q^64*#^16 + 
     3302746467439885225324312800103266134240577358017745727541652589740878*
      q^65*#^16 - 
     1111855234369173859819220218279745726509993240350991587707585199385855*
      q^66*#^16 + 
     362720344045735937044014550589131232841352626382581591571145920375876*
      q^67*#^16 - 
     114663573089339120299610268580384826520793310923286477341175639061477*
      q^68*#^16 + 
     35122169209457225665644178129949875576697024380176033355942789697344*
      q^69*#^16 - 
     10423294853325162190885631306386999792625739133487081412937171112938*
      q^70*#^16 + 
     2996781546908847954378382439531664158287193416276956719886274794398*q^71*
      #^16 - 
     834608766153104255955925940472452541530123970400732608699277039686*q^72*
      #^16 + 
     225129679852084616235721057213914563669454272060930078039949687022*q^73*
      #^16 - 
     58808655695870944412053735209388069655738476024224972219191102871*q^74*
      #^16 + 
     14874334379683301372190607317014696433492583037686748787462560070*q^75*
      #^16 - 3642024585591411232548834777664357643910836572302504561045427623*
      q^76*#^16 + 
     863118459443393450300684792718269831464630319638148864150238908*q^77*
      #^16 - 197936054235224991814519474288960105051363747083258664987172385*
      q^78*#^16 + 
     43913945778111612214533693016694841991649438004987121731701260*q^79*
      #^16 - 9423019603973566753374016101701481020755451749952061091246489*
      q^80*#^16 + 
     1955083926891509080622829754268126560051173436360903409050890*q^81*
      #^16 - 392099351539584682457321210777528692123175157123991533282989*
      q^82*#^16 + 75987059314854595681108983007367601186363753435776671923106*
      q^83*#^16 - 14224678524867704285243099702195867076232748940634159569485*
      q^84*#^16 + 2571222422964437082478171058199875945449853763811423132600*
      q^85*#^16 - 448594707832059949090308900257435634094816723431681151366*
      q^86*#^16 + 75508541252102041613681730112358134344206586749399318784*
      q^87*#^16 - 12256372492733223533734024910068606291918376594889434388*
      q^88*#^16 + 1917492860548044989690569342696498529871590150383697490*
      q^89*#^16 - 288986796773779443278355679193428492557942603147314007*q^90*
      #^16 + 41931907179042309648954823765041988209362595735812824*q^91*
      #^16 - 5854175350596103876772982749101075333566686657199099*q^92*#^16 + 
     785876493094400607662532295889100336536663762800196*q^93*#^16 - 
     101368403303245309945713389653275550083264615382911*q^94*#^16 + 
     12553953612908070566318279045507853913080148735544*q^95*#^16 - 
     1491535436502980633277500752326214981632718116932*q^96*#^16 + 
     169855961788009509476801485734805971735460229940*q^97*#^16 - 
     18523037554579033899746025896464075401596764195*q^98*#^16 + 
     1932351117730074971486852469180360919360556644*q^99*#^16 - 
     192630706041672126674600081224232665256752527*q^100*#^16 + 
     18328002902280042282955945992945382060454404*q^101*#^16 - 
     1662250608501502137519843644267570055675989*q^102*#^16 + 
     143503765118751252546215227006212409196218*q^103*#^16 - 
     11774857508537349162043939141999976164274*q^104*#^16 + 
     916755321315689391099528017967968344558*q^105*#^16 - 
     67603362526251200931189379517452893310*q^106*#^16 + 
     4712315372467984855246512110303159536*q^107*#^16 - 
     309811081009632346376011080744600768*q^108*#^16 + 
     19164574914661195934782885588065908*q^109*#^16 - 
     1112411526828486088820202432009926*q^110*#^16 + 
     60406174084747431459094691719474*q^111*#^16 - 
     3058216789025917821780087477424*q^112*#^16 + 
     143797804557203447150913712410*q^113*#^16 - 6252063392567941217365178142*
      q^114*#^16 + 250082640372814340477105104*q^115*#^16 - 
     9149081692931346453864282*q^116*#^16 + 304018264122438242220222*q^117*
      #^16 - 9100504785600688756018*q^118*#^16 + 242956369530426633870*q^119*
      #^16 - 5713599266868721299*q^120*#^16 + 116516035950151796*q^121*#^16 - 
     2018435016753346*q^122*#^16 + 28878481651968*q^123*#^16 - 
     327601325645*q^124*#^16 + 2762535704*q^125*#^16 - 15392685*q^126*#^16 + 
     42504*q^127*#^16 + 
     3486635679963689533926440557862685356977619311104102481526784*#^17 - 
     155515864946519786017108925792045246081390726508570928522199040*q*#^17 + 
     3439722097612279289859455241016480522271688756771057020184821760*q^2*
      #^17 - 
     50299531144826577848628752688663904885445959651902454058119593984*q^3*
      #^17 + 
     547042592324313667899142141894029574300361823641711163762655887360*q^4*
      #^17 - 
     4719493313058931952229811331607380319592581045436292715260669853696*q^5*
      #^17 + 
     33642369555560657297557443854569801848759189334284396779046879363072*q^6*
      #^17 - 
     203797970510486559714823668670295020535387175624664083885633690402816*
      q^7*#^17 + 
     1070927735303629775193616899397426098019523056570276805779187827212288*
      q^8*#^17 - 
     4958798968487093381587510687910977653818967176760224342891615779553280*
      q^9*#^17 + 
     20483911809368961494004118420441189787798671226565769123061361769316352*
      q^10*#^17 - 
     76243457340057402929429120555159879842887524578990962002401969527717888*
      q^11*#^17 + 25782053777040017232579651702861074938749865207988115898871\
8599230324736*q^12*#^17 - 
     797537950810449306620324827409814932173738011622481553442734651065499648*
      q^13*#^17 + 22701164941257822737717463776796164298126292103821466373785\
93540594565120*q^14*#^17 - 
     597578935487840202608909493200686648784265060722198977154217649586120294\
4*q^15*#^17 + 
     146114244824553044572161865638219765227950430580653593410560688245061242\
88*q^16*#^17 - 
     333122812310461979499110153050847570748755664410835276443653327893628600\
32*q^17*#^17 + 
     710558762867435190564711039649819924762276174048674666767666548678537221\
12*q^18*#^17 - 
     142228005416595470809726103957022400750583204660346968987179650914710838\
784*q^19*#^17 + 
     267871737822629432888550528180471870362682587528919560890364994759485511\
936*q^20*#^17 - 
     475854437316566876186893171196667950336811946399370953106212083921875974\
656*q^21*#^17 + 
     799049415472205911931098583304558219695530477376719391907472875389895942\
720*q^22*#^17 - 
     127081925868136027792406141272215843854407836678150124627178195455774245\
6384*q^23*#^17 + 
     191772183208560336015533340444574007791587185986113831211145301450541974\
8568*q^24*#^17 - 
     275037676472423045229895130057612115959576266303076337082602590533774843\
8336*q^25*#^17 + 
     375453806669535289127749585634298762125344737158418047777111297815288788\
2934*q^26*#^17 - 
     488515288013190550104136261587986404418280579010661769689232550072856062\
7490*q^27*#^17 + 
     606609224967235504858654860604765479361505180855290930499095220437281849\
0228*q^28*#^17 - 
     719710990733758174310923089626061307852562257608218076616930068373171406\
2836*q^29*#^17 + 
     816762936590441338564724677402012281950900553456307926884251114519144610\
6292*q^30*#^17 - 
     887479333854780484015938916598847231163743595079908516519261057546207147\
0956*q^31*#^17 + 
     924163211235094720350096010505841963201103511284193642818713708644885721\
1614*q^32*#^17 - 
     923086176516651212023952692071382860770683125313939946783650618053540073\
5720*q^33*#^17 + 
     885090020568338402612630165591988213479984576350995140729363362702752466\
4304*q^34*#^17 - 
     815283129246981041186816530055399837065295808030685854326152619789551861\
5432*q^35*#^17 + 
     721949956253130614187780680324613798638876167347511418220841215975290802\
7431*q^36*#^17 - 
     614984965193233827468606329313436527033867352998745101045584175758036085\
0390*q^37*#^17 + 
     504246211356248635412624968478080124795190855225927886356161436348753536\
9094*q^38*#^17 - 
     398185732413355244113589859085355566212925707344375386549503192727943092\
3236*q^39*#^17 + 
     302985056798380872508983037716802556643553332029402158512383057887112938\
3704*q^40*#^17 - 
     222259955801125070520789989447638715041709442039221966110066622452735938\
6156*q^41*#^17 + 
     157254548544747333382901560852826275959677821940994370126887636018980145\
4495*q^42*#^17 - 
     107357152287022029395998900519141836289747956016071823249169843579240377\
5728*q^43*#^17 + 
     707482041149637264774677185581647798233377755728437789240196204937662341\
473*q^44*#^17 - 
     450210094479240545350692408951636325480818489420812829147030830580872839\
516*q^45*#^17 + 
     276743576683609015478169770228282885258671826957392856203943368306100226\
322*q^46*#^17 - 
     164376049313011198664220875533797074619844429782155804733903791000390587\
806*q^47*#^17 + 
     943678102233581192445868438963279268957485752143887026971525213791851563\
62*q^48*#^17 - 
     523780399698575901239122117571930072489282985282110072515723249700452211\
40*q^49*#^17 + 
     281138755734369686108607589306270230521479239235969271127908850656815937\
38*q^50*#^17 - 
     145960442738861726671824024829416705787187222315870088846150895277516089\
98*q^51*#^17 + 
     733129320250661709510102264587024688878824556414068542645968443739766785\
1*q^52*#^17 - 
     356316857268942893400339661502272397258259600833260902067482520672303677\
8*q^53*#^17 + 
     167599837928104194119007359138910484890901787987473726252224712873424956\
7*q^54*#^17 - 
     763053972941504410063154301432317477354174383454584475356340095707707640*
      q^55*#^17 + 33630743628351019889613787844691537398920871420396450373127\
2644656047975*q^56*#^17 - 
     143504207424390493098675387590029642785716047523768126907032818948306008*
      q^57*#^17 + 
     59289746663303222742417978499075327438449760505878158049129151957942535*
      q^58*#^17 - 
     23719949603028493399941221312956698825859040732521810838547076482547394*
      q^59*#^17 + 
     9189507016229376258944673411462145745301403644995988972981996780863160*
      q^60*#^17 - 
     3447726213038300713224400835128174432672160989158807264826511878967842*
      q^61*#^17 + 
     1252697042927621372513954942786276939543049155899742595585923285338351*
      q^62*#^17 - 
     440793829964051204753911894760847713716665256890730439282790601413182*
      q^63*#^17 + 
     150209507933609321285300726144380963022133826279691064646951414642463*
      q^64*#^17 - 
     49570228296007445832822729541472780377449042482305708713057405855892*
      q^65*#^17 + 
     15841193719508940988336464708436825452922192858190763907884798129451*
      q^66*#^17 - 
     4901996877578297097517466530665232008637131301584758451278559882956*q^67*
      #^17 + 
     1468735538748905783129256590794522664002663701842729108700314997707*q^68*
      #^17 - 
     426048940923018228044892488274025147219698405221630605794055787466*q^69*
      #^17 + 
     119639058260490183682466641291455950382339105963882872678043356542*q^70*
      #^17 - 
     32518362342913655347927876572250206867169482060072341045660456628*q^71*
      #^17 + 8553881058506280165137636480879194925278265578735057020378965553*
      q^72*#^17 - 
     2177234371025353886722163780561186141436206373898099136306115612*q^73*
      #^17 + 536135818860615896860773665578798535005609280476412837062704774*
      q^74*#^17 - 
     127697901073245026498455524799129739987304413088952413974094606*q^75*
      #^17 + 29412687657342647603136245753571131774164123527813537957037819*
      q^76*#^17 - 
     6549696233695472054643069895917410449006029866237775243472970*q^77*
      #^17 + 1409700849215216122593314911354555750832660434664061997216898*
      q^78*#^17 - 
     293174330376475260384487148112588239484830807047712595378246*q^79*#^17 + 
     58895405682874824581477368684935556781667533730556248751972*q^80*#^17 - 
     11424723124815593781368512749339590388534957651053405987706*q^81*#^17 + 
     2139239644421206702521875089448679898171548917314526145804*q^82*#^17 - 
     386501464046340985988465161892450024857191062324650992790*q^83*#^17 + 
     67349801060800762598447958888810630767618357322016306034*q^84*#^17 - 
     11314014941604587502001291285483352899794992906173516902*q^85*#^17 + 
     1831384856077353791362962302337228016724293607308592981*q^86*#^17 - 
     285493703734117790577957049028937629393266795036593900*q^87*#^17 + 
     42837334537236866538574853428428766758685774355979334*q^88*#^17 - 
     6182931080144884916162148159203899040896965249441426*q^89*#^17 + 
     857887375847364967815244466291009615910407230166579*q^90*#^17 - 
     114347627076188054828620428764911265739026056339386*q^91*#^17 + 
     14630517826137885495088615054746875529820178676850*q^92*#^17 - 
     1795470124040861896901135612492203304231974809378*q^93*#^17 + 
     211157423086315927541448411247839628638546037823*q^94*#^17 - 
     23776008295837701060393513920662175395851073526*q^95*#^17 + 
     2560583132947116863090440221219707429490808857*q^96*#^17 - 
     263471764107967155833619357466257463323380656*q^97*#^17 + 
     25871033081539669671878508035899853138952387*q^98*#^17 - 
     2421164336160575875297472996413732543456600*q^99*#^17 + 
     215657247744338877140852006290204138787344*q^100*#^17 - 
     18254842781930676337550972577527650743008*q^101*#^17 + 
     1466057881466657544528468637986511272526*q^102*#^17 - 
     111506387673502466189383874274602036824*q^103*#^17 + 
     8016100512589625041985504948644576697*q^104*#^17 - 
     543490377557844534597751987575038004*q^105*#^17 + 
     34668435737620991365789420667165393*q^106*#^17 - 
     2075009790559899814984999291434422*q^107*#^17 + 
     116182490893005843270606816411282*q^108*#^17 - 
     6064893268599118631053914416834*q^109*#^17 + 
     294035352842357197949127968698*q^110*#^17 - 
     13181540624907958654426618524*q^111*#^17 + 543665123484464111369685260*
      q^112*#^17 - 20509119332065911397946374*q^113*#^17 + 
     702771898542385096931228*q^114*#^17 - 21694847160305015879448*q^115*
      #^17 + 597358442589660970033*q^116*#^17 - 14490381145063565584*q^117*
      #^17 + 304842719467591050*q^118*#^17 - 5448682155744972*q^119*#^17 + 
     80447867245801*q^120*#^17 - 941970797722*q^121*#^17 + 
     8200712458*q^122*#^17 - 47187118*q^123*#^17 + 134596*q^124*#^17 - 
     532921265095589227541518667849460582505795834992765570121728*#^18 + 
     23067422453924644973795498744880556018213078014941841995071488*q*#^18 - 
     495037167306068826340048772988473093085351759666592182133850112*q^2*
      #^18 + 7022462918686913178495674078269909262820489978400896639471452160*
      q^3*#^18 - 
     74075990976829553092059077966487704554753673514310064754288230400*q^4*
      #^18 + 
     619727800670659229482916314670209070929889736281158458912578469888*q^5*
      #^18 - 
     4283103827756088875567205519808167303609502141947114144076410126336*q^6*
      #^18 + 
     25150932419268333896067272068607843817911159317471563140057854377984*q^7*
      #^18 - 
     128088754252318645737186645468523483405407534475127363120588252971008*
      q^8*#^18 + 
     574694295966368188081142403426342864573213685540546507322994510397440*
      q^9*#^18 - 
     2299822368923185087376521370916147641329182462221880750522366603362304*
      q^10*#^18 + 
     8291152857190145149014914390249482257657716995920068280284097782611968*
      q^11*#^18 - 
     27149957101686684179904949182721413728754096455367997317277083991130112*
      q^12*#^18 + 
     81310947035177057940740641378546674475208881758581084223131656745385984*
      q^13*#^18 - 22402520148191707049332958894042653132068308437361102694076\
6183632297984*q^14*#^18 + 
     570687553114761439784697791685984475513422458095916748728514723398197248*
      q^15*#^18 - 13500554205290724896329127078314535133232113863069321236134\
87844916764416*q^16*#^18 + 
     297727548103370863840732123708985629804668812174209943626818033498617702\
4*q^17*#^18 - 
     614140928475991375351126836740198731958087527493901381360277954976671334\
4*q^18*#^18 + 
     118850874412367786976221295737798655325169657957594542903013480098362631\
68*q^19*#^18 - 
     216365083411998333693985170262882356381748976123245206521669965010898911\
04*q^20*#^18 + 
     371423289670625350062394885369828449137033742543408249652704280806851431\
68*q^21*#^18 - 
     602549766039355916634005008339531893343075086917204381687983943694115839\
84*q^22*#^18 + 
     925581495578300090013404916505149673414502059168318527703124479539088755\
36*q^23*#^18 - 
     134869296200680447795614547760974064473592937899329181695124739298361609\
505*q^24*#^18 + 
     186723466309339344506178789134459203622737345424664685921536790961097701\
058*q^25*#^18 - 
     245992927276001218140577615552107808758678590054134954984562842992223121\
097*q^26*#^18 + 
     308802840455376632942720096591197180793389041884901802008617669031148884\
168*q^27*#^18 - 
     369848739725812715965622609619668708092741640650562904200539944002673039\
654*q^28*#^18 + 
     423114137631821630244087294734476817003184951354073056259841222527621756\
410*q^29*#^18 - 
     462859453888071641274650315906048223839443933055494859218082646085957376\
157*q^30*#^18 + 
     484653785139976324312240809831592401632647601322944102545261998549674186\
304*q^31*#^18 - 
     486189739374821969701352009995282787955667419145505769969484441501711482\
234*q^32*#^18 + 
     467674289449286286796774865370904736569791929391739794195759536271691471\
980*q^33*#^18 - 
     431707873722182492624401726021960701222800709896176238956278168272756246\
457*q^34*#^18 + 
     382706682261847811587805956123127081671636323322755733626999112314005521\
278*q^35*#^18 - 
     326039377912898425232237807321075218669265884626039743695341684763300340\
664*q^36*#^18 + 
     267103470891101767619556105001838926238217868656177574081676086278052828\
290*q^37*#^18 - 
     210548769065243263962140911785055432151452829628677301050945284770679735\
185*q^38*#^18 + 
     159782739656251432809184842888885986796151178105387352251111080389985230\
516*q^39*#^18 - 
     116797764544726443772432025223431119716546591196415559809114628411097789\
324*q^40*#^18 + 
     822762632211272549824083413135078161998719318053869979482681619445285470\
26*q^41*#^18 - 
     558782866712273463178458273551238795347987331156434781460075848326625448\
35*q^42*#^18 + 
     366032271888380910901511517963671494742119182595717546644155054166335277\
60*q^43*#^18 - 
     231350076496534244297877153794671194413536962616278217547392848695062078\
99*q^44*#^18 + 
     141139218764983833921620224671544371333578244865254015789996659277140310\
42*q^45*#^18 - 
     831372439882289286132813411652424741896323367862894832798852954953452510\
5*q^46*#^18 + 
     472981610875536142471696828186169334406447370742575197847784293936831673\
6*q^47*#^18 - 
     259964341993280438961917305847492497631011740691815195212356233398729710\
2*q^48*#^18 + 
     138074709438223252602424629779419288502604768646896605346246799187474102\
6*q^49*#^18 - 
     708835444771986128217156454240813989954560729311996169042907995572287549*
      q^50*#^18 + 35180197588614891736176914176546229709659338467362132834489\
9644844187884*q^51*#^18 - 
     168831763722628321163952759251340105633644296288779665662540403307770986*
      q^52*#^18 + 
     78358421439518215546357180315511337658145809600423853726690981543048608*
      q^53*#^18 - 
     35176839482421012610761206424585328635632918330902018273591706203115499*
      q^54*#^18 + 
     15276474688049766678926414044976661122592917075471306726063257689332522*
      q^55*#^18 - 
     6418477297011261688199012755176233705120582421381766615003936565125249*
      q^56*#^18 + 
     2609292042017032384995818590695039782737342278532530605638673956697416*
      q^57*#^18 - 
     1026423350662739462889495826239520849882324807131285773313253615304273*
      q^58*#^18 + 
     390721228213278910236766225559242143334315645609984321504408298305398*
      q^59*#^18 - 
     143932832525475492364817960270093458992859192030555912689811886883056*
      q^60*#^18 + 
     51311313370297036374402695191827273596330519729563896554631287891288*
      q^61*#^18 - 
     17702194351842937267905503710808389888186640790219217515664128015692*
      q^62*#^18 + 
     5910094424847427090323475674096724154352793446010885272575446261684*q^63*
      #^18 - 
     1909413480277088887793203225821649306014952778823442822264421871701*q^64*
      #^18 + 
     596926607418597834814897937984692082679036488503435410960045493094*q^65*
      #^18 - 
     180562090142566884705732124402899841473005402421411677826528504769*q^66*
      #^18 + 
     52841877409165717421557784643946262821497012729791444910339662310*q^67*
      #^18 - 
     14959917802944956914311410609038650221469433121346344195419357369*q^68*
      #^18 + 4096609036074314487974178365244813579894152816904946509720847440*
      q^69*#^18 - 
     1084927698055217764531218129524081370109926809151630783073973781*q^70*
      #^18 + 277834409842748839000923776987097878197679829892596248474611124*
      q^71*#^18 - 
     68785885491697596541812301397109831036109921930364929720584798*q^72*
      #^18 + 16460788645243976125613028922802949041798617336916036279925454*
      q^73*#^18 - 
     3806627707040176227527997528895540735943903378524917103083131*q^74*
      #^18 + 850470459360644744653650623820384202566895115793549161837270*
      q^75*#^18 - 
     183521721244066644488116077315996714473435539670039710449171*q^76*#^18 + 
     38237964525663013332381321181386065904878937608248499614056*q^77*#^18 - 
     7690233649643975798461080440424230114464420716014975544730*q^78*#^18 + 
     1492342228749821736576427087444121060540696601969507295822*q^79*#^18 - 
     279328782402866136597029081466811503856766500432222844616*q^80*#^18 + 
     50408346741006550678518610779423474443312673252334508992*q^81*#^18 - 
     8766696769883389222027336601603822169410653846622771575*q^82*#^18 + 
     1468617830602907817748341401138720515974936953067941622*q^83*#^18 - 
     236863256519790735202308816340844420142387700290069256*q^84*#^18 + 
     36758916863105862391615961760300772209229946887331496*q^85*#^18 - 
     5485874461606506407328872360949493330642591973452215*q^86*#^18 + 
     786810016504426703169844259415841623682101817057882*q^87*#^18 - 
     108376873453248710037471904098708747109267308606354*q^88*#^18 + 
     14326015198870825736381959254818344565643473788154*q^89*#^18 - 
     1815896643568820108209312428512979361506857377270*q^90*#^18 + 
     220527134080794738710830959998217768029261801818*q^91*#^18 - 
     25635235945226720352984054680876370757499887844*q^92*#^18 + 
     2849602632726391060049886177354361819154981198*q^93*#^18 - 
     302576534808902291456419694837344421363384115*q^94*#^18 + 
     30653754356039918536968364277192487745383344*q^95*#^18 - 
     2959239807508705068333380465316538475605939*q^96*#^18 + 
     271848805068951508757042561279954069278594*q^97*#^18 - 
     23728738046934297069969856268427955226118*q^98*#^18 + 
     1964765533382675644946220803734232203708*q^99*#^18 - 
     154048159733868609038615815337246968185*q^100*#^18 + 
     11414459574291268868801127577419169174*q^101*#^18 - 
     797557448981992960915996821863973170*q^102*#^18 + 
     52423859118588515467555698456979100*q^103*#^18 - 
     3232886677512858809653072362025608*q^104*#^18 + 
     186484124161345239376885144091812*q^105*#^18 - 
     10028011013056004840216978981234*q^106*#^18 + 
     500778487642242470453815408034*q^107*#^18 - 
     23122525161137003735011488744*q^108*#^18 + 982192485735748749033405526*
      q^109*#^18 - 38158029146278043286096473*q^110*#^18 + 
     1346510160714512760928142*q^111*#^18 - 42805110827524462277144*q^112*
      #^18 + 1213697215341304512138*q^113*#^18 - 30317212013983415308*q^114*
      #^18 + 656784066124840478*q^115*#^18 - 12088835608584692*q^116*#^18 + 
     183809749367984*q^117*#^18 - 2216529077206*q^118*#^18 + 
     19874537384*q^119*#^18 - 117791146*q^120*#^18 + 346104*q^121*#^18 + 
     72232997564508238907243213654995295710829057828935578943488*#^19 - 
     3031378147292067452473148656699175544707972505750840476172288*q*#^19 + 
     63061565989495771772365911343281037817867581425918047082774528*q^2*
      #^19 - 866998666707558939269054597436314372998111205563451804699590656*
      q^3*#^19 + 
     8861826870646298447663999802505790866920878603704577559554949120*q^4*
      #^19 - 
     71825222984022210207965164396211890000527100537026352670249582592*q^5*
      #^19 + 
     480813646343042393438308611180314433781542917775353541753917276160*q^6*
      #^19 - 
     2734166398398884856369341477849049702105563927338977214713106661376*q^7*
      #^19 + 
     13481663718553756317859083458924349880072115087827684438460663463936*q^8*
      #^19 - 
     58551551873671517440737748435278923084937290834216738983333030920192*q^9*
      #^19 + 
     226762184850698812617355267164024912422647973971917800902008961449984*
      q^10*#^19 - 
     790988530535343855761197453555029274853502181301100420484395511136256*
      q^11*#^19 + 
     2505565289804981451629015487981656331844118176251482370128634318065664*
      q^12*#^19 - 
     7257173672717232046354461244818400065340483480213159733884535810949120*
      q^13*#^19 + 
     19332858294865014341858588013555739156035302595233139681332185143745536*
      q^14*#^19 - 
     47607476803506549211027318067751004830124541142609208461246354472461312*
      q^15*#^19 + 10884308839711111921607555458500469040146775300548016629093\
2107837049984*q^16*#^19 - 
     231917584091509636038724981814845772364944504614870034591456901644993280*
      q^17*#^19 + 46210313276173868120111687505038525522644517614781904532846\
5352707652896*q^18*#^19 - 
     863610924655442887595668531928546461529975767750781507268169631627944224*
      q^19*#^19 + 15178687883690418839928422504994027447122805614979052590845\
31801344193192*q^20*#^19 - 
     251496314992830678308232536554730693768082388296564089886370947512499561\
6*q^21*#^19 + 
     393688390013712546173150441479584303524976710378052002983499472978628195\
8*q^22*#^19 - 
     583379054295271739199071156366072662739953919372264224045977105490541541\
0*q^23*#^19 + 
     819789762016519740028974186307051052523713199343483880118454731966994073\
7*q^24*#^19 - 
     109424770854055408804153335479888618502040245847198163880335018657463449\
16*q^25*#^19 + 
     138943457917789598383798877343904043426024421063018984700396609239925830\
27*q^26*#^19 - 
     168059891898716516080351688364962755838533742676286830634804221513461110\
62*q^27*#^19 + 
     193883076718084057729236722325997310727306400853345487035026058515233438\
48*q^28*#^19 - 
     213584089024629293126587171930943609587852536808167832231693394755790340\
48*q^29*#^19 + 
     224913540967160097392888730753366961052442245315014623443819798434494394\
14*q^30*#^19 - 
     226625846515132465519134761999191450906189732964546919175274088525963016\
26*q^31*#^19 + 
     218699548463543743264808794585183705652096815882555826584711746273781493\
91*q^32*#^19 - 
     202301580443428417153330114133767757086261524634498372888328110619774272\
08*q^33*#^19 + 
     179516857317156808188188611655156194056446813173173840856928806042366942\
02*q^34*#^19 - 
     152926536834799635751047502415380494292530313272647720412637701003292614\
84*q^35*#^19 + 
     125148765488569105926177803924248201589303255009058210889448489512651012\
41*q^36*#^19 - 
     984486754732308562666400649653221332607158486516320979493523276589177868\
8*q^37*#^19 + 
     744880863022539466438076722348065294041373118607200196267769455542322848\
6*q^38*#^19 - 
     542367069108276406914946656536753876186467965562700442635539180337822968\
4*q^39*#^19 + 
     380231739057233535973736874458885030600960431633119069834291547584993058\
2*q^40*#^19 - 
     256776407661104572951656399931343786942140124440210291040011380891616969\
2*q^41*#^19 + 
     167109756824553038160110305041507280286925735533847001814404388188270406\
6*q^42*#^19 - 
     104848594905439336804240945686713967347057453685240373149673426679495992\
6*q^43*#^19 + 
     634451511900968432542337289748071013826446192055095003520265041554837269*
      q^44*#^19 - 37038856066881829405548254280884022091372771485785524204421\
8870516225054*q^45*#^19 + 
     208677825988859194535181132394099406716525667696192936241602213035401395*
      q^46*#^19 - 11349572809732074423409256110593508920736701994759076463596\
2014964106698*q^47*#^19 + 
     59604783482289147661459141113220133605563297906848348693072825235853749*
      q^48*#^19 - 
     30233226999861703489534623701578680702316199122755203573943343813482356*
      q^49*#^19 + 
     14814362454863455291026871658374868057218793528259241097313906210648502*
      q^50*#^19 - 
     7013906945314739828031365389941548627306528708967619091394856652184764*
      q^51*#^19 + 
     3209147143010548856455923068323634029140740174079239932364368098732239*
      q^52*#^19 - 
     1419177344684903740543951725839375324468990070569894156124055267128598*
      q^53*#^19 + 
     606676178421520846134807420923689304668975534151577860789839979425674*
      q^54*#^19 - 
     250724908093552468028364275875285020996630987036651668061993413957336*
      q^55*#^19 + 
     100183611612618963854456067376643584940269620845738421330106209289480*
      q^56*#^19 - 
     38706548575710101974941486663525600345430546664906027836370140482894*
      q^57*#^19 + 
     14460465140614091528819010696784914560563270498395623120511523173324*
      q^58*#^19 - 
     5224001438446240064083239743600060901624752148289474285446586764496*q^59*
      #^19 + 
     1824955958073866969578486087017133222375369894699530165618560321570*q^60*
      #^19 - 
     616490162135529022836223560509614758663066100747004598260403108900*q^61*
      #^19 + 
     201378392551949330173990997989553712089447674456400674160566756448*q^62*
      #^19 - 
     63605182797847265478777392141182684299951834058072312475768617278*q^63*
      #^19 + 
     19423907846856681687791363467574014128631865529460033427259500066*q^64*
      #^19 - 5734667310454167176672350191185427179357364076859247746256821646*
      q^65*#^19 + 
     1636672449360967935194264608839464074848686504440262345390292450*q^66*
      #^19 - 451484508329599290029975431216397407109000192867576621443759012*
      q^67*#^19 + 
     120361638867548480100625067016961820037186592333054314367857384*q^68*
      #^19 - 31004511425973957602549980464369179232931852453588597514275302*
      q^69*#^19 + 
     7715626036432150356101030836851547572684883736498389945157628*q^70*
      #^19 - 1854535103188789448747848636090767280839151031638601343152902*
      q^71*#^19 + 
     430441917892819931374748810784325012401457647769395760966356*q^72*#^19 - 
     96448871199530024659394564132806478098012700887678334504134*q^73*#^19 + 
     20857360808540676989719989310892855025096874964648601795688*q^74*#^19 - 
     4351773099083489641096371235349665315369688377431640118498*q^75*#^19 + 
     875731329696217715314112607968556992022190364979512203464*q^76*#^19 - 
     169907965785524720064919081858056043261925188076033611258*q^77*#^19 + 
     31770346854603749009731013635213743294771460531680322626*q^78*#^19 - 
     5722800692587364769658822415095449868064838159706895720*q^79*#^19 + 
     992594579920761939178819878397836115762380163685196613*q^80*#^19 - 
     165689154182457261133936978368779634008520582661957720*q^81*#^19 + 
     26603606416587537664865141093624128800790587107734123*q^82*#^19 - 
     4106373166022628135402628126745213198242190979087914*q^83*#^19 + 
     608941428796794123191347033408960471916188591031391*q^84*#^19 - 
     86695910321303163916910919327790458326195312927562*q^85*#^19 + 
     11841638257913697911911759997133997920019753641419*q^86*#^19 - 
     1550510097560031472736411054323826558703148507642*q^87*#^19 + 
     194455330283323018593516832587919199595461651823*q^88*#^19 - 
     23337331205137566610348448081023928878751883262*q^89*#^19 + 
     2677566634616336227211933823774634627732778793*q^90*#^19 - 
     293375383002339132486270584605715313314561438*q^91*#^19 + 
     30661898887903068205755057863530210022297514*q^92*#^19 - 
     3052959890642500240713108738756979023515160*q^93*#^19 + 
     289198861263357984214048768341981454018550*q^94*#^19 - 
     26024273882191520746217286424089349012596*q^95*#^19 + 
     2221058841512261646345871607344926603737*q^96*#^19 - 
     179459140447903283496135062721407722894*q^97*#^19 + 
     13700687062233816031421723020219233202*q^98*#^19 - 
     986163319426734894395480275483313228*q^99*#^19 + 
     66763856563475202734278582910869153*q^100*#^19 - 
     4239921798382578067843986249396170*q^101*#^19 + 
     251824058604888406514966373272028*q^102*#^19 - 
     13941029630961751778369436345538*q^103*#^19 + 
     716623015718487243955177871158*q^104*#^19 - 
     34055665272468586384311964142*q^105*#^19 + 1488700550018881823959261078*
      q^106*#^19 - 59512002644993175088847172*q^107*#^19 + 
     2160683029550890057169015*q^108*#^19 - 70664034826507177589692*q^109*
      #^19 + 2061089389893163961527*q^110*#^19 - 52957250224256319650*q^111*
      #^19 + 1179989872524552612*q^112*#^19 - 22337435044198752*q^113*#^19 + 
     349291558368841*q^114*#^19 - 4331568954686*q^115*#^19 + 
     39939873248*q^116*#^19 - 243416448*q^117*#^19 + 735471*q^118*#^19 - 
     8697039302066092791800612196653227937027988562145776238592*#^20 + 
     353524968268921470918611576377854626112157077216331925815296*q*#^20 - 
     7121987642917513932007222197942565215959613124468509928587264*q^2*#^20 + 
     94803041423910486238606379794363949217235880893356975743041536*q^3*
      #^20 - 938002299633321839347031656321923596180292527950981643877285888*
      q^4*#^20 + 
     7357704497120467334104296068283882105617736879769794225139875840*q^5*
      #^20 - 
     47657715298966694068579463193297441680648217539782480156963897344*q^6*
      #^20 + 
     262166502679880191424127362321144387413115023087616630154953097216*q^7*
      #^20 - 
     1250243676210937362179721453527526119717174235572044623525448654848*q^8*
      #^20 + 
     5250369690848006217740899095657837722948807178423494067955015925760*q^9*
      #^20 - 
     19657216283212873775177238148101464923487266386516900418101552451584*
      q^10*#^20 + 
     66270350219282707039482060387746358103821364724539797073523708866560*
      q^11*#^20 - 
     202837571054200815365289808890824669773235078099777230935802891166208*
      q^12*#^20 + 
     567541659663431696024754548805686568678126385469874572072947168954368*
      q^13*#^20 - 
     1460177971232257479969022848956239953118054435750235312604777037266432*
      q^14*#^20 + 
     3471796399542898514269275701109787061622771211420245355401695962489344*
      q^15*#^20 - 
     7661909463788461483167612832406926485000042841199837816288419522825296*
      q^16*#^20 + 
     15754782403198751056910029704159074363566651658901947503909003231092384*
      q^17*#^20 - 
     30286104419310663454619088162848267822310460151616312121238985090303576*
      q^18*#^20 + 
     54592028001918999365656989155992136460189710083606240330744819678572456*
      q^19*#^20 - 
     92518865754948038581520057115504017355629721174029259371292551673620361*
      q^20*#^20 + 14777075578475500078072909847991805773015963904541050895627\
4322278545904*q^21*#^20 - 
     222917147860119311799285240328886696741760666069286183030434983176563018*
      q^22*#^20 + 31823371295888484200980594074125196624058895823068849517801\
7728913333608*q^23*#^20 - 
     430695161671545729643065968796440389301524067320658332859738889584177250*
      q^24*#^20 + 55350308571771809496628029172912278468691478596946719718612\
8969626744582*q^25*#^20 - 
     676458455128794994944032335934094328091994812259621710774804250093122232*
      q^26*#^20 + 78727113828288479193842120874047875779674789109808103701643\
6652907112682*q^27*#^20 - 
     873600214458418310598037062315324896269736178043929440323685311829611503*
      q^28*#^20 + 92535056926897514350313610814903948208457072010070557822748\
7546639758388*q^29*#^20 - 
     936625718129261634825281060714306331447417422170742452533426973729441173*
      q^30*#^20 + 90681329551894846576131753334784614322139369606814939204123\
8949596901668*q^31*#^20 - 
     840534271062809375063635923539902459087706620208511046154513410331669457*
      q^32*#^20 + 74652293413064580606166786410041915722373033804485699497771\
8312416086360*q^33*#^20 - 
     635797257491195136563137865753528163792866464562155462432578962908330008*
      q^34*#^20 + 51963069366950617017146207055286449859198193307688459661749\
2131858976274*q^35*#^20 - 
     407813567797539722784425269538884934380010133232476196748361461440247550*
      q^36*#^20 + 30753052361138153765306892897233578169839951382165996633904\
5388425950058*q^37*#^20 - 
     222958374718984650663620119857864796452852892170057126672534948917610407*
      q^38*#^20 + 15548889369044762605405992524003531379227037377463698418439\
4559040103054*q^39*#^20 - 
     104358750722228708751771598679710964839917168684437787457947226085642669*
      q^40*#^20 + 
     67438842489435292931552271005859131389502082826561593855643155161289424*
      q^41*#^20 - 
     41978389979545309146201939797071466194454039467137290815674816889744750*
      q^42*#^20 + 
     25179337137359251737614556016362313671021569355471461285791596397576836*
      q^43*#^20 - 
     14558630672109568952117976287502561299840908095574982424523375244857037*
      q^44*#^20 + 
     8117017827462779281935943065865057031284816385975846066661027538371814*
      q^45*#^20 - 
     4365177987237162641681354817980119355699896330499769355560001055346354*
      q^46*#^20 + 
     2264930709221286441202482760873502617331833437147118663568230853573882*
      q^47*#^20 - 
     1134128220841891695215621937829082648885270156895292310560747697882511*
      q^48*#^20 + 
     548175470625092315896698801210330925022280242677807071979818356049212*
      q^49*#^20 - 
     255807166605070874211781808797042116484950091941272791609738800675499*
      q^50*#^20 + 
     115270136228868037220376823767639283269141250013967247182863666682294*
      q^51*#^20 - 
     50164600006764697244062140174832558685940134455938528360505613000280*
      q^52*#^20 + 
     21086775963131404494898627388996414580969091308707480699240053860254*
      q^53*#^20 - 
     8562522174945576764161264469724877636643799878179990086290212941979*q^54*
      #^20 + 
     3358992888505466736395945733487625393476779141357572031186983242994*q^55*
      #^20 - 
     1273093604975686647746760719026880607369137138959938418441730376127*q^56*
      #^20 + 
     466202354140740914370884513457628187651732000036796789734864081126*q^57*
      #^20 - 
     164953483124482424899235088589652559775380444150204339103912696883*q^58*
      #^20 + 
     56392651516433601260666218899787397141782584878729193433052130258*q^59*
      #^20 - 
     18627290781896634627913687911988667852242833512034415853500081455*q^60*
      #^20 + 5944649015485011355830424265444180081395588079626669206393257966*
      q^61*#^20 - 
     1832847134976761857959115430453729375233710221034109174503727040*q^62*
      #^20 + 545902149442445690811400517745447956195328390947199177434813836*
      q^63*#^20 - 
     157053516812204233873976263197617114033530996559701557852429181*q^64*
      #^20 + 43638636670958428449412140774906455055215814453705948699849998*
      q^65*#^20 - 
     11709060442338132164042110125967144835841246848402414746717780*q^66*
      #^20 + 3033382231223627551162817620121065888981132716535672223786000*
      q^67*#^20 - 
     758583078686220461432762755023100630217172899776257331766566*q^68*#^20 + 
     183086498775429037422349537766353504803046667992251659982534*q^69*#^20 - 
     42636548299681425171790216329169162936172453683812337744746*q^70*#^20 + 
     9577770824732337067369761805734638665804719104351497385682*q^71*#^20 - 
     2074798500413391498592740110980665118494220545038974938115*q^72*#^20 + 
     433287958817206663150187578399007985690629428485352690668*q^73*#^20 - 
     87199457714070375085532682967391863942104586852664509276*q^74*#^20 + 
     16905231997185826567071549467514224547020222272319090902*q^75*#^20 - 
     3155862672531497622554950510314630460525923005719030413*q^76*#^20 + 
     567033811153004747535355109991517183812747074244576836*q^77*#^20 - 
     98012602624356613863620823634847336139018757879887443*q^78*#^20 + 
     16289511817553649744912576194870810815518021238452270*q^79*#^20 - 
     2601597802653872294992420790511103240880392595667333*q^80*#^20 + 
     399035285560093415477247875161361079077629656304990*q^81*#^20 - 
     58739937401811259919060309348251647457931756668375*q^82*#^20 + 
     8292698095490486982257409179001322669934860379870*q^83*#^20 - 
     1121922539582847581831325421654019459410647924327*q^84*#^20 + 
     145335636042021894959085657193535587635820634794*q^85*#^20 - 
     18010752415770509734077908659644148662432189849*q^86*#^20 + 
     2133134699898301793382690554246950212674304814*q^87*#^20 - 
     241197222774447714033306830393084589165687887*q^88*#^20 + 
     26007338683083690673036951998115606956027192*q^89*#^20 - 
     2670840556233819126711642671680669686753419*q^90*#^20 + 
     260879092982171023174529743239601905451652*q^91*#^20 - 
     24200646306489428474975909458186246415122*q^92*#^20 + 
     2128667128438470571641740725802907233186*q^93*#^20 - 
     177218934103993593959038491163095909053*q^94*#^20 + 
     13937502393886287352332653301134638084*q^95*#^20 - 
     1033223786960528957789682101026011350*q^96*#^20 + 
     72027502806710164613768504336019786*q^97*#^20 - 
     4709102466245755101413613780815206*q^98*#^20 + 
     287883168602297274123659080778914*q^99*#^20 - 
     16401043063044276710326229313572*q^100*#^20 + 
     867455244357695775213348471080*q^101*#^20 - 
     42408297038606731900251319729*q^102*#^20 + 1906788981868956287793215368*
      q^103*#^20 - 78390883148892736475389680*q^104*#^20 + 
     2926528901953045707851824*q^105*#^20 - 98400917428138094931552*q^106*
      #^20 + 2950379001139815961846*q^107*#^20 - 77916791999415998950*q^108*
      #^20 + 1784251338839508866*q^109*#^20 - 34708326850427561*q^110*#^20 + 
     557653768506804*q^111*#^20 - 7104843984744*q^112*#^20 + 
     67298963718*q^113*#^20 - 421314740*q^114*#^20 + 1307504*q^115*#^20 + 
     931458709210911035933472437812575047148275669940267122688*#^21 - 
     36635728294929129074576791200030320474676081770580374716416*q*#^21 + 
     713978696494976661798984174196160532920512386311376254533632*q^2*#^21 - 
     9192016688159744063131016717208662713137778992982900916355072*q^3*#^21 + 
     87942850066928597585273443532000397277939556913652025513017344*q^4*
      #^21 - 666882057816993708737609445654367471118355244964568764056731648*
      q^5*#^21 + 
     4174939913357930562122364883934388241204137740646351265421328384*q^6*
      #^21 - 
     22192336948064076000985846171355081443831762529311627437454393344*q^7*
      #^21 + 
     102241220374070294081131478876585333492621876512774824388784627712*q^8*
      #^21 - 
     414688112272718081645397571498343758764935972642029489232180625408*q^9*
      #^21 + 
     1499156419254897385652851942082697471043900755841805999861246693376*q^10*
      #^21 - 
     4878971901720767918037532598581606284021364557035048961777615446016*q^11*
      #^21 + 
     14412203694685012806126121005436179980467018852161623148757410464256*
      q^12*#^21 - 
     38908040382349684699122181827343238210629902930867509764289579074560*
      q^13*#^21 + 
     96558719651009698696702421982048929529705916206270694009953964869120*
      q^14*#^21 - 
     221394197770405723933365052376369308517629479122079762117524945685504*
      q^15*#^21 + 
     471037087746519969448683233697802645426331167321199719769509959750096*
      q^16*#^21 - 
     933499245038810933622097256108703665992470792445902886129175904248352*
      q^17*#^21 + 
     1729033039165131203154311005786987465228627584576543762598209706328280*
      q^18*#^21 - 
     3002061868208972325985505364219748901366633700587674798128636479737008*
      q^19*#^21 + 
     4899150123341528303063217648842298060211263093014592728256076870073961*
      q^20*#^21 - 
     7532613293113784341207824200654727339379741460973063144706293759294786*
      q^21*#^21 + 
     10935311676955247105395180169647022240830836454105273397611341049721454*
      q^22*#^21 - 
     15018451167776879567262985920805769768729899191011588550540608185370556*
      q^23*#^21 + 
     19547798882606783672487289623587024326980813142909620476678017647350172*
      q^24*#^21 - 
     24151895286929010016868180149474125241134128202585729681530319258443202*
      q^25*#^21 + 
     28367863813386904072579522124695229426296004176177773010782433177469847*
      q^26*#^21 - 
     31718432148177119023857146492433573757493021120041664189452493203783734*
      q^27*#^21 + 
     33802273997152065113434688399183998226561201302611480915598569729112170*
      q^28*#^21 - 
     34373634762551823785026692070638601777494360981203330372287418712118488*
      q^29*#^21 + 
     33389313442645610870673222284507648004701679718683941063982757754702349*
      q^30*#^21 - 
     31010856616812236167166361560356933674731539975695793772346261378999402*
      q^31*#^21 + 
     27563464337720534449062234866196285900618163025891826922427749174506127*
      q^32*#^21 - 
     23465384185030907675442994762553180279931161397555611170361497649624270*
      q^33*#^21 + 
     19148219915050662079214728223802981606198251185399109245477564153657727*
      q^34*#^21 - 
     14988016779563832085389524152816512978779009560222639611242086919401624*
      q^35*#^21 + 
     11260563446902544483164575970994314218936529115917122943337367561432160*
      q^36*#^21 - 
     8125312944319456908985806739054049865032771417002907739371462816290190*
      q^37*#^21 + 
     5634145878077164135812758044188635535456980612676675654795473515841951*
      q^38*#^21 - 
     3756207353243123467747559202057697292971663892978445672525284001512054*
      q^39*#^21 + 
     2408865858851278234192641737811659403765507707653226210094596545298632*
      q^40*#^21 - 
     1486651081679467748143979571151726642314284669167682381041737726815486*
      q^41*#^21 + 
     883314308070267898182515971100866259843321202215577757738251221079994*
      q^42*#^21 - 
     505467340281223999742662506389775530761215910190907979770581282097264*
      q^43*#^21 + 
     278670226926331926137608993294601874369005830455598197129841029346735*
      q^44*#^21 - 
     148061630039249728972455874726481819743460203121028672580077548576822*
      q^45*#^21 + 
     75835267531789833962805855686002894443029840086522016786788307621911*
      q^46*#^21 - 
     37453020328229446822879661393391907433098359913994580038686668189738*
      q^47*#^21 + 
     17839716951167101083202383059996373947753146562885102369011825086403*
      q^48*#^21 - 
     8197131525225660839992363705524012132898027409790088404956995185082*q^49*
      #^21 + 
     3634001828864526907817593308294751664628377201779209957458133424340*q^50*
      #^21 - 
     1554617514439203287017352233367850461434108195267550271624052598044*q^51*
      #^21 + 
     641848752620637481149270052761305392747093409560336907906070855075*q^52*
      #^21 - 
     255774952154633123301273904031801056392521989298963149682967919590*q^53*
      #^21 + 
     98386377696425837199618438580056584445540374049702224951281136121*q^54*
      #^21 - 
     36533328428328740576259884980465431700583000198290347741913972812*q^55*
      #^21 + 
     13095942293706864758469386937594501986884246198694805009409865214*q^56*
      #^21 - 4531935934492951345763174228301429168060925943805263084856487196*
      q^57*#^21 + 
     1514003455638363803560741217319794932252893730094148245246539951*q^58*
      #^21 - 488262070412617618714261389919028502779611953253537178340456246*
      q^59*#^21 + 
     151998505876161992557507254925401815558785468014079236499909167*q^60*
      #^21 - 45672336201717555887470439199960160325309100280251137887683126*
      q^61*#^21 + 
     13245005084188716208683115406420042609547165200976480151631576*q^62*
      #^21 - 3706664874601848653639789825427006735740040594664326850091118*
      q^63*#^21 + 
     1000884060741786531752738650038458500234673929325322341873175*q^64*
      #^21 - 260723312624373463014279288026535009387899994413533762074724*
      q^65*#^21 + 65506908591947056354781692406560525611971639245958410884073*
      q^66*#^21 - 15871200228665394373797735112939847012739995161160619551368*
      q^67*#^21 + 3707153087233243249668197829698496013860497746879567846755*
      q^68*#^21 - 834564553824593326643812684264147520540539249339401554242*
      q^69*#^21 + 181023935946953989114459233158837026588988612004263931906*
      q^70*#^21 - 37820175656295648537997601712030877029326672945223396194*
      q^71*#^21 + 7607877964112588134177256931199789643681041592919914107*
      q^72*#^21 - 1472931038927839200188001543576064103419571623203394014*
      q^73*#^21 + 274341305865488817405745462582493298224800700023056543*q^74*
      #^21 - 49134281461848308010182016482541056324912974428183352*q^75*
      #^21 + 8457460607429285230318400312523030839226023183553826*q^76*#^21 - 
     1398350805329551475173661383106886498868499298495322*q^77*#^21 + 
     221948406612621754719776098316037424306426305405722*q^78*#^21 - 
     33795999781673869245676823967357273544009627062866*q^79*#^21 + 
     4933448129864905372848048852651469506087265462369*q^80*#^21 - 
     689886380297323251304423652880115615810971463466*q^81*#^21 + 
     92339818532183653820830691992641899995392297422*q^82*#^21 - 
     11819473760315390326308551943755379989839167956*q^83*#^21 + 
     1445392980863307826096099567900551453356482200*q^84*#^21 - 
     168693365075629224398415976609789602380346824*q^85*#^21 + 
     18768987415994319187014558723211398496939615*q^86*#^21 - 
     1988280796725606994004809911221993002006388*q^87*#^21 + 
     200273611705882920910782978297018402975972*q^88*#^21 - 
     19153147297962163632021384402507048561414*q^89*#^21 + 
     1736311919837343514273899120603776281862*q^90*#^21 - 
     148942603313977976661288236697078847200*q^91*#^21 + 
     12066142741326097612788847040792916681*q^92*#^21 - 
     921175077078214959083137734560308714*q^93*#^21 + 
     66115557595254169503402049615277923*q^94*#^21 - 
     4449362332923997527947002931787552*q^95*#^21 + 
     279917797275541870109120902754822*q^96*#^21 - 
     16407559342582173865136428170794*q^97*#^21 + 
     892657502748001465332250279014*q^98*#^21 - 44881164835928921170433757744*
      q^99*#^21 + 2074936630272718120717397857*q^100*#^21 - 
     87694670698053985003064736*q^101*#^21 + 3365003140762561033954049*q^102*
      #^21 - 116273133420464289827932*q^103*#^21 + 3582045536711633432183*
      q^104*#^21 - 97181991661743142624*q^105*#^21 + 
     2285827233091814163*q^106*#^21 - 45665442731893532*q^107*#^21 + 
     753393690507781*q^108*#^21 - 9854954933784*q^109*#^21 + 
     95828194591*q^110*#^21 - 615773660*q^111*#^21 + 1961256*q^112*#^21 - 
     88830903650729491302603596119321443185861464534054600704*#^22 + 
     3376883380114897977982673904270327330554289179747816570880*q*#^22 - 
     63592795573387691113129037742054701544534620229254618284032*q^2*#^22 + 
     790940633598949027490987998453882652988258188576420490117120*q^3*#^22 - 
     7308719454812478222861434700946166570500214680671805653123072*q^4*#^22 + 
     53517142724802361557911437893007815161825851242211844630642688*q^5*
      #^22 - 323437853520608530578205736508884627027302764627048336436494336*
      q^6*#^22 + 
     1659327338619190514903590631618910640298518167543377104759357440*q^7*
      #^22 - 7376208223259384996674167161366018995986081455711015380201365504*
      q^8*#^22 + 
     28859877758150110414179901339124607999275445970218689277794844672*q^9*
      #^22 - 
     100616945941661560257088712051379462753059419626963126215163881472*q^10*
      #^22 + 
     315709103981703109263785527637893841532677551071885549796336084992*q^11*
      #^22 - 
     898886460830716990692924105917715094924777967498462535379623945216*q^12*
      #^22 + 
     2338342717870949852080896521612691530962675352608364716880999832576*q^13*
      #^22 - 
     5590246081200091183140557051543980489474002033386692902681261160704*q^14*
      #^22 + 
     12343832653292605093743242780957354660728974588362951065496070487296*
      q^15*#^22 - 
     25284500952401369613352375011100481037937745198810641592690683636368*
      q^16*#^22 + 
     48227768817421914251432341017811656298001285479991684283020690461824*
      q^17*#^22 - 
     85948050126035071667218303508681977963110928860782048811093298911948*
      q^18*#^22 + 
     143537251950099886267370383029390520936843994017477598175074211156252*
      q^19*#^22 - 
     225235941977840658540135963664357387759010186726722199712157678008936*
      q^20*#^22 + 
     332882649213711758480669747656499790537162443325867880351542085209390*
      q^21*#^22 - 
     464363994179731679997047982735220319422761598749251909301398088150381*
      q^22*#^22 + 
     612610437204576863506188068687679654669337642569384040252792961798406*
      q^23*#^22 - 
     765659159346264845170793661093296782355424737106756834608284856330406*
      q^24*#^22 + 
     908050701566721452375400308288042797490127069377966842981234027871154*
      q^25*#^22 - 
     1023401165048605143306664801411948832791456599269872187012005564009149*
      q^26*#^22 + 
     1097555803063456848945994456819921621415207582372115450577632498045732*
      q^27*#^22 - 
     1121469902618758449488179219869629776855299983777390337684838942211652*
      q^28*#^22 + 
     1093001963671244208513776891870702940722599394628921879527294095811676*
      q^29*#^22 - 
     1017136758843839575817147959963761007410740651209126113960677230551726*
      q^30*#^22 + 
     904648875855375960252736714278759738866342792997906963515021663478098*
      q^31*#^22 - 
     769675788475841204913328856618961408564614856594145233996476505293446*
      q^32*#^22 + 
     626928223715988262920980348126018072352797761778850149379097334036050*
      q^33*#^22 - 
     489258017134159886340861068115799799421318687982486767317658559718534*
      q^34*#^22 + 
     366075807713436728713361588239544148506509874727470465099466834784564*
      q^35*#^22 - 
     262782629890493256832901406912416991616668413386053499505116458058303*
      q^36*#^22 + 
     181080991730420976556423190007940853113973270129944725406394514066212*
      q^37*#^22 - 
     119849880034705152147030852585058053072983552500485829666291560042348*
      q^38*#^22 + 
     76227210649653902978421527270264737966154469189962061574124640533660*
      q^39*#^22 - 
     46611347564309054798077643217793875801325699010508921939968085795220*
      q^40*#^22 + 
     27413684423582901695973935224879817482487656383175591289679975066106*
      q^41*#^22 - 
     15513382305963009490377096197167685960017829922944313682554150173837*
      q^42*#^22 + 
     8450127199863340043300587377033910640254600940198683032536641893618*q^43*
      #^22 - 
     4431776204528680356430151664199554662767141317368998978590715951390*q^44*
      #^22 + 
     2238601767068694232509018193183701184020399307774456606556648211558*q^45*
      #^22 - 
     1089366346397350338643023194616629581751183194915248074436461296727*q^46*
      #^22 + 
     510822851435116351744501935812917634593220010559002902527652288176*q^47*
      #^22 - 
     230863369097175747224849158034577114574027179049215614164427596743*q^48*
      #^22 + 
     100578580330037818421398376685273961842101285079953700007991972954*q^49*
      #^22 - 
     42246211458177192025349439926862514497567173052437417909935276559*q^50*
      #^22 + 
     17110265807687758871984452096207510109509217377534903909402102864*q^51*
      #^22 - 6682769721672275594868104684519381249138574982651961674464105642*
      q^52*#^22 + 
     2517214914730206816025259931233845191829989366660684875548279036*q^53*
      #^22 - 914472958790665441705533688772350205152159159398680780235787542*
      q^54*#^22 + 
     320420584675046522995192985176276586642160434169522787905825896*q^55*
      #^22 - 108285584400936971078681956612781663278846771320861189086167677*
      q^56*#^22 + 
     35294971105118044837804331623827696028472668706026215151321144*q^57*
      #^22 - 11095010248733608296211472553702871261613206875215699769458705*
      q^58*#^22 + 
     3363453441192530647847815237093083494769905939133558695508402*q^59*
      #^22 - 983207968797714827881540546178711916031325582242134274403518*
      q^60*#^22 + 
     277112517661662486936999197860807969118303490625067339461752*q^61*#^22 - 
     75293086602404775298360014973457769516991644712661107320836*q^62*#^22 + 
     19718247118203772003674788209452719498776833759901726178534*q^63*#^22 - 
     4976340748068600782935037744922491077252798558791682224082*q^64*#^22 + 
     1209992875417471499551376868596381932379501513350031279480*q^65*#^22 - 
     283384585243750314448003342733593548456954787276597035554*q^66*#^22 + 
     63909757992437878314141111027437917772196854642960521896*q^67*#^22 - 
     13874551716610680263813974225343742696263370729939403504*q^68*#^22 + 
     2898549429679392026949948523611926483535938578950324540*q^69*#^22 - 
     582487573253626334354696199414071959598505359676806513*q^70*#^22 + 
     112552556379982419782468409658176796716012182741966244*q^71*#^22 - 
     20902043222316947747962135681841567998916778778556959*q^72*#^22 + 
     3728817236639366638383439060887620338609146470933378*q^73*#^22 - 
     638657386761701568640894297993792381340554356364071*q^74*#^22 + 
     104960208047876441280367082101181257773532999671376*q^75*#^22 - 
     16541130204175825017667999553823924182106563786326*q^76*#^22 + 
     2497986365261679343503787106760184781730348804116*q^77*#^22 - 
     361222559585791239829579769982590392608188417021*q^78*#^22 + 
     49976736163014660155044723251399545340081281554*q^79*#^22 - 
     6609791925499661118366343916037092934780167421*q^80*#^22 + 
     834873725458329359061711773273356698046730520*q^81*#^22 - 
     100604534613325582899186497417142166945889225*q^82*#^22 + 
     11552859865555151707511878123053667461818978*q^83*#^22 - 
     1262712985310184106145440021877367936658676*q^84*#^22 + 
     131184550689090860547728977197383792623316*q^85*#^22 - 
     12935683523186348680278241719690692331613*q^86*#^22 + 
     1208731460146025179684328546548177202872*q^87*#^22 - 
     106841666143186498873872796702517974399*q^88*#^22 + 
     8916218040737968481100304946496348216*q^89*#^22 - 
     701002819778298844089637726724081548*q^90*#^22 + 
     51799472165956138643390010025357788*q^91*#^22 - 
     3587946907699603227336138569265756*q^92*#^22 + 
     232269108083144461609961654956650*q^93*#^22 - 
     14005781144653570574094509028466*q^94*#^22 + 
     783689090211900689667500184942*q^95*#^22 - 40514941102908877206570006260*
      q^96*#^22 + 1925519584496875114537521372*q^97*#^22 - 
     83639493187945626639149972*q^98*#^22 + 3297804989555036805474334*q^99*
      #^22 - 117065644776092758314019*q^100*#^22 + 3704282086387490885338*
      q^101*#^22 - 103204065908544731083*q^102*#^22 + 
     2492358636447642034*q^103*#^22 - 51113047602663691*q^104*#^22 + 
     865499134082378*q^105*#^22 - 11617859334930*q^106*#^22 + 
     115909882052*q^107*#^22 - 764073942*q^108*#^22 + 2496144*q^109*#^22 + 
     7549061901042445311623658219919919691570096840138817536*#^23 - 
     277038738037661731823559646875036464334197280366255931392*q*#^23 + 
     5035260143353750437069481442919413808849585522009925091328*q^2*#^23 - 
     60428196561399162373105450729336747197924432357845727313920*q^3*#^23 + 
     538652997115667559397841186218189185900659719144927671091200*q^4*#^23 - 
     3803829819414160480279806103799450895716062766393916694462464*q^5*#^23 + 
     22164894717044107974889826005656082886852729775802963612827648*q^6*
      #^23 - 109606863867032589478571304883939073515679531847731235699326976*
      q^7*#^23 + 
     469517429311098734643853970760283594517102042753409487262355456*q^8*
      #^23 - 1769724488824803155687896190141191137847404369999392287030960128*
      q^9*#^23 + 
     5942269509339459304151045723569773063501636949410666477582689280*q^10*
      #^23 - 
     17952021470407921313293607822001726236693770292672732783004718080*q^11*
      #^23 + 
     49198133008223804173078165767041908647426276181936109713032599040*q^12*
      #^23 - 
     123151404595262999031386767449774924452187630069193114179408012288*q^13*
      #^23 + 
     283215328267014758072835973805271640554928788792505719052263218304*q^14*
      #^23 - 
     601388177586523895908865561213251352129023738428961393848357560448*q^15*
      #^23 + 
     1184240186881385105652063491884574761421086532079188382034813321944*q^16*
      #^23 - 
     2170809136244595700241776629447121195112699331151658420703938994000*q^17*
      #^23 + 
     3716678216126463431150437770790676214459509274165292636898755132902*q^18*
      #^23 - 
     5961152011696313729808534562297523534904529411108898178476937377694*q^19*
      #^23 + 
     8980462828903884227278719247079603561188122827964720571921575710934*q^20*
      #^23 - 
     12737757668767277884200503675139800994556728906555543873368772480036*
      q^21*#^23 + 
     17046800894891337273358795659132789070381266667651262038810121692338*
      q^22*#^23 - 
     21566975637846509425370017043168801450403730100802267938534747270748*
      q^23*#^23 + 
     25840143703873591866511287179647269786671310247036918898882132372289*
      q^24*#^23 - 
     29366633142025636438556874486810481993772039475888607667239563603990*
      q^25*#^23 + 
     31703003239925728692027463623814654345879287226313285723465244783915*
      q^26*#^23 - 
     32554646999754478332352175544289285504624678360165608536110835204184*
      q^27*#^23 + 
     31836313714147077113415936976497289520039790046753768354286446023206*
      q^28*#^23 - 
     29683630748983529605828747895298212579851988791607833450730073172252*
      q^29*#^23 + 
     26414571810096301607087353377705503453227149750664049209084500430397*
      q^30*#^23 - 
     22455074819677952791689067004674582586520722565638982160274927774744*
      q^31*#^23 + 
     18251949347270983732425802710183881869329842490639673738136118471127*
      q^32*#^23 - 
     14196372487674898746476754931039375345165162784658687216980814765264*
      q^33*#^23 + 
     10574041293879643432730990904868111079071828810100123562929215533356*
      q^34*#^23 - 
     7547391168437804075963590168994552326227863138784568606709978609916*q^35*
      #^23 + 
     5165569762922014009926101460296445411812240791153817285084602094697*q^36*
      #^23 - 
     3392005542433158047600112447405493940121497694278357141143887820136*q^37*
      #^23 + 
     2138173168646563069152924478314774242137298305215872402385284293193*q^38*
      #^23 - 
     1294461529372762281250295013229430029463276782206010557594042780162*q^39*
      #^23 + 
     752990260545051400890157702064555509540995499018858797858054705247*q^40*
      #^23 - 
     421037269870491504262851447145983049107933244578433435559885205064*q^41*
      #^23 + 
     226382922623653834331857359297609220668248759193684447448936288718*q^42*
      #^23 - 
     117085850264626058697598739019077705576576513283056580016010682994*q^43*
      #^23 + 
     58268508588051801248691347627062196716322066465750932608597469605*q^44*
      #^23 - 
     27909320116522815499955753130577151121951596931272353334799502094*q^45*
      #^23 + 
     12869277436323228537986394627052060195581529322299485699332099356*q^46*
      #^23 - 5713987975884672318057045109540688147968062551640114732016061760*
      q^47*#^23 + 
     2443334027756684298522471571916591743306339258851959038958818140*q^48*
      #^23 - 1006353546524267978233182541200206090813221738204630460764510232*
      q^49*#^23 + 
     399297334639391541774471632319327251097198968009865612775289225*q^50*
      #^23 - 152637923924038947603346064246898257680609494475536706078391780*
      q^51*#^23 + 
     56218496962397800393514139540950258132273719596858271536572964*q^52*
      #^23 - 19951052723361614898832227603377994994216814010829237639084778*
      q^53*#^23 + 
     6822285348621968144326587923981732839988390686285941543398624*q^54*
      #^23 - 2247852054425376704431874334910233974323599724361783283711752*
      q^55*#^23 + 
     713615470883047821270440273867128712420979103026749984119635*q^56*#^23 - 
     218269433980263507073784763677051470192778034235440950829674*q^57*#^23 + 
     64315489511060583140283345459805782036386836444828286146008*q^58*#^23 - 
     18255020805668712008000376559887145906375396843142728211800*q^59*#^23 + 
     4990353461788711098557279606642797848934816848186980291213*q^60*#^23 - 
     1313676339907190769263486404403623092172472611415368000982*q^61*#^23 + 
     332940656080193339605557219585369940168056726387736250412*q^62*#^23 - 
     81220745520536231022569511378398740483381224635126894948*q^63*#^23 + 
     19066705736582422983303444271429274192989034126991587265*q^64*#^23 - 
     4305918453418258229158180047373989047001562750351326024*q^65*#^23 + 
     935181042210055305879084036464924492396288589051991088*q^66*#^23 - 
     195257796563210551349077759407597764349124635793193086*q^67*#^23 + 
     39176970550280556415331094695967585360013874739001939*q^68*#^23 - 
     7550454978260708268042318825987093792170156015740100*q^69*#^23 + 
     1397099294533494643224643865782155772016999347907416*q^70*#^23 - 
     248065450180672852265641209926160651581354322091074*q^71*#^23 + 
     42241831881939796970724961995377113471586580401224*q^72*#^23 - 
     6894256316486984856197657658106712147329353819846*q^73*#^23 + 
     1077724148362262679280969662007227516636718446569*q^74*#^23 - 
     161244628004116786551523545679065048022522122074*q^75*#^23 + 
     23071447024084218683824979130726936143010623216*q^76*#^23 - 
     3154285276087174083756885034148065048551212184*q^77*#^23 + 
     411676097262881327658241350080829821948053755*q^78*#^23 - 
     51238345415114077801430386987750092843129588*q^79*#^23 + 
     6074857725234707614566744518180054873612475*q^80*#^23 - 
     685254507901831744194004447074423481008506*q^81*#^23 + 
     73445841895353813471169425940725902269698*q^82*#^23 - 
     7468831504553776622785862394487165619578*q^83*#^23 + 
     719478929144708878867918509842443265045*q^84*#^23 - 
     65539733708763388029848880817241448332*q^85*#^23 + 
     5634763609004219814077844798385062081*q^86*#^23 - 
     456252575441603613950565407277591500*q^87*#^23 + 
     34710843599980539593563559699232903*q^88*#^23 - 
     2474616500761891956856579412820074*q^89*#^23 + 
     164834134833127512577926663612894*q^90*#^23 - 
     10224272693198263589559294791732*q^91*#^23 + 
     588325397883454382759701223220*q^92*#^23 - 31269481001539666986091195328*
      q^93*#^23 + 1527466043371082869500626012*q^94*#^23 - 
     68177822589839918752576608*q^95*#^23 + 2761583146768715944374877*q^96*
      #^23 - 100684036283440378759262*q^97*#^23 + 3271395034296601422911*q^98*
      #^23 - 93567801474911646042*q^99*#^23 + 2319245750019672057*q^100*
      #^23 - 48807159591144930*q^101*#^23 + 847902124617456*q^102*#^23 - 
     11674738568316*q^103*#^23 + 119454050586*q^104*#^23 - 
     807412144*q^105*#^23 + 2704156*q^106*#^23 - 
     571933473738414524570857463723518076169088933240111104*#^24 + 
     20236536147611095063162376342179999928057916859477131264*q*#^24 - 
     354525485197890675459399843867925542576733719202771501056*q^2*#^24 + 
     4099961353963621922232304317580712068177401226339009560576*q^3*#^24 - 
     35208410930933613924602594396826978789803122460314549518336*q^4*#^24 + 
     239461727347192741401302058265300695875260568994133870510080*q^5*#^24 - 
     1343496792165501855301931141661735770722161939871659099242496*q^6*#^24 + 
     6395000258969250160625088470347361251192910105806522803142656*q^7*#^24 - 
     26360880485530201235619010929644791591366179246894313436580864*q^8*
      #^24 + 95585115645082963119470790010948848547737785615452292870178816*
      q^9*#^24 - 
     308661049338783665668188754987785032979808202339333435189001216*q^10*
      #^24 + 896506615780246003719544845954593543485549945118869242434420736*
      q^11*#^24 - 
     2361361223354637629352264888148933163351327752776834907055071872*q^12*
      #^24 + 5679197473939640149892685298469146936319630277391020494999861760*
      q^13*#^24 - 
     12544555995945350251873232800312832882734130444811024185745033408*q^14*
      #^24 + 
     25576340764674601594908071368125672300530369398689961604650063680*q^15*
      #^24 - 
     48341389390761347882113452364447830072253060113864162046733754138*q^16*
      #^24 + 
     85024536079504507377966405368909114053662591005421147764235169044*q^17*
      #^24 - 
     139625552815456738379861698437068870580381097696955484386144659104*q^18*
      #^24 + 
     214717709544838986138504641483040444318470570754144195203288656026*q^19*
      #^24 - 
     310027902592732501118414961204227455569926441870015249129067264990*q^20*
      #^24 + 
     421300732316460368881053947048705794292424990076284955510947984042*q^21*
      #^24 - 
     539967994621135412016218750145928685161627481384907358789573231095*q^22*
      #^24 + 
     653980498122691372301795971465525670126475892456975898466783821592*q^23*
      #^24 - 
     749792408267635073722872523729408684952039944933538867730669947397*q^24*
      #^24 + 
     815054081047018988117941315082157260086154597577999951081222230904*q^25*
      #^24 - 
     841258909490624406634839773487783999002381210204489528233444842114*q^26*
      #^24 + 
     825553415073780708848777353815662792517148770287682270884712104860*q^27*
      #^24 - 
     771185136989794332418151348409065903619717441344187131282653423967*q^28*
      #^24 + 
     686518108571879649817116867339425189467454196905313096446522077368*q^29*
      #^24 - 
     582998561192518412477907307518583613194253045108406129856972586297*q^30*
      #^24 + 
     472728027608030916422448225480353677433151708847897271898078856232*q^31*
      #^24 - 
     366316911994129645523847152957975642168031733990428072130894914034*q^32*
      #^24 + 
     271486076451048057477819043097795686068546852079253921473882092118*q^33*
      #^24 - 
     192574424752884296546955492354427516036599942409433490477388753477*q^34*
      #^24 + 
     130827774811838310699369691486499685460650074410229869943224397848*q^35*
      #^24 - 
     85176079016288475433165867135477695329848733240327850156986100349*q^36*
      #^24 + 
     53173537658250900458529711990330886777324900048374209549730458200*q^37*
      #^24 - 
     31846142344857953640077214331582261415202642522179909500793326088*q^38*
      #^24 + 
     18306492782580446761055668313698253311247136506331107488519679552*q^39*
      #^24 - 
     10104755862606540161692067598660456072333120391560730540406808556*q^40*
      #^24 + 5357803848494893229247344440150239563367135663063992328293316942*
      q^41*#^24 - 
     2729854784514202125714245595553585600909973064031522475737707720*q^42*
      #^24 + 1336964039666399854148812629524016564823785150077458101077271656*
      q^43*#^24 - 
     629575708987255661340402413359713482301541132352824905477727106*q^44*
      #^24 + 285121756542474938948858530613115795404719039445002762282410882*
      q^45*#^24 - 
     124210696955850180653179649821381805578732095239620899739709109*q^46*
      #^24 + 52060985193274237712663247430301851476569647715060409499062968*
      q^47*#^24 - 
     20996928407187082590291735276008792435655221328157670266305677*q^48*
      #^24 + 8149696992322721971273336963201644487499939161949933216777912*
      q^49*#^24 - 
     3044451432465207486096725379169663091153761305351363326202969*q^50*
      #^24 + 1094675912052747173360779954195610124884184164392337323675110*
      q^51*#^24 - 
     378865955062834047616332625194788152650152488393356032472552*q^52*#^24 + 
     126215097000817157377326102468946350647256239248541171123572*q^53*#^24 - 
     40471802067968842994587133959546216933790326669070330322213*q^54*#^24 + 
     12490696565078174490365615476118371874505947918456086565412*q^55*#^24 - 
     3710038922654643697856940222223984800990978932934178966368*q^56*#^24 + 
     1060425246579738537877347200661263182951469362814733368738*q^57*#^24 - 
     291628916928620372885778975979060112892099553288427675484*q^58*#^24 + 
     77153558087787879369799803688415628959177572936058488116*q^59*#^24 - 
     19632179309185616160459717120993645410150780089798049001*q^60*#^24 + 
     4803597036099412968629030272638440537503455014025476892*q^61*#^24 - 
     1129884243573166735648608066198674520030834315202005992*q^62*#^24 + 
     255410892200479937611556489511132204814343106808326762*q^63*#^24 - 
     55467164602836378446331564240876609686439902250038671*q^64*#^24 + 
     11568049146737451742028732600732359362860537022121552*q^65*#^24 - 
     2315959972949886780370644855245740859537288704021372*q^66*#^24 + 
     444886834715500032348077654314230786355186872550582*q^67*#^24 - 
     81959065690944578440066861544004787489210068397532*q^68*#^24 + 
     14472182204503046438141351017283222685988791378940*q^69*#^24 - 
     2447930627226995900970066577605193496901414041363*q^70*#^24 + 
     396375639328547358747509472024448770081384272260*q^71*#^24 - 
     61396928662786762675758447414904979563235145339*q^72*#^24 + 
     9090327425259761380268142049267834442245294336*q^73*#^24 - 
     1285395628022501166643194166266112547841115805*q^74*#^24 + 
     173427067696568299066643618587291361826475738*q^75*#^24 - 
     22303964570774184325333813987966371343495697*q^76*#^24 + 
     2731210061907625896926940096319453575670778*q^77*#^24 - 
     318064294828789367085931216144877563745916*q^78*#^24 + 
     35179671833352668187632262383697675656732*q^79*#^24 - 
     3690299849670627590057296352907988463836*q^80*#^24 + 
     366555327423348810989677298205960094766*q^81*#^24 - 
     34416890926501395600647829460529931298*q^82*#^24 + 
     3048779835158413463213230286198233318*q^83*#^24 - 
     254262131106763969535679858750551167*q^84*#^24 + 
     19916575427554772582084593409695958*q^85*#^24 - 
     1461443803369478457008960955459571*q^86*#^24 + 
     100161763241994442994096678032040*q^87*#^24 - 
     6390397517015268734244382117192*q^88*#^24 + 
     378109683093370877660564807448*q^89*#^24 - 20658257535259287137618905105*
      q^90*#^24 + 1037025165538898213733293710*q^91*#^24 - 
     47553361815973450154852121*q^92*#^24 + 1978317021240685196583912*q^93*
      #^24 - 74059521834323550132074*q^94*#^24 + 2470143164505649091298*q^95*
      #^24 - 72506029036739187560*q^96*#^24 + 1843936850300430496*q^97*#^24 - 
     39804358885439440*q^98*#^24 + 709153170668908*q^99*#^24 - 
     10011316701038*q^100*#^24 + 105002617792*q^101*#^24 - 
     727374682*q^102*#^24 + 2496144*q^103*#^24 + 
     38636383652421795607232676827529784390812222939070464*#^25 - 
     1316244128382351087600783397098376464756408100546412544*q*#^25 + 
     22196050087260205023969435226804273872388248312752701440*q^2*#^25 - 
     247008790705273357398937937421427799964752443870109368320*q^3*#^25 + 
     2040598842815365731321523826670522687619970577392432136192*q^4*#^25 - 
     13347430514459356310624721082608172353924328015859452231680*q^5*#^25 + 
     71997572766717886755776455972471920584307493720199567708160*q^6*#^25 - 
     329388334545204794119867955746226522308670935026729440157696*q^7*#^25 + 
     1304602170966303189942023627090050734867432701829361192089600*q^8*#^25 - 
     4543811951205531216490492173364147322955185814347496262628352*q^9*#^25 + 
     14089069234118674803419582720610103488173830490819943137637120*q^10*
      #^25 - 39280761898301875843114654889407501937112989198503913131677696*
      q^11*#^25 + 
     99281244631934998902692657536832796875798672261526386157565632*q^12*
      #^25 - 229044247852187143225055813317724695214199384827963550035107776*
      q^13*#^25 + 
     485133510766473850009268067471847024639997701229146512908330544*q^14*
      #^25 - 948113700444552354365745901379112481949843561056437909099653280*
      q^15*#^25 + 
     1717101840056722387043321332719837973291788678715624351262445246*q^16*
      #^25 - 2892752349000667415691708691735508211948897659204225270833304352*
      q^17*#^25 + 
     4548343034575992206412266597473861420015597562707680828917387700*q^18*
      #^25 - 6694293019225497564938116718717769218676312686973055685262002106*
      q^19*#^25 + 
     9247177693160407018343920628119893220337859192994845287382862236*q^20*
      #^25 - 
     12016855861913540609557349296001444876119789385802731831809745502*q^21*
      #^25 + 
     14722140885178101836882763738254505077987684103069550694175427476*q^22*
      #^25 - 
     17036540716084148201080863682945603813088006498900099744928607950*q^23*
      #^25 + 
     18654161794022233450477735070176130549130896082493920841226358616*q^24*
      #^25 - 
     19357019092625502713552186861235143188544744387292507574091739106*q^25*
      #^25 + 
     19063076254354157862174369552211993401550166755863870732424953492*q^26*
      #^25 - 
     17840542386092935846710765072721913796388907127428792565113097084*q^27*
      #^25 + 
     15885598016122506149693173376690604231458208916864554506596197451*q^28*
      #^25 - 
     13472721845375303076282117887938942335717356924291376002984498304*q^29*
      #^25 + 
     10894298904151370148558174461999975767021055614120693521828272200*q^30*
      #^25 - 8406882991179333453475194270588813382825388353515049757389572732*
      q^31*#^25 + 
     6196249823565038512258637889941001587425167099998755501987090446*q^32*
      #^25 - 4365329298769988278709414410100629803077533018799756894654560430*
      q^33*#^25 + 
     2941759555215723045747732748267995124862126512957220123086956817*q^34*
      #^25 - 1897497931389211605881318116557078953318179789743506914715170238*
      q^35*#^25 + 
     1172187706600382902628378837940551207256048105893139431408124176*q^36*
      #^25 - 693888836830307947400635101977672542282081758396023713427407024*
      q^37*#^25 + 
     393798036986763003449603493533835672502749258413394165238155887*q^38*
      #^25 - 214359239458236214606826004737293820110966614231138292741000008*
      q^39*#^25 + 
     111962132549481051384907800514819865168591726091830729299557158*q^40*
      #^25 - 56132943394604118439716473338315836462889207670129805620015060*
      q^41*#^25 + 
     27022313739315416281383488897933468375267139221555111725842811*q^42*
      #^25 - 12494225972644102907981989498056603848127115319852694101731412*
      q^43*#^25 + 
     5549918937492377121769884629111209695768106353702437043598481*q^44*
      #^25 - 2368904610091529647389334114641526386764219585301343819683162*
      q^45*#^25 + 
     971785997226606638201456115201160782568135194233379373995173*q^46*#^25 - 
     383195123487765915725097107183205987536475706418559423437052*q^47*#^25 + 
     145259881780354238307380522109495907871887260714048879287801*q^48*#^25 - 
     52940015901258091072600520867735469325335130322728334115122*q^49*#^25 + 
     18550591425521005414552121553849447852428811826565612342037*q^50*#^25 - 
     6249940117123097294438580273621177814953268650260325927560*q^51*#^25 + 
     2024575268412970673263212171025241891204639958178351219154*q^52*#^25 - 
     630541964074180275070685694646234953168219363261475324548*q^53*#^25 + 
     188792369095329246691570309774552574392847392032041461298*q^54*#^25 - 
     54337521119130764348530907414939485125655597938712129600*q^55*#^25 + 
     15031443586858327412987181384983152530626411936291103375*q^56*#^25 - 
     3995887513951119923623497630184015071848820502927878862*q^57*#^25 + 
     1020584624241308486049931756046329693792374185510383103*q^58*#^25 - 
     250382721132146844219832764022518482160341365489422374*q^59*#^25 + 
     58987492965715465563867017999142533187830473170654264*q^60*#^25 - 
     13340747117736701942589716525566736634732547178058180*q^61*#^25 + 
     2895425204284293105237935483630172393137321337314869*q^62*#^25 - 
     602817754107018264251636829788875346531773904287928*q^63*#^25 + 
     120340523782042522166796022221383263410154920294859*q^64*#^25 - 
     23023998023444623339793000448847850067610889839992*q^65*#^25 + 
     4219512036097861451624732486284587572456818285259*q^66*#^25 - 
     740292757047448120003596109159023989397117728672*q^67*#^25 + 
     124258909714778685857030976675492961139289082464*q^68*#^25 - 
     19940285220041876960165064938686966025133281832*q^69*#^25 + 
     3056919162569423264388129283908376096751475351*q^70*#^25 - 
     447325698702640823075586865184637046241029510*q^71*#^25 + 
     62424697479262795598061354779788882416403309*q^72*#^25 - 
     8299479727434024741972865635105710990588396*q^73*#^25 + 
     1050113788445928116990555303020339713853109*q^74*#^25 - 
     126298481311353933211066468460296819126302*q^75*#^25 + 
     14420240218493884235345275175749844543275*q^76*#^25 - 
     1560778442887579532543367059643298628090*q^77*#^25 + 
     159891382700850115780605617820221848711*q^78*#^25 - 
     15476599896036183931603184988841510258*q^79*#^25 + 
     1412752640109848080671247361331036536*q^80*#^25 - 
     121361444831638230028818110058472270*q^81*#^25 + 
     9788147336302394401337562260988027*q^82*#^25 - 
     739243140128354303880617786430428*q^83*#^25 + 
     52127117655493205820706282261742*q^84*#^25 - 
     3420486782064110567180801432534*q^85*#^25 + 
     208076117976133595108391001748*q^86*#^25 - 11684035833405574676069367340*
      q^87*#^25 + 602611959264664933748032462*q^88*#^25 - 
     28381638747630586449382656*q^89*#^25 + 1212334279823737929086581*q^90*
      #^25 - 46584769371327156988708*q^91*#^25 + 1594379676509274928557*q^92*
      #^25 - 48009148587354801688*q^93*#^25 + 1252141559366687047*q^94*#^25 - 
     27712534928656054*q^95*#^25 + 506067028652560*q^96*#^25 - 
     7320977067466*q^97*#^25 + 78664461352*q^98*#^25 - 558124620*q^99*#^25 + 
     1961256*q^100*#^25 - 
     2327034407515022130856311089892002010115858550489088*#^26 + 
     76216997463125004568168256772763738126008059552071680*q*#^26 - 
     1235292567458311921979000079684125790018791754963124224*q^2*#^26 + 
     13208470834442344103745728420362415431594460563164659712*q^3*#^26 - 
     104811394486240568202973085292210489946413095335633969152*q^4*#^26 + 
     658296234682865923056988642394421566201806352745541140480*q^5*#^26 - 
     3408582269638345825829454716929368382136917071688462067712*q^6*#^26 + 
     14964179711264157549168184123079228461704157365542388062208*q^7*#^26 - 
     56854544562343485632419244855879078896102662471620240057856*q^8*#^26 + 
     189889250076866284452639881825734645693013321616157344893952*q^9*#^26 - 
     564420334626370302463841402391705231144551359341776738213760*q^10*#^26 + 
     1507942020231972391646809883236476513919601123398280770724736*q^11*
      #^26 - 3650875162456330249365825552441050231974193969349765210307872*
      q^12*#^26 + 
     8065127787074467372230631658462384697003818276220394706501760*q^13*
      #^26 - 16351160360736718082023001326555311569902519344806437765052472*
      q^14*#^26 + 
     30575434873147266162241650639201504347083228714276261198190568*q^15*
      #^26 - 52961300668355035599252404130036400094363711943350743829124426*
      q^16*#^26 + 
     85299300692813676183483997467808475922105646216553525919503700*q^17*
      #^26 - 128166919950790513709414043800815749427683733257810199239676374*
      q^18*#^26 + 
     180189018749192909150530729407627718378512071368075595820652500*q^19*
      #^26 - 237651893442954273116388261218203762800770031240001699000427706*
      q^20*#^26 + 
     294736600814471063930603994862299015532456230763992770788916940*q^21*
      #^26 - 344447352771038621912338006207217316856813160492586819596334927*
      q^22*#^26 + 
     380044202535024906365023659317131809726326010849719491506058650*q^23*
      #^26 - 396566294507920045634237647477914213116527301547092756446034018*
      q^24*#^26 + 
     391964382960403308932667126766889010612283132406154353556579130*q^25*
      #^26 - 367488521573183767813038107425294592479256995979303774841176793*
      q^26*#^26 + 
     327242527906437249198557708776730338322856490479530342820816254*q^27*
      #^26 - 277100756097596603103568424288924022904072999640895314973081043*
      q^28*#^26 + 
     223365732205367061987517271400865253113483541583158689860472866*q^29*
      #^26 - 171567441074093283887716834642371772665305872472188052943424170*
      q^30*#^26 + 
     125685356644351391216375798593600259144769002823780124944804568*q^31*
      #^26 - 87886956693584577795688537297170429753138244754783097438998358*
      q^32*#^26 + 
     58705897525054627691725048014434854221969671418966571273670258*q^33*
      #^26 - 37484847668373147993826799576470631079332117797085309113842879*
      q^34*#^26 + 
     22893870126654683358810212266781213403502523181439389667197568*q^35*
      #^26 - 13381975917059119105453388066496264170750003736667706249380713*
      q^36*#^26 + 
     7490036191972510597287097785368102622855152452110542644785008*q^37*
      #^26 - 4016184444036497237339629773553271700603018293356137392546143*
      q^38*#^26 + 
     2063917853927007643128226186271218910412379559210610136900732*q^39*
      #^26 - 1016912890020275880202518962618532697027026476727094048898578*
      q^40*#^26 + 
     480543554053801443044357031830711381164062802319279989268934*q^41*#^26 - 
     217854630131416397712509746768831020291821781337530930322678*q^42*#^26 + 
     94775530334347209007130655640238123430131789842726947618536*q^43*#^26 - 
     39574455878769050392655488167029933652886078829570210820310*q^44*#^26 + 
     15863569878339612693268475148522419927916464563491874767850*q^45*#^26 - 
     6105433613491275018483175136845171721853684889406986445667*q^46*#^26 + 
     2256362199448693857400844509169887556185830016626534237480*q^47*#^26 - 
     800773868011021523462362941008205763451741040041769750524*q^48*#^26 + 
     272920974343322818775101021414607912312148264015988201032*q^49*#^26 - 
     89328950638770469565662539658634204203387972357912803663*q^50*#^26 + 
     28077820300157489344858654189738439323184427403512615622*q^51*#^26 - 
     8474674770803170036113139647151423978012913399550191119*q^52*#^26 + 
     2456002487329430565957848579482697676575431603297202420*q^53*#^26 - 
     683318275122801352285168210609683096065143265100792167*q^54*#^26 + 
     182487254805844094061497022878301822391239347230341788*q^55*#^26 - 
     46770084403239876162849835252463478768194531595585145*q^56*#^26 + 
     11500700642642869453858670903179887823623681937345148*q^57*#^26 - 
     2712553983189715044967273025202265342082022504977339*q^58*#^26 + 
     613465530102471865724488994289530624760701896101462*q^59*#^26 - 
     132984461794800871192436454748043822690131788183751*q^60*#^26 + 
     27620560833824442542842700204727892819032873039126*q^61*#^26 - 
     5493971670280207984362785838094721931990288256450*q^62*#^26 + 
     1046026076529165000009182293760916552510249264064*q^63*#^26 - 
     190527476032156657533442305727122465974037728618*q^64*#^26 + 
     33179052365064163275620004519956669393036557848*q^65*#^26 - 
     5520360946483824482930545038859738467465586756*q^66*#^26 + 
     876890855343616218027573890276587491450178648*q^67*#^26 - 
     132875472341053313188741927802312454352239416*q^68*#^26 + 
     19190154383576467763655652728644115177038426*q^69*#^26 - 
     2638900639149668268918356862976302870150828*q^70*#^26 + 
     345155585521758576658430044240645776541814*q^71*#^26 - 
     42889019592852516575643155178726274722039*q^72*#^26 + 
     5056611349615338184736305021156975961428*q^73*#^26 - 
     564863341597745420448675737066971320747*q^74*#^26 + 
     59693121035096852153530877332759352020*q^75*#^26 - 
     5957441339432941421119638059331715217*q^76*#^26 + 
     560439676919788345484076406722246584*q^77*#^26 - 
     49593069172273430090761869797964974*q^78*#^26 + 
     4118342594757171723734355510784606*q^79*#^26 - 
     320110777595381506829465456686401*q^80*#^26 + 
     23221053526130235884668102288354*q^81*#^26 - 
     1566860300328863542011860315628*q^82*#^26 + 
     97974324799049964760440209414*q^83*#^26 - 5652734461672029091004835034*
      q^84*#^26 + 299441100794245390514124510*q^85*#^26 - 
     14479567208573729511878643*q^86*#^26 + 634783325256302914977704*q^87*
      #^26 - 25025145456824248193816*q^88*#^26 + 878420229375037680824*q^89*
      #^26 - 27118436217608093303*q^90*#^26 + 724903064502130744*q^91*#^26 - 
     16437963577736219*q^92*#^26 + 307459519854910*q^93*#^26 - 
     4554318490967*q^94*#^26 + 50092999274*q^95*#^26 - 363702845*q^96*#^26 + 
     1307504*q^97*#^26 + 124912030381330876583204429769908979319199083757568*
      #^27 - 3927081028385560801373736751922120529991209601007616*q*#^27 + 
     61075088333448457929769259495112224755382486356942848*q^2*#^27 - 
     626440837334238333070860541763878468915810265042706432*q^3*#^27 + 
     4766761921355090573882833801090550296172660806101841920*q^4*#^27 - 
     28699548487203703799172848484253586368864147188111507456*q^5*#^27 + 
     142401468359808071418975741174873623601384987533934681600*q^6*#^27 - 
     598860557146153906108811288755894388816411422746452709888*q^7*#^27 + 
     2178772705370295870267539169726492925522317472304788234368*q^8*#^27 - 
     6965615462163440735801478948613940654818982568106807027968*q^9*#^27 + 
     19811119735283373817484166540463574465446049666261452341792*q^10*#^27 - 
     50625514915383131110914732320538613886053273812810704956704*q^11*#^27 + 
     117189194292436872378763922216504560541997514708017541445352*q^12*#^27 - 
     247417800192388631232348447894793403179902196167609177344544*q^13*#^27 + 
     479199681127375724673701246519244516162762903711537315137898*q^14*#^27 - 
     855664744892901399865597985461048714643259253993003316819118*q^15*#^27 + 
     1414695440144719713781847195550224611042853094916873231677186*q^16*
      #^27 - 2173845274648641780036799781057934301550690627706238659257964*
      q^17*#^27 + 
     3114860148593084724179561085128468063979439604241821267557182*q^18*
      #^27 - 4174128575506571659004010367276052339577964731232472499451752*
      q^19*#^27 + 
     5244979064121048981399560148733075246235992244775187496021601*q^20*
      #^27 - 6194211103497452545661046625226147585083279348559588813407896*
      q^21*#^27 + 
     6889740326347600845825922246150189416812828489125646327906577*q^22*
      #^27 - 7231271834577445251629857439473271636472949704704205755746228*
      q^23*#^27 + 
     7174027885525365557427281624315389694000652927588370676268010*q^24*
      #^27 - 6737828972337669440801744268960028199186954667192682178806712*
      q^25*#^27 + 
     5999232830069522550210588781749675545102011202045294238619831*q^26*
      #^27 - 5070436796308346707229163506669602054898479318441250166597976*
      q^27*#^27 + 
     4072625966092737727645346587209186704394159648933244436868137*q^28*
      #^27 - 3112031721010030364291816601784158164802153065475094571815778*
      q^29*#^27 + 
     2264509134347650464599065976826937227337639972996289101136890*q^30*
      #^27 - 1570536025118948668791701169444516455494827071659002883867454*
      q^31*#^27 + 
     1038998028251780284150352692682625043053396726618262055507220*q^32*
      #^27 - 656133911224270308423747476843363533198448288350817253024188*
      q^33*#^27 + 
     395794881059539748228114470263872350473590539334125217624797*q^34*#^27 - 
     228196956768556553421013225926880854250121443457488222693086*q^35*#^27 + 
     125819630763972681049230175559669518089454622471392900931534*q^36*#^27 - 
     66374172760984936630462057932602320672356567473478601152426*q^37*#^27 + 
     33516062133684387028148395190199558730018006742355792662492*q^38*#^27 - 
     16206150918679051641782132982846418847037860467622358026080*q^39*#^27 + 
     7506363002297408402492399016362012626713149695934193479521*q^40*#^27 - 
     3331444303260077218506074237125522500202981680450484820196*q^41*#^27 + 
     1417101211171813073914627655354088646659626086901103019607*q^42*#^27 - 
     577867959055971868173310549516844842572465897201253576422*q^43*#^27 + 
     225939688659661606976792281877429110978688525076795356808*q^44*#^27 - 
     84713448114107701326327494896770451146419485708481964876*q^45*#^27 + 
     30461494613985316510588472593267888168225923511091808027*q^46*#^27 - 
     10505475740208537706872102086764745579222621235219037670*q^47*#^27 + 
     3475011498566265475412386240654776765620395123205595449*q^48*#^27 - 
     1102470168434946106962084394056542174425537978052996714*q^49*#^27 + 
     335448065322331809539408607518124687053187184583010497*q^50*#^27 - 
     97879762733737622765680329170080536463489622425275076*q^51*#^27 + 
     27385102451211727837324618813317178444966977884795693*q^52*#^27 - 
     7345432772808861228871106684472780286462366435743966*q^53*#^27 + 
     1888479632459910724463795159183479723437386351609513*q^54*#^27 - 
     465255577881016532529735488866872066903319169491164*q^55*#^27 + 
     109806795025540655279181796379767152051240583702078*q^56*#^27 - 
     24818752130379947878560247431753227652047205437058*q^57*#^27 + 
     5370051318523529500888096984414613042403955225665*q^58*#^27 - 
     1111829723901170826877167499047210391848630374608*q^59*#^27 + 
     220166281124610440638688596354468831967088773850*q^60*#^27 - 
     41675782150343249988258133819559056660261793140*q^61*#^27 + 
     7536674450965162449329717374982328650222298332*q^62*#^27 - 
     1301231371047729597462311537356329794031884394*q^63*#^27 + 
     214335879057351763951791768104951601733521630*q^64*#^27 - 
     33655525726807076355041364924131489292095200*q^65*#^27 + 
     5033391191427957347835483657245584901584058*q^66*#^27 - 
     716295872584700702223111065158742125176296*q^67*#^27 + 
     96893750993954328021774392867122715834126*q^68*#^27 - 
     12444288189259571152761983491195466852964*q^69*#^27 + 
     1515532493704535048603580790973740617111*q^70*#^27 - 
     174773738581736481068158566145087901408*q^71*#^27 + 
     19056185341203431244724112609410077909*q^72*#^27 - 
     1961138533521496918073640901683894384*q^73*#^27 + 
     190141963245384890664799097835041532*q^74*#^27 - 
     17331656898405858814643095371480584*q^75*#^27 + 
     1481788880419817536330052450826810*q^76*#^27 - 
     118519231883153256361253220537282*q^77*#^27 + 
     8842599582453548823354428629954*q^78*#^27 - 
     613376853199905201320700897396*q^79*#^27 + 39409646389556676494828991843*
      q^80*#^27 - 2335287887059269584750697902*q^81*#^27 + 
     126995237396241297237925238*q^82*#^27 - 6301332376286075407074294*q^83*
      #^27 + 283343690564414958047318*q^84*#^27 - 11452228828354283183108*
      q^85*#^27 + 411963556666307980167*q^86*#^27 - 
     13028226080811728000*q^87*#^27 + 356606415393131538*q^88*#^27 - 
     8277007847057362*q^89*#^27 + 158401777064393*q^90*#^27 - 
     2399804204258*q^91*#^27 + 26986474003*q^92*#^27 - 200249588*q^93*#^27 + 
     735471*q^94*#^27 - 5972032738905695636840644992139387066669095923712*
      #^28 + 179908970924768273761512947592393416728050077786112*q*#^28 - 
     2680159028103712010452690558903965935199045853059072*q^2*#^28 + 
     26323006683804017354134883348878238648191324230666240*q^3*#^28 - 
     191725652584071215784768296319607885531740862165007616*q^4*#^28 + 
     1104516670997294120356259455935275598768401782787414016*q^5*#^28 - 
     5241889565322851306156633636380834334729526352022669568*q^6*#^28 + 
     21076938172078739928294638100618616057536453142467759360*q^7*#^28 - 
     73287634976903404008405768480505923139060450015404339408*q^8*#^28 + 
     223841178032429239814766529845336634757298874339396542432*q^9*#^28 - 
     607955748915300355347616181217717236459594005101143119512*q^10*#^28 + 
     1482966905625264873447016470702462222212393431911938322024*q^11*#^28 - 
     3275374022991925190588478580312210711184446574793935566131*q^12*#^28 + 
     6595129788631349751788124525431060579812263413202717192204*q^13*#^28 - 
     12176739920755221522381983848079710787822306861593693844196*q^14*#^28 + 
     20717548332611255098879261651009034570305343243422291100520*q^15*#^28 - 
     32622020506125589736287832913844255408278019672559430529875*q^16*#^28 + 
     47717459451626198961276654725864326898957845239012342061062*q^17*#^28 - 
     65053401490747129146833336124762875678732395245995893775721*q^18*#^28 + 
     82900316115025588397249775422761199374704368944994765403348*q^19*#^28 - 
     99006347178876717489508728631189530215777734835620519016793*q^20*#^28 + 
     111070262419816131426107956770476094415176372485282114299470*q^21*#^28 - 
     117290832473046588236221487113812200491157308184876763196444*q^22*#^28 + 
     116808706101460195861841274363009670479044852513678537506568*q^23*#^28 - 
     109891840765404064609473010106606952942267188137199636583984*q^24*#^28 + 
     97813567220462604671476811881430735237071447700715469821442*q^25*#^28 - 
     82485644175574960693426716225782127582314465442502714772909*q^26*#^28 + 
     65985716230105693910871490443197467689017835255335314467834*q^27*#^28 - 
     50131478477247339818304754735514634814852752447353335195531*q^28*#^28 + 
     36208593650085459873219780474022232705020157270820412848408*q^29*#^28 - 
     24886501728128472760216453859983883012677810199330841458407*q^30*#^28 + 
     16290711412065167159152132395060380487040265047339802493516*q^31*#^28 - 
     10164329106350384383920169130313065856399744223801108752989*q^32*#^28 + 
     6049040401994079146424544110995334002746585759494391708106*q^33*#^28 - 
     3435899327322683161476697100274277876039445594474594221059*q^34*#^28 + 
     1863760375438207517653041889649948576269955248498045506794*q^35*#^28 - 
     965959908766262067509702246503779542631320623654037713643*q^36*#^28 + 
     478571529048305158510009613892849242354651860928161442734*q^37*#^28 - 
     226740780843108678788200902538597601798615301447980733475*q^38*#^28 + 
     102768920410981033905295011032151857750548378707159295122*q^39*#^28 - 
     44573494710249688090971073796135134987440875684418239310*q^40*#^28 + 
     18504931149699996724891295689544004432009150230043363844*q^41*#^28 - 
     7355086549857672274216488363280320677211040197351827049*q^42*#^28 + 
     2799318170635111718781191858571366488632038452241481952*q^43*#^28 - 
     1020321327635443427799606214106531968448882992576004082*q^44*#^28 + 
     356188338787324520213324614754098731042717503319194418*q^45*#^28 - 
     119096832522398838777652565432596812710944931637925418*q^46*#^28 + 
     38141722970489227386776720991228533582959082831499910*q^47*#^28 - 
     11699406640335593461572971254558700430875260906954791*q^48*#^28 + 
     3436818498803170845870239704879270738508406095441338*q^49*#^28 - 
     966776615221261541004969867545733121702866309330560*q^50*#^28 + 
     260376291865962069301179983129246071475287514052444*q^51*#^28 - 
     67126267357287372638682542001275224663584928377905*q^52*#^28 + 
     16561123543423348300458224186074533441349131150838*q^53*#^28 - 
     3908981626956302582041199190464685488473259798556*q^54*#^28 + 
     882395554237431359386620060969500980906426500014*q^55*#^28 - 
     190421611498663668023167623484802859310248411262*q^56*#^28 + 
     39266913473563740011178838348437356467116028244*q^57*#^28 - 
     7733479543996122596581147397908406670224393155*q^58*#^28 + 
     1453834573781488745153922559280397779345403730*q^59*#^28 - 
     260719559195879133188313915240165305049798992*q^60*#^28 + 
     44570547811625131013110411860283055969480872*q^61*#^28 - 
     7257773716493975969752243843295162041576333*q^62*#^28 + 
     1124788496228801735845433364217858329061116*q^63*#^28 - 
     165746241387657014408094483929663402912491*q^64*#^28 + 
     23199265808976728878185170288883602753824*q^65*#^28 - 
     3080844150323805018033181898848142791143*q^66*#^28 + 
     387692535742342123443245890808220340836*q^67*#^28 - 
     46166733054982185343299783344617533043*q^68*#^28 + 
     5194389604195181551672735287020368004*q^69*#^28 - 
     551281455727494261966877921993785512*q^70*#^28 + 
     55085388804208359121861861763531400*q^71*#^28 - 
     5171590109463208261495193630106057*q^72*#^28 + 
     455127699514564575004993965304864*q^73*#^28 - 
     37449053331753081852395390180816*q^74*#^28 + 
     2872656505610787267708047328552*q^75*#^28 - 
     204754605431846910696883357150*q^76*#^28 + 13510334976743215334567741614*
      q^77*#^28 - 821711991995732166872593524*q^78*#^28 + 
     45839927114009396548812886*q^79*#^28 - 2332012537867762387862460*q^80*
      #^28 + 107453745731756239213250*q^81*#^28 - 4448131140035817988079*q^82*
      #^28 + 163794082980619078126*q^83*#^28 - 5299694428939845034*q^84*
      #^28 + 148339514495648190*q^85*#^28 - 3519011813481687*q^86*#^28 + 
     68796409449604*q^87*#^28 - 1064190924157*q^88*#^28 + 
     12212602714*q^89*#^28 - 92434221*q^90*#^28 + 346104*q^91*#^28 + 
     254071706053264567644560208827148616733197479936*#^29 - 
     7320376608321684506121529858384673315578803707904*q*#^29 + 
     104261371081863986885716285020316027990653695981568*q^2*#^29 - 
     978617711047946063203747534145782321937161664593920*q^3*#^29 + 
     6809284494423856657774840658967738269606855205930240*q^4*#^29 - 
     37459549274225019050439941540035033121940426150895104*q^5*#^29 + 
     169694868938996840543443799585382236485653791179939584*q^6*#^29 - 
     651023311838482150115076320817463248799116353299267584*q^7*#^29 + 
     2158944013788734547787487466770300161004715838476194256*q^8*#^29 - 
     6286102893867353526148439024516605655430491743541186208*q^9*#^29 + 
     16268555045886820397932234005090988453498042199968235064*q^10*#^29 - 
     37795836670447759692094677364576888913110123846841685312*q^11*#^29 + 
     79470139576836770284659747842916676159115498455384788219*q^12*#^29 - 
     152260392683201323194231751096693716814021040537590493130*q^13*#^29 + 
     267362040020225905469097353567017458399468398861540814462*q^14*#^29 - 
     432405476226040612464031924681770566597064425359382890188*q^15*#^29 + 
     646875825906804042290147954124854189411755482985024942626*q^16*#^29 - 
     898486633195536505144143479592203524216531701365846091930*q^17*#^29 + 
     1162489785065930043216389662543732844494628034143380626960*q^18*#^29 - 
     1405121957695780520422649308555273375111167731131408381464*q^19*#^29 + 
     1590766388602696775813724969289290309666200600491049443074*q^20*#^29 - 
     1690698506556787177511024238438641050862089769768100792208*q^21*#^29 + 
     1690398845716161534758959795935295547821429937449394532690*q^22*#^29 - 
     1592871449338800143401467323758433216346549858094461045920*q^23*#^29 + 
     1416989115659558154168805076781902152119596464162386318844*q^24*#^29 - 
     1191796095131954202883826176108651499091391689941560699624*q^25*#^29 + 
     949029934181528366301541386729228784052292496525366592306*q^26*#^29 - 
     716369708560472682627778583218055724456789645016846416728*q^27*#^29 + 
     513168816315051209502849795610287058915759325602077594914*q^28*#^29 - 
     349212463273425516086225910854723038737921671625298550124*q^29*#^29 + 
     225956429622256441474771480460609603128706509551416756009*q^30*#^29 - 
     139131697663071776355081524530302957734975152825776934602*q^31*#^29 + 
     81586757336226696613238007315112366874114691609997554729*q^32*#^29 - 
     45593059655952731622076576253573190394519248315583846736*q^33*#^29 + 
     24295523933072768834596456673055970746928049473731119485*q^34*#^29 - 
     12351989431912525229530653903147122010197548848003658018*q^35*#^29 + 
     5994302225282901977031330625130935777677492632630514408*q^36*#^29 - 
     2777884420072313488191974394604892362380379705485538470*q^37*#^29 + 
     1229765295676762413575954413741531053595565222040479898*q^38*#^29 - 
     520233782003697809883085512748796519526197417620264182*q^39*#^29 + 
     210356889395908439782601423205280060840831875468468792*q^40*#^29 - 
     81318435513175438348257347236699274324705106229587190*q^41*#^29 + 
     30058461459675826984827385754053248934356433679532345*q^42*#^29 - 
     10625292786727137013565469159248374696063080248465922*q^43*#^29 + 
     3592049851124957048891139075320587342172613538475383*q^44*#^29 - 
     1161400574577763530578850094390382631112265594046002*q^45*#^29 + 
     359129456408909858407110743675895287125225573528701*q^46*#^29 - 
     106199013836825891244423986241772068736922310025580*q^47*#^29 + 
     30029040243285320237123474307602077205987033413659*q^48*#^29 - 
     8117916310476710922671947265043288041426227857758*q^49*#^29 + 
     2097681899614929994548283980794504121345572542062*q^50*#^29 - 
     517982415093960279383122955050752397785617471366*q^51*#^29 + 
     122190370658382438416949980079032973272214579512*q^52*#^29 - 
     27526360417034872709843378215531281272420956522*q^53*#^29 + 
     5919290812403421328445278290655271686531591257*q^54*#^29 - 
     1214489071747601177152934854088113759365124914*q^55*#^29 + 
     237622670936414954501405945293323342326619183*q^56*#^29 - 
     44308941402559893361229799039339779169345798*q^57*#^29 + 
     7868876283047199561281817554109254250219758*q^58*#^29 - 
     1329927438375039637248385980002153444146752*q^59*#^29 + 
     213736130568410690557374904873575627256759*q^60*#^29 - 
     32633631671020592187545788409270578961680*q^61*#^29 + 
     4728804479189327531430848400786932742527*q^62*#^29 - 
     649607533900614619715195575950016907330*q^63*#^29 + 
     84494655453442563630844547197495754128*q^64*#^29 - 
     10391890858961803106060065518853708736*q^65*#^29 + 
     1206682684949295875348530046621146371*q^66*#^29 - 
     132068838658325017640142251505295772*q^67*#^29 + 
     13599168863496724901467655388844623*q^68*#^29 - 
     1314723194262170755361808147039102*q^69*#^29 + 
     119060397413492970299330203435442*q^70*#^29 - 
     10073769747782112611359915775498*q^71*#^29 + 
     794051200555475633540087098601*q^72*#^29 - 58118093116283162938363520128*
      q^73*#^29 + 3935121216300315793612226479*q^74*#^29 - 
     245430813277034271817349714*q^75*#^29 + 14030564682328916892246913*q^76*
      #^29 - 730951914592452040743464*q^77*#^29 + 34467609195603005563937*
      q^78*#^29 - 1459161302715001605284*q^79*#^29 + 
     54911505066130106906*q^80*#^29 - 1814499640134981796*q^81*#^29 + 
     51832582009525746*q^82*#^29 - 1254014169112584*q^83*#^29 + 
     24984749874643*q^84*#^29 - 393589246098*q^85*#^29 + 
     4596502293*q^86*#^29 - 35377078*q^87*#^29 + 134596*q^88*#^29 - 
     9606819874849319780708053278058193692123103232*#^30 + 
     264184979797033488872214222724257140353331896320*q*#^30 - 
     3589805023647778586904186960756757997375172784128*q^2*#^30 + 
     32132969950177571394439827603439923765942138507264*q^3*#^30 - 
     213129403557874338983531514817360043117284615710720*q^4*#^30 + 
     1117167189014630000239919111145615445778147739643392*q^5*#^30 - 
     4819960081178158185664256622990803581041848335312128*q^6*#^30 + 
     17603186301556583236800114400755487886147897220217344*q^7*#^30 - 
     55545947851348029442391780675594243263583151507481728*q^8*#^30 + 
     153815501434977607463964758311234340532894402824261088*q^9*#^30 - 
     378409016706666556952520724262478522424058230185828240*q^10*#^30 + 
     835278395655432522429866153373597088950118509449983440*q^11*#^30 - 
     1667790037047333597681680666833399361546749141545705672*q^12*#^30 + 
     3032801113103484928445519263664749737495009504146260818*q^13*#^30 - 
     5051724525101547371928867183096983595257621213276788671*q^14*#^30 + 
     7745883305211521656248394452944841973511738155559454240*q^15*#^30 - 
     10979706504099609931021685198768549626279660872566217714*q^16*#^30 + 
     14441576924576753445138822735832067786544188522178386460*q^17*#^30 - 
     17683208947980791513922518179542216844312299817543532583*q^18*#^30 + 
     20215425228008669780524039670483821717783318342582044838*q^19*#^30 - 
     21631769462887144306390217683796310947151816479268047473*q^20*#^30 + 
     21716003085912137011548342684009824935357431812449148408*q^21*#^30 - 
     20494311439868720249585554063669211617179050481530661988*q^22*#^30 + 
     18215797663639634888799980223605678617108217423368684782*q^23*#^30 - 
     15273560576488681853380803856671861915654793358168891823*q^24*#^30 + 
     12099143074055992808249584306841567258136686382192355058*q^25*#^30 - 
     9067196685678039632288170360880851375670694072789266039*q^26*#^30 + 
     6436071411411912326146075813014403799315441664043021458*q^27*#^30 - 
     4331838823163999802902811793825982759835777823939915469*q^28*#^30 + 
     2767293395869903661802365167550491358670871736268428014*q^29*#^30 - 
     1679403814147142057476715806341481587944859153735422787*q^30*#^30 + 
     968988706914085226319604332337557563769748207955166650*q^31*#^30 - 
     531932664981799948611247152068740233243222286883960144*q^32*#^30 + 
     278000960350260327351522748008285413979672455857334452*q^33*#^30 - 
     138399253177704809801210842091346302176351133662866274*q^34*#^30 + 
     65665280139154506897047498184093095626002066234060242*q^35*#^30 - 
     29705817685582678186814737984815712430883875352127164*q^36*#^30 + 
     12817801446773682733831830485287247788296849245729016*q^37*#^30 - 
     5277026767097001455849279572326092938297347510981279*q^38*#^30 + 
     2073394185823460698051451597453698937088948883826586*q^39*#^30 - 
     777643974651608694644643546047411734754418350465692*q^40*#^30 + 
     278453489974497219904300557030691767014611352572980*q^41*#^30 - 
     95200989936941394644821721714234149899020861580403*q^42*#^30 + 
     31079138986494443815103528344358290531124784499252*q^43*#^30 - 
     9688016306903197900657893788411916418974456938801*q^44*#^30 + 
     2883477995839711099965117839775456722233650425982*q^45*#^30 - 
     819350226762139695569613632587038250842800195240*q^46*#^30 + 
     222242116290094736537413576820025976220305661124*q^47*#^30 - 
     57530305800031127394773965643569790150850649787*q^48*#^30 + 
     14209101188169667613946826888395651037452521384*q^49*#^30 - 
     3347324614370874868403672771904626934144626610*q^50*#^30 + 
     751842234869149510076148183156614229737172324*q^51*#^30 - 
     160939688499328588801454343993074973289600755*q^52*#^30 + 
     32816267841623647466561568643129627291213292*q^53*#^30 - 
     6370263569212979145389858078624318799607448*q^54*#^30 + 
     1176492184940413107329369035293659774939174*q^55*#^30 - 
     206572178459049774352589192038666096386607*q^56*#^30 + 
     34455404472820833741904152184490063386846*q^57*#^30 - 
     5454540006072962513085019854814925129213*q^58*#^30 + 
     818736446166932547579021028075684953298*q^59*#^30 - 
     116396166554461889838487812615054253332*q^60*#^30 + 
     15653584303831606628226134613856406152*q^61*#^30 - 
     1988770099948557595158011197331555557*q^62*#^30 + 
     238343153283713237682817420854028378*q^63*#^30 - 
     26899767515685292505188301740972589*q^64*#^30 + 
     2853790534681849907550280440969298*q^65*#^30 - 
     284008803709687555328905351239504*q^66*#^30 + 
     26453376766776985276214968360426*q^67*#^30 - 
     2300129016066308254423965543581*q^68*#^30 + 
     186159744594587607813565341168*q^69*#^30 - 13978356931472553799103516077*
      q^70*#^30 + 970151434746830684771879002*q^71*#^30 - 
     61968929709156468248289344*q^72*#^30 + 3624991550953981754593872*q^73*
      #^30 - 193075181047145069440645*q^74*#^30 + 9299670604524797525208*q^75*
      #^30 - 401776135332175158906*q^76*#^30 + 15415776381979179110*q^77*
      #^30 - 518879296193992825*q^78*#^30 + 15083193946402272*q^79*#^30 - 
     370964864146020*q^80*#^30 + 7505623489666*q^81*#^30 - 
     119938292649*q^82*#^30 + 1419197978*q^83*#^30 - 11053735*q^84*#^30 + 
     42504*q^85*#^30 + 322352438464233487319072901256875020594135040*#^31 - 
     8441657149936422472832522583910597991538327552*q*#^31 + 
     109185162017004958116582062620303883507978849280*q^2*#^31 - 
     929859811447899168035141566940646424872371278848*q^3*#^31 + 
     5865162909032840178319979847070015472015296502784*q^4*#^31 - 
     29222448679652515313304630964964432149541213144064*q^5*#^31 + 
     119781672478054688311061845756901573027887734513024*q^6*#^31 - 
     415401839821337149476691157812986622884450921363072*q^7*#^31 + 
     1244045013968617199326596475161644149750899404900736*q^8*#^31 - 
     3267843226963472024049340465649031829089341391479424*q^9*#^31 + 
     7621929937869698255213115279961383597373648900857132*q^10*#^31 - 
     15941748221759574840045862384251682627574801823753252*q^11*#^31 + 
     30143919897956119947415661500100120068737359417104176*q^12*#^31 - 
     51880199566113168844978482979306615649972442063821268*q^13*#^31 + 
     81740136357642448737040933954877907262802167128165129*q^14*#^31 - 
     118477493430248302403832827858164091463302998769414604*q^15*#^31 + 
     158652997051988745461062560140694149086839469129677753*q^16*#^31 - 
     197006275755675600017030155805654151464749539343583760*q^17*#^31 + 
     227583657101306862154559010781057638189052920224445274*q^18*#^31 - 
     245287289456649584334989779475129841774126758759212952*q^19*#^31 + 
     247277438996881188709077100114728297428421161325171483*q^20*#^31 - 
     233695711918815525520729688375355142857783872088917058*q^21*#^31 + 
     207467545491112957136469299210598640335651924329138372*q^22*#^31 - 
     173327518381301453165994913245683169771750167875663922*q^23*#^31 + 
     136491912944227186613645473312045851679201887648455558*q^24*#^31 - 
     101461444137995995815507782424843549031254341335905852*q^25*#^31 + 
     71288382237697357535418637444909470536740257133402754*q^26*#^31 - 
     47399269492254359737943745528319023302767524680102580*q^27*#^31 + 
     29855162322605749602834055517500931163399698052699072*q^28*#^31 - 
     17830957618078426587251880057079772723863377848984166*q^29*#^31 + 
     10106636896468276210846347064938738116614565655930154*q^30*#^31 - 
     5440576308512729646903434382965192739114579495290778*q^31*#^31 + 
     2783440435528066529200251450178571251968023561075968*q^32*#^31 - 
     1354178123405831184813642638109185448744794436159906*q^33*#^31 + 
     626833442649046271463363461659258727809023853213749*q^34*#^31 - 
     276188816187068023892664938387200518382781384849462*q^35*#^31 + 
     115878677287824474283268972927707753578145280721185*q^36*#^31 - 
     46310828638693015985140700629034761151030597870768*q^37*#^31 + 
     17634143138484381606013796428646611261428812701539*q^38*#^31 - 
     6398881937004413922673688091845060199908547043698*q^39*#^31 + 
     2213051060209722030281078082937213711727642671744*q^40*#^31 - 
     729543184165644697713980557704139591599648297722*q^41*#^31 + 
     229241181410194715784573786660257588317178577049*q^42*#^31 - 
     68659625993612340935994493317952328162549166666*q^43*#^31 + 
     19599168908905431146566122368421860239996947007*q^44*#^31 - 
     5331341012723780070981999797914039986809782598*q^45*#^31 + 
     1381679938155626919461975049959303950489206118*q^46*#^31 - 
     341062541929410374260736665041152325054777906*q^47*#^31 + 
     80162739615337342866405324317222784382898120*q^48*#^31 - 
     17932932935767166597249616757019532014345194*q^49*#^31 + 
     3816535286151116418138948294213183539144421*q^50*#^31 - 
     772315004620930887081048266308428828822970*q^51*#^31 + 
     148512234643583485080448974037316996051615*q^52*#^31 - 
     27118960819214479761004932949877202577278*q^53*#^31 + 
     4698832994850811952617644872837543776622*q^54*#^31 - 
     771855341605329504707987077673810748822*q^55*#^31 + 
     120085278880148791219276577309673547850*q^56*#^31 - 
     17675951133978412516578359440270772752*q^57*#^31 + 
     2458632720211157535199224697646017575*q^58*#^31 - 
     322732684226490166610534578937314476*q^59*#^31 + 
     39919638198401880246884610824500917*q^60*#^31 - 
     4645239129710121507816098891647462*q^61*#^31 + 
     507585416847741264622393067104197*q^62*#^31 - 
     51975496921488845927051507918502*q^63*#^31 + 
     4975985861582527811510239371314*q^64*#^31 - 
     444252963020737188176109087480*q^65*#^31 + 36879833884952826913987733402*
      q^66*#^31 - 2837419457163590472697175924*q^67*#^31 + 
     201559254190033285469934739*q^68*#^31 - 13162998920962586723520584*q^69*
      #^31 + 786348888033966658632173*q^70*#^31 - 42722559596038680399534*
      q^71*#^31 + 2096516796949636268440*q^72*#^31 - 
     92166098375422357606*q^73*#^31 + 3593684770982390698*q^74*#^31 - 
     122752375800457766*q^75*#^31 + 3615864090711590*q^76*#^31 - 
     89976940742802*q^77*#^31 + 1838821898744*q^78*#^31 - 
     29626528362*q^79*#^31 + 352760941*q^80*#^31 - 2758800*q^81*#^31 + 
     10626*q^82*#^31 - 9580860907018716847024983224846634964185600*#^32 + 
     238333340788032022607041483865870569042842624*q*#^32 - 
     2926780363407914896902140724141363320774071296*q^2*#^32 + 
     23653450618766690561547692842498126951117334016*q^3*#^32 - 
     141508877725071052875062238538046747284176482496*q^4*#^32 + 
     668370955829971255093708141176576325486310745600*q^5*#^32 - 
     2595696607711552259722721475125280127461900909984*q^6*#^32 + 
     8524206901335260142138289295477420487508041325152*q^7*#^32 - 
     24160003001288675077411904426367557032025141809986*q^8*#^32 + 
     60026680354571230518712862434359525016235473881516*q^9*#^32 - 
     132345890009958804903187738605496337197342747343094*q^10*#^32 + 
     261503160818803797737652803965156042719907293122820*q^11*#^32 - 
     466833354738064950287635964526502740771503534160315*q^12*#^32 + 
     758058626581875362062395515106972060677392092093558*q^13*#^32 - 
     1126121247419095302149176448109231060103552740843570*q^14*#^32 + 
     1537925436194327861683209119236355825548172944857818*q^15*#^32 - 
     1939050954929896452181743306840599168266531899641108*q^16*#^32 + 
     2265399669593010606813870703692503777030808086821396*q^17*#^32 - 
     2460378344484919218960436835674109680778738276768102*q^18*#^32 + 
     2491113458117169868459305772363213938030674130649682*q^19*#^32 - 
     2357278928040532699653378935615769944934227530829605*q^20*#^32 + 
     2089410571205469655647589955530718727914269152484460*q^21*#^32 - 
     1738184374684040117584461615241520704123439773722456*q^22*#^32 + 
     1359561007278314455069679628674814753189886630429198*q^23*#^32 - 
     1001434521848817954103271474491729305241229896799067*q^24*#^32 + 
     695641287845277697673164708346115850236123214899016*q^25*#^32 - 
     456289391380361525865814966404645231842072657112782*q^26*#^32 + 
     282932401512919776238419466906999803895141075467524*q^27*#^32 - 
     166017753891236797555224581472210348404977542387948*q^28*#^32 + 
     92267746365418118114864559087483391158984755270122*q^29*#^32 - 
     48609198727491899386643638481128322817567973013691*q^30*#^32 + 
     24292306774243485438727409123005721691228091987378*q^31*#^32 - 
     11523147038898665355017536041249346619200494612901*q^32*#^32 + 
     5191106023190361865792173669327768374916197341948*q^33*#^32 - 
     2221956801631028363674943266035384907453223162390*q^34*#^32 + 
     903995832134573099047704126613263498213812451542*q^35*#^32 - 
     349695147674166235914176169750312091374225593058*q^36*#^32 + 
     128650817667441354759452067459162111318280754776*q^37*#^32 - 
     45020845752119759864154681829865831985001465699*q^38*#^32 + 
     14987971959927364434380316329797422687184528430*q^39*#^32 - 
     4747031950318632220834436366304493186215293957*q^40*#^32 + 
     1430360706433481996268712593114705940502455164*q^41*#^32 - 
     409995692948097243169909092004956477315758913*q^42*#^32 + 
     111779291869527821773238883841370149411310044*q^43*#^32 - 
     28980186553679452634340066386910117289885875*q^44*#^32 + 
     7142971365119966352957679590975166169757116*q^45*#^32 - 
     1673187084914163250265898625081610097947720*q^46*#^32 + 
     372320162537143311751176898014128976212838*q^47*#^32 - 
     78664876126085013244161996133824311588642*q^48*#^32 + 
     15772069597251973678333552611152489584938*q^49*#^32 - 
     2998849386402607781835455653136873388323*q^50*#^32 + 
     540324062669475436638331840170227482286*q^51*#^32 - 
     92176703165140845599135206312863962782*q^52*#^32 + 
     14874532235985185224199771032902346416*q^53*#^32 - 
     2268085076018077531246851247960742311*q^54*#^32 + 
     326402594252539864445792278283559722*q^55*#^32 - 
     44274190080957952134153722317910008*q^56*#^32 + 
     5652082290313610814710358962045234*q^57*#^32 - 
     677970644437112490190053403202422*q^58*#^32 + 
     76270724847148754417351148424156*q^59*#^32 - 
     8030718851583954791331338502409*q^60*#^32 + 
     789581302728140000439496633848*q^61*#^32 - 72302974880616050301292873838*
      q^62*#^32 + 6148334774606016201671884366*q^63*#^32 - 
     483898941030997149746024295*q^64*#^32 + 35115428353662336953672806*q^65*
      #^32 - 2339339278747611145009835*q^66*#^32 + 142347072840372641408530*
      q^67*#^32 - 7865100145219824357551*q^68*#^32 + 
     391866622445444675360*q^69*#^32 - 17459652588921229946*q^70*#^32 + 
     688656923030948978*q^71*#^32 - 23746301197728492*q^72*#^32 + 
     704533059710446*q^73*#^32 - 17614095123795*q^74*#^32 + 
     360659557112*q^75*#^32 - 5803587009*q^76*#^32 + 68767272*q^77*#^32 - 
     532937*q^78*#^32 + 2024*q^79*#^32 + 
     251673109622848877390015614353155863346688*#^33 - 
     5930583768681342905437373649997797031166976*q*#^33 + 
     68952015782384391604041002665127698275942912*q^2*#^33 - 
     527295240173039079236587876884430221563720448*q^3*#^33 + 
     2983307892888798464431001046334322271247486656*q^4*#^33 - 
     13317829685715088015412372174689579859767933248*q^5*#^33 + 
     48855264762506001152223520278883754291784886272*q^6*#^33 - 
     151455940093345683043868959013216632412362071696*q^7*#^33 + 
     404977092116552738173457241557255897727974610438*q^8*#^33 - 
     948631976097818249533286697983949380287173672312*q^9*#^33 + 
     1970583446554910946564215106906486503856801113706*q^10*#^33 - 
     3666021266366466046218252566533177371268955221032*q^11*#^33 + 
     6157545340114066319924663560321409960548179859434*q^12*#^33 - 
     9400719955514980064048340068712930646493773640202*q^13*#^33 + 
     13119922765403812109936706891930106783737541593371*q^14*#^33 - 
     16820319905715181219033941273848719895255310793868*q^15*#^33 + 
     19892773428054935067683108582741525636742951852883*q^16*#^33 - 
     21782165109658135416512865718700126472320603680418*q^17*#^33 + 
     22153338499352757221031825741234014651136961887178*q^18*#^33 - 
     20986025102557945004246019093736272219529781633988*q^19*#^33 + 
     18563163042698196171814398711996032615222218327492*q^20*#^33 - 
     15365966777844819559603108858311485689314917109040*q^21*#^33 + 
     11926220144842730715796440605875718286521629539009*q^22*#^33 - 
     8694336775644165458212916269242186006944434793610*q^23*#^33 + 
     5962579196037198736452278142868157136483162178458*q^24*#^33 - 
     3852086253095053743574532750940890290307463330154*q^25*#^33 + 
     2347233645200599995141436147474698828028378295194*q^26*#^33 - 
     1350485841289722981566753119639383421709642477342*q^27*#^33 + 
     734375132059611259494964354529113419888498275118*q^28*#^33 - 
     377755936310131304042190572094816101724386569802*q^29*#^33 + 
     183948135137161666068992435512572705542434935462*q^30*#^33 - 
     84850207063426310973750588105129967449549677992*q^31*#^33 + 
     37095950228075026804004241056575965995693651246*q^32*#^33 - 
     15378749076311890411607199205271291797846902026*q^33*#^33 + 
     6047909484049814956289430342740752650830275654*q^34*#^33 - 
     2256906795391903542067589400193202089163153306*q^35*#^33 + 
     799368353075128870440374606370991278523198620*q^36*#^33 - 
     268765568710524362704108899229164058671328618*q^37*#^33 + 
     85788694605138892356936279052752108154080703*q^38*#^33 - 
     25996864104059296395268880324697627792460700*q^39*#^33 + 
     7478585389597731649994387633154372276772917*q^40*#^33 - 
     2042052161314094931560214247691413909092324*q^41*#^33 + 
     529141836025268053224143387541603618535659*q^42*#^33 - 
     130080220200620422631798290600232466292994*q^43*#^33 + 
     30326779894205659798665087286260797566838*q^44*#^33 - 
     6702299730431315002679922686660110698094*q^45*#^33 + 
     1403374420066665367396322791630716494969*q^46*#^33 - 
     278231363828514403975399597312808644262*q^47*#^33 + 
     52192807666578597732282154030959636387*q^48*#^33 - 
     9256188483030860300217488706460745856*q^49*#^33 + 
     1550485894644085288150380706732111069*q^50*#^33 - 
     245054603366087817074226127112962766*q^51*#^33 + 
     36501103513168173062126229202706088*q^52*#^33 - 
     5117095575142266788009034284402502*q^53*#^33 + 
     674175053883275669719479592728494*q^54*#^33 - 
     83336160987560540789808962593262*q^55*#^33 + 
     9647153979776794291691895849061*q^56*#^33 - 
     1043673595848534086860808313828*q^57*#^33 + 
     105271878882057045664504621638*q^58*#^33 - 9874044945276942421399475894*
      q^59*#^33 + 858647758555585752759358621*q^60*#^33 - 
     68991786797668528365050138*q^61*#^33 + 5102197633083191237052247*q^62*
      #^33 - 345746253775937544213634*q^63*#^33 + 21357661545485309405753*
      q^64*#^33 - 1195424789244452019836*q^65*#^33 + 
     60195334260620836248*q^66*#^33 - 2703735796536079808*q^67*#^33 + 
     107204772198326205*q^68*#^33 - 3704412057994532*q^69*#^33 + 
     109743298496685*q^70*#^33 - 2728284378064*q^71*#^33 + 
     55279321317*q^72*#^33 - 875102734*q^73*#^33 + 10128026*q^74*#^33 - 
     75974*q^75*#^33 + 276*q^76*#^33 - 
     5827590801059105422660328066531034079488*#^34 + 
     129684467212730143696532395270398760727040*q*#^34 - 
     1423028852964160033117056750716099390803008*q^2*#^34 + 
     10264277352871846021289095204639818748962624*q^3*#^34 - 
     54740057834003678633085327421813923201362160*q^4*#^34 + 
     230192445987196980026963218036615238244516864*q^5*#^34 - 
     794931593324551352018148720777843139134563916*q^6*#^34 + 
     2318291049813024560178439408126166640925970868*q^7*#^34 - 
     5827329429196225157228038930241541463198635876*q^8*#^34 + 
     12822709548936224715252983979493797916416838836*q^9*#^34 - 
     25003226653454313922981216926287949121993701042*q^10*#^34 + 
     43629667843040624476998625470459436928626081590*q^11*#^34 - 
     68680980030870530609980679547988352148164068371*q^12*#^34 + 
     98192269759196200883833265261354596612650405472*q^13*#^34 - 
     128223811231293718359545929131311944250008983513*q^14*#^34 + 
     153679038336116646639364756853998852320673027230*q^15*#^34 - 
     169756969341545167583701324684120472529293484572*q^16*#^34 + 
     173452486591936097038561091300412426334953374982*q^17*#^34 - 
     164454885749328818630036684363138151683141607184*q^18*#^34 + 
     145088011488975438935618955235465359205359286016*q^19*#^34 - 
     119397846409365624471089950862977930113343330484*q^20*#^34 + 
     91850137590749581645158251217377880103086611838*q^21*#^34 - 
     66177768069390139997317822760344542112802009263*q^22*#^34 + 
     44733169691901530802914427558875894270206849948*q^23*#^34 - 
     28410912321791042640755742342341500469937705107*q^24*#^34 + 
     16976834468960990752669842907253499452748740430*q^25*#^34 - 
     9555538433607923905116796510956343726351442413*q^26*#^34 + 
     5071429981079475591948265249080078754310903404*q^27*#^34 - 
     2540251007583783789799731991390043649264913188*q^28*#^34 + 
     1201811630187356302274944613229030476548785492*q^29*#^34 - 
     537408504446296965851862636122297181518182610*q^30*#^34 + 
     227264165011340654778717797982562348115840712*q^31*#^34 - 
     90933355044976154229231711050649741753650766*q^32*#^34 + 
     34438831978308466132432109011895862506621856*q^33*#^34 - 
     12349086366208620878507352655863358022519348*q^34*#^34 + 
     4193465386828237644708544364548251558570232*q^35*#^34 - 
     1348704739686248763529533909431536004291433*q^36*#^34 + 
     410850397622296069847608425858122294944602*q^37*#^34 - 
     118537234606938460655825591477494552231524*q^38*#^34 + 
     32387322339940120950984091226958218836490*q^39*#^34 - 
     8378236159642238769598809509362134590052*q^40*#^34 + 
     2051436088153623033755498564334429303936*q^41*#^34 - 
     475250984080508014819940618437070851107*q^42*#^34 + 
     104121219086684694092908522172675958362*q^43*#^34 - 
     21560360351218741274608762246868240965*q^44*#^34 + 
     4216752828449423334239967708418099328*q^45*#^34 - 
     778328610274561305138109629459587258*q^46*#^34 + 
     135461851484484010669832364692993928*q^47*#^34 - 
     22207085005340513738183316737720504*q^48*#^34 + 
     3425137380904117864403697329388342*q^49*#^34 - 
     496365721258007595865902129510796*q^50*#^34 + 
     67486272408003745181254035659486*q^51*#^34 - 
     8593897733362999912605435238231*q^52*#^34 + 
     1023071113379876202786557147972*q^53*#^34 - 
     113615776294039873930597755706*q^54*#^34 + 11742122640100184397318013214*
      q^55*#^34 - 1126292938622724913016474408*q^56*#^34 + 
     99957610994168633940832352*q^57*#^34 - 8179310045649810719086061*q^58*
      #^34 + 614622982204161835826782*q^59*#^34 - 42216371786267627195403*
      q^60*#^34 + 2636313660868908553264*q^61*#^34 - 
     148737294678134801290*q^62*#^34 + 7525001768473329290*q^63*#^34 - 
     338349923171184555*q^64*#^34 + 13373812340414638*q^65*#^34 - 
     458437677731025*q^66*#^34 + 13394907290892*q^67*#^34 - 
     326127332101*q^68*#^34 + 6414502108*q^69*#^34 - 97454792*q^70*#^34 + 
     1065908*q^71*#^34 - 7392*q^72*#^34 + 24*q^73*#^34 + 
     118583709621152020558070410844734673664*#^35 - 
     2483451577302754795514173526628307235328*q*#^35 + 
     25628339356063744457392014054433015418112*q^2*#^35 - 
     173729668761419504649390119200477539816576*q^3*#^35 + 
     870125064574897728225198384804194268763440*q^4*#^35 - 
     3433855073926319053758615721290586008306912*q^5*#^35 + 
     11120133278481228893971907246632668706853784*q^6*#^35 - 
     30388070694169154390764800680477019253341216*q^7*#^35 + 
     71518015801020440029191387010388217714850212*q^8*#^35 - 
     147225084657965890709612231832869792836870314*q^9*#^35 + 
     268341972561809551060015607228110966322438817*q^10*#^35 - 
     437308374284469845824413076180186139966728452*q^11*#^35 + 
     642341805446038875112483950181819019557939264*q^12*#^35 - 
     856107398865890189010148814663124059485755124*q^13*#^35 + 
     1041176776272033297666178291078659493600808871*q^14*#^35 - 
     1161031968270617691139684059319280519949008954*q^15*#^35 + 
     1192021911642501058918099727940768437914931928*q^16*#^35 - 
     1130839610537208625239009308791651407017958536*q^17*#^35 + 
     994375228917183457869918589689637525580996517*q^18*#^35 - 
     812678064549226445608144207626556567931778910*q^19*#^35 + 
     618796037192241491736978969516942948490134299*q^20*#^35 - 
     439900197484958600206257418749880699052814196*q^21*#^35 + 
     292513844973847199683030607380728185387551318*q^22*#^35 - 
     182236945100066913700056299912045752219024814*q^23*#^35 + 
     106524874739980175884366436446979481710496784*q^24*#^35 - 
     58497957185051366111043130063244332509836062*q^25*#^35 + 
     30212505989797249197938779415255020086825331*q^26*#^35 - 
     14689512770576180719242280657760114012250546*q^27*#^35 + 
     6729188923167629071060874419322770467425576*q^28*#^35 - 
     2906423119057197527094407537979300665702260*q^29*#^35 + 
     1184271339129308878253412873067028249584051*q^30*#^35 - 
     455457053715707446900113597028181258127168*q^31*#^35 + 
     165390022808421189477235767900017921128126*q^32*#^35 - 
     56722396312902288402521966845978985806782*q^33*#^35 + 
     18376298093264163477535332155781103445817*q^34*#^35 - 
     5624090614739876799493224430715976684232*q^35*#^35 + 
     1626028678015223598745181064035188438587*q^36*#^35 - 
     444052751170566759931194084959450071472*q^37*#^35 + 
     114519083365395503530130158990492775115*q^38*#^35 - 
     27881828863328474584176544234340842990*q^39*#^35 + 
     6405946047176154308316323572018311013*q^40*#^35 - 
     1388148780051468058748340325376048014*q^41*#^35 + 
     283532481314094015830199328371128415*q^42*#^35 - 
     54545055753753630010718509996156324*q^43*#^35 + 
     9874389567542682518540622463321437*q^44*#^35 - 
     1680445690207054424344271819581340*q^45*#^35 + 
     268528566298414033250709002091246*q^46*#^35 - 
     40237398290885084434609773541832*q^47*#^35 + 
     5645286665220455522083252782347*q^48*#^35 - 
     740312208775789597261498759592*q^49*#^35 + 90567981941867294755029995952*
      q^50*#^35 - 10313647366505764945474577730*q^51*#^35 + 
     1090554856893061823163730946*q^52*#^35 - 106771049494397117287296300*
      q^53*#^35 + 9647888670481997279465019*q^54*#^35 - 
     801648980064600510081170*q^55*#^35 + 60991525815084153383262*q^56*#^35 - 
     4228224908348398211886*q^57*#^35 + 265561412084141215212*q^58*#^35 - 
     15009411109886536844*q^59*#^35 + 757301348901688647*q^60*#^35 - 
     33780998060872852*q^61*#^35 + 1316468896752615*q^62*#^35 - 
     44158527787104*q^63*#^35 + 1250757615434*q^64*#^35 - 
     29164365886*q^65*#^35 + 540452311*q^66*#^35 - 7557538*q^67*#^35 + 
     73378*q^68*#^35 - 424*q^69*#^35 + q^70*#^35 - 
     2112917625792485801608547413757568528*#^36 + 
     41480299228841280039997675891302574752*q*#^36 - 
     400964436611385609247877373303253195800*q^2*#^36 + 
     2544018840002832324157788804747118887336*q^3*#^36 - 
     11916297972012832956937831976461544803713*q^4*#^36 + 
     43943787864759590152886883891668454046296*q^5*#^36 - 
     132865858288220912959798704268442890062144*q^6*#^36 + 
     338700096914332924817382621755366611337382*q^7*#^36 - 
     742926006648524310811449448310278610449882*q^8*#^36 + 
     1424053962379347620269679882074421945356988*q^9*#^36 - 
     2414521702507948909795328868876815755141368*q^10*#^36 + 
     3656768053909934264082839992251941189092088*q^11*#^36 - 
     4986515623839483548429910913235771396508181*q^12*#^36 + 
     6163380117175110750401732094295507466219330*q^13*#^36 - 
     6943784964285613685388956260754895610178721*q^14*#^36 + 
     7164739297726623733556280398061390664311666*q^15*#^36 - 
     6798435564003319657756284440086973176041515*q^16*#^36 + 
     5953301785412118634117593527210969355908228*q^17*#^36 - 
     4825930343052470226382701105373447912562063*q^18*#^36 + 
     3631127616355746459999775488899363659142602*q^19*#^36 - 
     2541886137302140686240042049523234500845630*q^20*#^36 + 
     1658879926401145529255942684081436914025882*q^21*#^36 - 
     1011107739347664786936655350470078126627932*q^22*#^36 + 
     576480888209810743183515654923608885646196*q^23*#^36 - 
     307872770115810298065400986618450238239690*q^24*#^36 + 
     154195438882933236545597184614071735467620*q^25*#^36 - 
     72498464217284635578019676453981513011069*q^26*#^36 + 
     32027289475352062211763711289275552211292*q^27*#^36 - 
     13303360098076986490787577301027785313769*q^28*#^36 + 
     5198886990611893551976529282111661817100*q^29*#^36 - 
     1912364875175852274288040482169363753575*q^30*#^36 + 
     662359344742764602230374692518578497380*q^31*#^36 - 
     216062626096525605184740792169880608515*q^32*#^36 + 
     66386490589931850846478316701433189082*q^33*#^36 - 
     19213030117524784758480670576100514546*q^34*#^36 + 
     5236982825775519725363737154132993450*q^35*#^36 - 
     1344123371699965044469660171490198567*q^36*#^36 + 
     324730329606684064030971482107283294*q^37*#^36 - 
     73813062011968176395675787647421114*q^38*#^36 + 
     15776723067648848572452208732057868*q^39*#^36 - 
     3168567273543164591862648672640126*q^40*#^36 + 
     597447968810538016459862868987850*q^41*#^36 - 
     105655327330635994022464853031852*q^42*#^36 + 
     17503671464920288691020576506168*q^43*#^36 - 
     2712864658204716591659555521726*q^44*#^36 + 
     392751186950672963993456275772*q^45*#^36 - 53018943297677598443122750165*
      q^46*#^36 + 6660322568090326724863718438*q^47*#^36 - 
     776809715428016712762880635*q^48*#^36 + 83898458839526946036807496*q^49*
      #^36 - 8365965218587981249320022*q^50*#^36 + 767562863866017345423370*
      q^51*#^36 - 64541050369257375439951*q^52*#^36 + 
     4951091996951759594718*q^53*#^36 - 344666924132706263025*q^54*#^36 + 
     21638019378194129422*q^55*#^36 - 1215993114747024231*q^56*#^36 + 
     60626688258983538*q^57*#^36 - 2652661059731278*q^58*#^36 + 
     100483189462882*q^59*#^36 - 3238845860623*q^60*#^36 + 
     86837270644*q^61*#^36 - 1877333844*q^62*#^36 + 31286748*q^63*#^36 - 
     374494*q^64*#^36 + 2834*q^65*#^36 - 10*q^66*#^36 + 
     32827422069521058933623844668588112*#^37 - 
     601428620072552407612894753756437024*q*#^37 + 
     5420783913364112765376635907339187944*q^2*#^37 - 
     32040998572825618962754910436119676672*q^3*#^37 + 
     139688531711803348826345263134853329105*q^4*#^37 - 
     479008047526740715084597469379943939338*q^5*#^37 + 
     1345439489229797084413385133811532103942*q^6*#^37 - 
     3183006706118166658022656046354863032108*q^7*#^37 + 
     6472780353018502993502917537001220636709*q^8*#^37 - 
     11490293573691860135273969314354085602872*q^9*#^37 + 
     18022504117539631655684285858711892009269*q^10*#^37 - 
     25221060856256329547780915042976255987018*q^11*#^37 + 
     31741617450559137775846257762843351327272*q^12*#^37 - 
     36164375232149850387375259965265229231706*q^13*#^37 + 
     37508653709982499568446006976198003310303*q^14*#^37 - 
     35581908891914157952440399704742147299770*q^15*#^37 + 
     30997574510800603978008161952586645514781*q^16*#^37 - 
     24884952869589412291302911074150267685026*q^17*#^37 + 
     18465569514358436475095860218679087036209*q^18*#^37 - 
     12698096449584383997223420979626189956890*q^19*#^37 + 
     8110531840756037279545683394469245149482*q^20*#^37 - 
     4821148884040070439293405380581335544750*q^21*#^37 + 
     2671680230181424578927122265864424901733*q^22*#^37 - 
     1382268702289039769787852377752896731936*q^23*#^37 + 
     668536601802129478397333192612313711575*q^24*#^37 - 
     302587406305175258820700265878195599256*q^25*#^37 + 
     128280880013281057679952295227587949702*q^26*#^37 - 
     50977732358278667160929838997614271962*q^27*#^37 + 
     19000389084989388076585398810668728792*q^28*#^37 - 
     6645089549950591803390035411661607908*q^29*#^37 + 
     2181363014276881179223321066242448795*q^30*#^37 - 
     672229000580242857663879572714587238*q^31*#^37 + 
     194484072571807584333829224538700530*q^32*#^37 - 
     52818450710251054871121143429562386*q^33*#^37 + 
     13462350329882843798713529239446515*q^34*#^37 - 
     3219057343673247459600471461944266*q^35*#^37 + 
     721749165305434767108107421154193*q^36*#^37 - 
     151637325921450976588945450305976*q^37*#^37 + 
     29828561024318841717685823644035*q^38*#^37 - 
     5488274410164293447331932165546*q^39*#^37 + 
     943427568120456538591991564948*q^40*#^37 - 
     151305963296929555668605030308*q^41*#^37 + 22604160320319005724862913029*
      q^42*#^37 - 3139852512898069891584302286*q^43*#^37 + 
     404671241188029540026623213*q^44*#^37 - 48274147025279289724519450*q^45*
      #^37 + 5315394211860911088221954*q^46*#^37 - 538481553502724738263032*
      q^47*#^37 + 50004612471474529918981*q^48*#^37 - 
     4238224433944715634454*q^49*#^37 + 326219436114873621870*q^50*#^37 - 
     22668315340378418840*q^51*#^37 + 1412083279835874642*q^52*#^37 - 
     78192125516716954*q^53*#^37 + 3809324658075765*q^54*#^37 - 
     161192796237612*q^55*#^37 + 5828626562942*q^56*#^37 - 
     176281400716*q^57*#^37 + 4330644282*q^58*#^37 - 82835328*q^59*#^37 + 
     1154115*q^60*#^37 - 10380*q^61*#^37 + 45*q^62*#^37 - 
     442540181215104113898192543780096*#^38 + 
     7527602508338654224621405034279904*q*#^38 - 
     62930710610129251551673808396044776*q^2*#^38 + 
     344661609045607856125100420971730856*q^3*#^38 - 
     1390844386712086849314908682953031134*q^4*#^38 + 
     4409825529833351551071993417187323622*q^5*#^38 - 
     11439782459279353068403886541526381125*q^6*#^38 + 
     24966839889918404881046080053720968970*q^7*#^38 - 
     46780928958041802753351052913089908909*q^8*#^38 + 
     76422532789287122188746010615590683520*q^9*#^38 - 
     110168560256012314150582092473354594303*q^10*#^38 + 
     141506413467563058418884912822867911158*q^11*#^38 - 
     163232481250685102897320402053925796675*q^12*#^38 + 
     170212954042092038946294229128593396208*q^13*#^38 - 
     161331654428500393399716553195347409177*q^14*#^38 + 
     139639143315248205437982191485493735422*q^15*#^38 - 
     110809662907244027323075313727895751678*q^16*#^38 + 
     80892327169950277324611495283670345432*q^17*#^38 - 
     54483652734222230219754704479106090574*q^18*#^38 + 
     33942865514621371112439624100811061024*q^19*#^38 - 
     19601836442931436088489404146713826359*q^20*#^38 + 
     10512863366750773548723861631985463696*q^21*#^38 - 
     5244619679186566019727849235032267099*q^22*#^38 + 
     2437043535334648390887266527767728048*q^23*#^38 - 
     1055993053842213296228208479126487372*q^24*#^38 + 
     427082547170028206986936754216240534*q^25*#^38 - 
     161338666602299377614629242195002571*q^26*#^38 + 
     56962218814627312945845475744645910*q^27*#^38 - 
     18803101396951176442629770006947969*q^28*#^38 + 
     5804533743143990547498261721120036*q^29*#^38 - 
     1675836284823584314394366733190549*q^30*#^38 + 
     452463667206559335144599244541690*q^31*#^38 - 
     114212825138240807844448507774946*q^32*#^38 + 
     26942898651521254999843262964668*q^33*#^38 - 
     5936311675012788130012082938131*q^34*#^38 + 
     1220670077901505181881397533204*q^35*#^38 - 
     234030267342831444734583750299*q^36*#^38 + 41786010508345986717215781034*
      q^37*#^38 - 6938568977949915171095595846*q^38*#^38 + 
     1069733802167068331205320998*q^39*#^38 - 152831898629742784826065440*
      q^40*#^38 + 20188942726203748150464906*q^41*#^38 - 
     2459498289134739274584843*q^42*#^38 + 275488406402538333428340*q^43*
      #^38 - 28272302119677553486393*q^44*#^38 + 2647544940380337952040*q^45*
      #^38 - 225147069128997704306*q^46*#^38 + 17288992706214606790*q^47*
      #^38 - 1190753381430881348*q^48*#^38 + 72960702272143922*q^49*#^38 - 
     3937765154695923*q^50*#^38 + 184893587593246*q^51*#^38 - 
     7434343515274*q^52*#^38 + 250721611604*q^53*#^38 - 
     6893148065*q^54*#^38 + 148255076*q^55*#^38 - 2337084*q^56*#^38 + 
     23982*q^57*#^38 - 120*q^58*#^38 + 5146636110850794824275808329920*#^39 - 
     80796381286867975881293308468992*q*#^39 + 
     622680499206510485565910395110712*q^2*#^39 - 
     3140145551806592656479630084319600*q^3*#^39 + 
     11653577350623271723152621627730562*q^4*#^39 - 
     33937288025364123570612396562398588*q^5*#^39 + 
     80756940613256980183231459916305805*q^6*#^39 - 
     161451528838771966112892540313546824*q^7*#^39 + 
     276726828550968759222215554114288513*q^8*#^39 - 
     412924420199368928630370007290332016*q^9*#^39 + 
     542887842016219807976080675610145251*q^10*#^39 - 
     634950942826370026769784586459776066*q^11*#^39 + 
     665825004555983793134555169185834589*q^12*#^39 - 
     630058181716147753997437676292326166*q^13*#^39 + 
     540943406270078940612975660583986613*q^14*#^39 - 
     423306623121088348339706094020481184*q^15*#^39 + 
     303089767584585506742551475988318284*q^16*#^39 - 
     199219600615717087547098722601248418*q^17*#^39 + 
     120547672726354299802525125806782344*q^18*#^39 - 
     67312082758372744456926670062108304*q^19*#^39 + 
     34755202249283116088958901336421373*q^20*#^39 - 
     16622128712136960260072202479946464*q^21*#^39 + 
     7374249489479894427182124233726062*q^22*#^39 - 
     3038268104407914816772540766111820*q^23*#^39 + 
     1163647571122636163751264300617977*q^24*#^39 - 
     414589286020825003444287632191134*q^25*#^39 + 
     137479876279433713733241572026239*q^26*#^39 - 
     42444392797334865165790919912576*q^27*#^39 + 
     12201457943847284137109414871376*q^28*#^39 - 
     3265715557399645039259698142040*q^29*#^39 + 
     813578311392600378673266357502*q^30*#^39 - 
     188567073646355717873510506974*q^31*#^39 + 40632849322826224642666635780*
      q^32*#^39 - 8132725188770414130866287830*q^33*#^39 + 
     1510221956771191949250716932*q^34*#^39 - 259822363098718026197706826*
      q^35*#^39 + 41343142003361416140664051*q^36*#^39 - 
     6072139268575594958942670*q^37*#^39 + 821206437272386087347187*q^38*
      #^39 - 101979609635049780591162*q^39*#^39 + 11590145720588102310255*
      q^40*#^39 - 1200852529836219720168*q^41*#^39 + 
     112907050553228504533*q^42*#^39 - 9581077620611198130*q^43*#^39 + 
     729010477242951954*q^44*#^39 - 49345501889933312*q^45*#^39 + 
     2942690890582793*q^46*#^39 - 152744012879214*q^47*#^39 + 
     6794859322543*q^48*#^39 - 253822528224*q^49*#^39 + 
     7741874115*q^50*#^39 - 185114162*q^51*#^39 + 3253053*q^52*#^39 - 
     37344*q^53*#^39 + 210*q^54*#^39 - 51284791010485511078287727488*#^40 + 
     737859927571615502696600700736*q*#^40 - 5204512898488511429547669054840*
      q^2*#^40 + 23987935452821851937225001989688*q^3*#^40 - 
     81246384489971472457981240088679*q^4*#^40 + 
     215612174322039676170422627114744*q^5*#^40 - 
     466822150618366622958869743934698*q^6*#^40 + 
     847784962549940682310408048208754*q^7*#^40 - 
     1317751421514415395491822683964702*q^8*#^40 + 
     1780024853319117267398966208889040*q^9*#^40 - 
     2114651208882506683149858513794044*q^10*#^40 + 
     2230510257524803886610238582758834*q^11*#^40 - 
     2105140992436788995837420513967268*q^12*#^40 + 
     1789106875099957719064398465877210*q^13*#^40 - 
     1376485452278528284079389439709079*q^14*#^40 + 
     962978488956976546338448559874514*q^15*#^40 - 
     614887115347371094842891523143647*q^16*#^40 + 
     359482536001776818517116357196974*q^17*#^40 - 
     192937920159222506314025133326069*q^18*#^40 + 
     95275711154267686749152124793844*q^19*#^40 - 
     43368610376478642331110046125148*q^20*#^40 + 
     18224496183360849588853616828728*q^21*#^40 - 
     7078609702660729315399742994208*q^22*#^40 + 
     2543644511726174802602714227836*q^23*#^40 - 
     846193801358401144649815786705*q^24*#^40 + 
     260715958622291885031964784786*q^25*#^40 - 74408482747417177218739540028*
      q^26*#^40 + 19669860371333657208302181500*q^27*#^40 - 
     4814644330343534088822327266*q^28*#^40 + 1090589887598334691682603502*
      q^29*#^40 - 228416857604254177512140571*q^30*#^40 + 
     44185181574319531439439106*q^31*#^40 - 7882902930059005257417353*q^32*
      #^40 + 1294759521084006046493310*q^33*#^40 - 195367835036284912904736*
      q^34*#^40 + 27012068109280580294050*q^35*#^40 - 
     3411658872791879953423*q^36*#^40 + 392176984044157403344*q^37*#^40 - 
     40851282943384335602*q^38*#^40 + 3835830824911353832*q^39*#^40 - 
     322625669339117169*q^40*#^40 + 24120390637059782*q^41*#^40 - 
     1587808495131836*q^42*#^40 + 90944362695128*q^43*#^40 - 
     4463669671722*q^44*#^40 + 183988192216*q^45*#^40 - 
     6194648037*q^46*#^40 + 163609474*q^47*#^40 - 3178959*q^48*#^40 + 
     40404*q^49*#^40 - 252*q^50*#^40 + 434334852406812862256693000*#^41 - 
     5679279734849888060270891608*q*#^41 + 36348416768811171663995497154*q^2*
      #^41 - 151761090658433576529730511388*q^3*#^41 + 
     464815782795897145603379786345*q^4*#^41 - 
     1113461055428904070933214868726*q^5*#^41 + 
     2171999584624332908413267570272*q^6*#^41 - 
     3546869013883611990239974708804*q^7*#^41 + 
     4947075942068146836351520891752*q^8*#^41 - 
     5983532468790604188349484025962*q^9*#^41 + 
     6350387631731753041022860238666*q^10*#^41 - 
     5969766401847429281486181190512*q^11*#^41 + 
     5008772106046833410107762628836*q^12*#^41 - 
     3774219231831842673076612769112*q^13*#^41 + 
     2567317877551076882889412377744*q^14*#^41 - 
     1583231353638984439708394759388*q^15*#^41 + 
     888309839152821268624501074322*q^16*#^41 - 
     454799948867485671866904096332*q^17*#^41 + 
     212994057110233625072427681522*q^18*#^41 - 91424829053061997066654511404*
      q^19*#^41 + 36024121626396953346508891781*q^20*#^41 - 
     13046038470983236359802313506*q^21*#^41 + 4346055984834810775901731023*
      q^22*#^41 - 1332534638193694108059016782*q^23*#^41 + 
     376120985769115458752248914*q^24*#^41 - 97725413014086498190383480*q^25*
      #^41 + 23364020465619886702860899*q^26*#^41 - 
     5136137885798130399386480*q^27*#^41 + 1037088040272237549192051*q^28*
      #^41 - 192072696906992400759992*q^29*#^41 + 32568092275950140549069*
      q^30*#^41 - 5044339312295908380850*q^31*#^41 + 
     711679989315516056364*q^32*#^41 - 91149433473908401226*q^33*#^41 + 
     10554056832286861603*q^34*#^41 - 1099281435391196820*q^35*#^41 + 
     102371526946420704*q^36*#^41 - 8460364400564576*q^37*#^41 + 
     614777040846594*q^38*#^41 - 38823607516220*q^39*#^41 + 
     2098908584947*q^40*#^41 - 95224513402*q^41*#^41 + 3526994500*q^42*#^41 - 
     102446130*q^43*#^41 + 2188974*q^44*#^41 - 30600*q^45*#^41 + 
     210*q^46*#^41 - 3095963308182168280525160*#^42 + 
     36420190905881034043357352*q*#^42 - 209297621393690620518810406*q^2*
      #^42 + 783041880918866085384948202*q^3*#^42 - 
     2144508108497958283067190416*q^4*#^42 + 4583292868826056447400925298*q^5*
      #^42 - 7958010605520371080388502833*q^6*#^42 + 
     11538972900337249532528167996*q^7*#^42 - 14253665866101123636479925620*
      q^8*#^42 + 15226804764899635242196671722*q^9*#^42 - 
     14232265602618034587708593207*q^10*#^42 + 11747058349321951668951104238*
      q^11*#^42 - 8625706448094620063710295005*q^12*#^42 + 
     5668729481718478362584911734*q^13*#^42 - 3350715818284241149027904614*
      q^14*#^42 + 1788527723342651397651615738*q^15*#^42 - 
     864929759819774847090039266*q^16*#^42 + 379959609335037662644199380*q^17*
      #^42 - 151938794474842338905684929*q^18*#^42 + 
     55393977415519183365567896*q^19*#^42 - 18433602094978557350424045*q^20*
      #^42 + 5602970350561072294113628*q^21*#^42 - 1556023659849208057612870*
      q^22*#^42 + 394782708163907276238590*q^23*#^42 - 
     91457889100311732262225*q^24*#^42 + 19328503554772178596788*q^25*#^42 - 
     3721223881993355239201*q^26*#^42 + 651426968599214797014*q^27*#^42 - 
     103437860214500900068*q^28*#^42 + 14852278141868595526*q^29*#^42 - 
     1921094854027724021*q^30*#^42 + 222792489678255856*q^31*#^42 - 
     23031582447396554*q^32*#^42 + 2107123546106308*q^33*#^42 - 
     169077696482853*q^34*#^42 + 11763816313262*q^35*#^42 - 
     699274145147*q^36*#^42 + 34819518104*q^37*#^42 - 1413243940*q^38*#^42 + 
     44922564*q^39*#^42 - 1049265*q^40*#^42 + 16020*q^41*#^42 - 
     120*q^42*#^42 + 18354558000525523887704*#^43 - 
     191830525190404697482800*q*#^43 + 977038514620649651261556*q^2*#^43 - 
     3231455707022539116510986*q^3*#^43 + 7802699731268635215001363*q^4*
      #^43 - 14661400706624842812500822*q^5*#^43 + 22314741620366147346795616*
      q^6*#^43 - 28273395975577524672523110*q^7*#^43 + 
     30416702619819078499990593*q^8*#^43 - 28198682853606365616657768*q^9*
      #^43 + 22786987472180925191168183*q^10*#^43 - 
     16194986458154950946574838*q^11*#^43 + 10195422243547480476922270*q^12*
      #^43 - 5717894109930336459076854*q^13*#^43 + 2869804038413579602371035*
      q^14*#^43 - 1293670306797219918216660*q^15*#^43 + 
     525259018636402224849653*q^16*#^43 - 192496545335079775462648*q^17*
      #^43 + 63770737078383787827850*q^18*#^43 - 19114701734879043681106*q^19*
      #^43 + 5185853787741742042520*q^20*#^43 - 1273218788408956116560*q^21*
      #^43 + 282683061552571140802*q^22*#^43 - 56681779534284098782*q^23*
      #^43 + 10244617979690161258*q^24*#^43 - 1664623996444662756*q^25*#^43 + 
     242335854659324198*q^26*#^43 - 31470580924825444*q^27*#^43 + 
     3625651061330570*q^28*#^43 - 368002419159568*q^29*#^43 + 
     32620470018745*q^30*#^43 - 2497081814296*q^31*#^43 + 
     162679462304*q^32*#^43 - 8845107824*q^33*#^43 + 390620285*q^34*#^43 - 
     13464332*q^35*#^43 + 339918*q^36*#^43 - 5592*q^37*#^43 + 45*q^38*#^43 - 
     89183753241617563352*#^44 + 815027007335540790120*q*#^44 - 
     3618481103191479735292*q^2*#^44 + 10397924247862035458572*q^3*#^44 - 
     21737901422750534317728*q^4*#^44 + 35234677198178099092254*q^5*#^44 - 
     46079020471199729551689*q^6*#^44 + 49955669382030790720996*q^7*#^44 - 
     45778755756478324969577*q^8*#^44 + 35977455053495866752058*q^9*#^44 - 
     24517729298361703630945*q^10*#^44 + 14612491547110301684068*q^11*#^44 - 
     7667447138984952506806*q^12*#^44 + 3560412543068397526790*q^13*#^44 - 
     1468874182084833573772*q^14*#^44 + 539968007929427613376*q^15*#^44 - 
     177224084284761394302*q^16*#^44 + 51995265271771997516*q^17*#^44 - 
     13641702957845562598*q^18*#^44 + 3199502135490369808*q^19*#^44 - 
     670055595603779643*q^20*#^44 + 125054198233879926*q^21*#^44 - 
     20739118809695247*q^22*#^44 + 3044219240394164*q^23*#^44 - 
     393462043158891*q^24*#^44 + 44478934251314*q^25*#^44 - 
     4359828739197*q^26*#^44 + 366414893964*q^27*#^44 - 
     26017133954*q^28*#^44 + 1530076466*q^29*#^44 - 72499110*q^30*#^44 + 
     2657634*q^31*#^44 - 70651*q^32*#^44 + 1210*q^33*#^44 - 10*q^34*#^44 + 
     348622987753774144*#^45 - 2728329996166088456*q*#^45 + 
     10330184906584833016*q^2*#^45 - 25204105243659385056*q^3*#^45 + 
     44528616677176449841*q^4*#^45 - 60686692079872862846*q^5*#^45 + 
     66368659461400547539*q^6*#^45 - 59816868234208886218*q^7*#^45 + 
     45279868972844900795*q^8*#^45 - 29190861529686443948*q^9*#^45 + 
     16194164444699012560*q^10*#^45 - 7791509376013839832*q^11*#^45 + 
     3269971554226210822*q^12*#^45 - 1202055451872075298*q^13*#^45 + 
     388113534295396451*q^14*#^45 - 110231026699799522*q^15*#^45 + 
     27549340007120333*q^16*#^45 - 6053868567841250*q^17*#^45 + 
     1167353316963264*q^18*#^45 - 196872571764138*q^19*#^45 + 
     28900000491507*q^20*#^45 - 3668403276332*q^21*#^45 + 
     399101097336*q^22*#^45 - 36778652256*q^23*#^45 + 2825790213*q^24*#^45 - 
     177133258*q^25*#^45 + 8785243*q^26*#^45 - 329356*q^27*#^45 + 
     8671*q^28*#^45 - 140*q^29*#^45 + q^30*#^45 - 1070244092412545*#^46 + 
     6971118075895836*q*#^46 - 21841368218263062*q^2*#^46 + 
     43822725423326130*q^3*#^46 - 63239017930074815*q^4*#^46 + 
     69880112957557282*q^5*#^46 - 61464764209893481*q^6*#^46 + 
     44159173247949332*q^7*#^46 - 26384566575219694*q^8*#^46 + 
     13278929517881832*q^9*#^46 - 5680577030540309*q^10*#^46 + 
     2078423520303498*q^11*#^46 - 652942481285451*q^12*#^46 + 
     176449998413084*q^13*#^46 - 41016322871775*q^14*#^46 + 
     8185291287614*q^15*#^46 - 1396734736000*q^16*#^46 + 
     202499180528*q^17*#^46 - 24712455446*q^18*#^46 + 2505379770*q^19*#^46 - 
     207127099*q^20*#^46 + 13596502*q^21*#^46 - 680919*q^22*#^46 + 
     24392*q^23*#^46 - 555*q^24*#^46 + 6*q^25*#^46 + 2497785194589*#^47 - 
     12993568962768*q*#^47 + 32232217382508*q^2*#^47 - 
     50716406935698*q^3*#^47 + 56790670115757*q^4*#^47 - 
     48122979105814*q^5*#^47 + 32029313073050*q^6*#^47 - 
     17151284408064*q^7*#^47 + 7506863113285*q^8*#^47 - 
     2712766015608*q^9*#^47 + 814021502791*q^10*#^47 - 
     203231546994*q^11*#^47 + 42151304576*q^12*#^47 - 7224586366*q^13*#^47 + 
     1013476091*q^14*#^47 - 114591022*q^15*#^47 + 10199754*q^16*#^47 - 
     688912*q^17*#^47 + 33221*q^18*#^47 - 1020*q^19*#^47 + 15*q^20*#^47 - 
     4231755858*#^48 + 16471878608*q*#^48 - 30133260312*q^2*#^48 + 
     34393685104*q^3*#^48 - 27411213668*q^4*#^48 + 16169353026*q^5*#^48 - 
     7297595382*q^6*#^48 + 2567651038*q^7*#^48 - 710555374*q^8*#^48 + 
     154757016*q^9*#^48 - 26329062*q^10*#^48 + 3438854*q^11*#^48 - 
     334067*q^12*#^48 + 22810*q^13*#^48 - 980*q^14*#^48 + 20*q^15*#^48 + 
     4846978*#^49 - 12537056*q*#^49 + 14798134*q^2*#^49 - 10515672*q^3*#^49 + 
     4990347*q^4*#^49 - 1655210*q^5*#^49 + 389212*q^6*#^49 - 64176*q^7*#^49 + 
     7115*q^8*#^49 - 480*q^9*#^49 + 15*q^10*#^49 - 3309*#^50 + 4260*q*#^50 - 
     2280*q^2*#^50 + 640*q^3*#^50 - 95*q^4*#^50 + 6*q^5*#^50 + #^51 &, #^n &] +

 A[2] RootSum[
    -226154417655115334641344229069444713382674181455152206162427904 + 
     14700037147582496751687374889513906369873821794584893400557813760*q - 
     474603891650730789356080976721318851426323659298758167315701825536*q^2 + 
     10147632481080452885851427167319713713448510030848773991325237248000*
      q^3 - 
     161641682812611826472243075838059099306904073017454021702008893865984*
      q^4 + 
     2046010189174461533067896975700547412304634202374651599946623416795136*
      q^5 - 
     21435737172272796690180773050271136299568186419762104258961858799599616*
      q^6 + 19118821288004522435772539369951887671255133676375426733376434644\
3464704*q^7 - 
     148187599213753166133124983889521695730187685181117926564267803177018982\
4*q^8 + 
     101393706924633872285917403344806163970231879626896229137469579154172149\
76*q^9 - 
     620060714620083057177306315205015866761380229149932799181517030930744606\
72*q^10 + 
     342315614094846494561948242830426535046111860568764681610907208803673964\
544*q^11 - 
     172017540691876117950662215018371005650716528724937741343806065287508053\
1968*q^12 + 
     792279845583504646074091924688073101665567933712696095681235096337072626\
0736*q^13 - 
     336435131851967765708186379662268958174183561488651358729282252192291403\
85792*q^14 + 1323858888373227804385488604443368073220994163502250313119424773\
31578669236224*q^15 - 4848564675252605381702164052823204927517662441224735878\
01703591573086219010048*q^16 + 1659183206240862004269407575304505060785370119\
765186193099371447510514486214656*q^17 - 532315274344490655298463000016632919\
9169339751794194799658798161982270012915712*q^18 + 16060444343100293934187504\
106735385730890693968641663974777638795558452161675264*q^19 - 
     456922705441406135666930159292518739874705190500039845375969598947271765\
79186688*q^20 + 1228822239800930062793098229390417624838115633820821175269619\
85413123063955849216*q^21 - 3130830846168023595591434525444216736224032363090\
45101222519290213730481782915072*q^22 + 7572328143331695836001855975006289135\
83732538767231003213762270010452135225851904*q^23 - 
     174179391284379691937565658929662707533453672429874069201421699806903946\
3261011968*q^24 + 38167385760186870801163488984844947578275253886282411485179\
76639533677955573088256*q^25 - 7979718634397569637353656673488071403327706083\
605866391584415943703050937845153792*q^26 + 159404510836657622677001551765761\
50417631262089043711941758265669264027234141732864*q^27 - 
     304651064647336224428227514936151415579477918794173863621279800608995813\
60129179648*q^28 + 5577284889737712912514027702031759249538300749148892445346\
1654125853350044280815616*q^29 - 97915621223737597517924030911932103132789165\
442994703989859681493061201875919962112*q^30 + 165023906459455231513144425561\
745560127816170283445162430445574949299841967381807104*q^31 - 
     267259466326095791082725083144466228286634443715171537926337236167694253\
658606665728*q^32 + 416301582703802254298970258432166255768477654951954491675\
374506753185647835035467776*q^33 - 624228180712958710263194454036471334862859\
864079908698067047822434295327077781471232*q^34 + 901751893308696181167971724\
724021312575661318888448690638915877522348466364244557824*q^35 - 
     125593033087859518066550941257493994317945280882835716225778168356091454\
0860914270208*q^36 + 16876614971237595415469256701882522951103217661136675361\
38382011184868986232405753856*q^37 - 2189447838936663675694350485626028041953\
987740045444818876393323190042614748573335552*q^38 + 
     274400260230473350284635941546147066709036957995231938311120892304007551\
4033486168064*q^39 - 33242260338409278089098422678754589379879191537339819082\
16053911565082662526494179328*q^40 + 3894875024813168985900759355025415478054\
709834243018573785707744061523138414710358016*q^41 - 
     441591488723676882477381693765478578620117372807765198936448529450818069\
3590665592832*q^42 + 48471513860688339527506817570381203583279547351178702760\
40833949870816790855972552704*q^43 - 5153400073793602747746712394884947779949\
728148116041398005402406781598101728456081408*q^44 + 
     530926082201047545067877595996231468073766140636400784965042338291857632\
6823238434816*q^45 - 53025929132036201543663885739516882943332722497655435310\
32375842589374193923472228352*q^46 + 5136033117020435995125261898255360588711\
628719438368269417297791078365233896388296704*q^47 - 
     482630395630893415463003859205614576463760049821766651817815018051096014\
2268642623488*q^48 + 44015145218898248933789451003903635715735743625520709375\
23954360157627762934678552576*q^49 - 3897043469560024555164170948942595839961\
014457913312009801899673596872137583596929024*q^50 + 
     335082081249802075523297042089710146044464584845110919464829078287824681\
5103214157824*q^51 - 27988509756401136343403252221375289996019767660113379433\
85014168067389458006289678336*q^52 + 2271661804309757840484811678974429642188\
157501150134014048487281813625908040445198336*q^53 - 
     179208620048324622006381460931599314577570748407706349924343337049952629\
9548525789184*q^54 + 13744691924561033929047363012431342118873982900303384587\
40312633485981443303241940992*q^55 - 1025121791615206836519885101225665837880\
132088385427162727538760067972027181308051456*q^56 + 
     743665859358629828907529825037620075997709221039537570614858084375827519\
444964343808*q^57 - 524848672348871348736548597568873630584864773633520159519\
451299960905276764984705024*q^58 + 360438189350589682466992576513240086819929\
685560297487525553097508613297006892285952*q^59 - 240906931175536540855608762\
571236586962166104143278547963535206276135530255981215744*q^60 + 
     156734985113406194648188671328475577655103793014657160059420560705477907\
450056409088*q^61 - 992778306178551278197464940723161549004733887427074094233\
25800739319634672959553536*q^62 + 6123153440589632567844979006520482387455803\
9740313061586322376845441607927228137472*q^63 - 36778741718115408064008848140\
189355888117964322456747196910039412455222716526633984*q^64 + 
     215166863816108448818803831436095209750032596869274696268828937415097906\
23701378048*q^65 - 1226208670784735675590670866038489473954116294434651455115\
3868176689210418924477696*q^66 + 68079030745289800481822839601462167538501814\
11803595891466022906870057594874867712*q^67 - 3682712368188849814199614741577\
088817400850413061463511609772382679560113380317824*q^68 + 
     194119516471396056786127675713082165572562567422029082537173116825882426\
7639200128*q^69 - 99713784654553502102791138288767849541364212503677334092049\
3850030494052971410976*q^70 + 49918282516752087178584527394401471168104781691\
8020697405877530460692774504096832*q^71 - 24356372540942201935870552380128755\
2095456436563349024097706417520388249465573044*q^72 + 
     115835199890084421064223069742392480545924322303123907299640496976465568\
186811908*q^73 - 536990098704108202510230896181768952564354991036624183668778\
47592714028510607161*q^74 + 2426660486236753821217649493437088611451617195075\
2845528459998210786341924647012*q^75 - 10690166451864083276904795947242154590\
478781806949420670492629760854766499475234*q^76 + 459097374046568507441492865\
5898712323397467727233723778283779543514749014589728*q^77 - 
     192211221742560524375698271571228683341078514274790836297396268826424059\
4081021*q^78 + 78453348729476896841267768170421033374513689009690216464343068\
1486697616417232*q^79 - 31217981241161369720519839343429561459195234785280866\
2947291378445220332175824*q^80 + 12110359541598891261841471794298283995873722\
3948821367031601049491763185957208*q^81 - 
     457997386928171436844090526803461693877870422221275512284851865372982482\
12106*q^82 + 
     168855061710337417629111490522143680503353923687082213591638093978309244\
06552*q^83 - 
     606873509202035590464743904246220173058220317393648484005114869422399554\
3564*q^84 + 
     212617825503317638250767256400433637619154574987259226810931616472666561\
6048*q^85 - 
     726104957138265820845236336050486734295308010902634009263486313192136383\
066*q^86 + 
     241698878030442994423851807912446525076955017824892481228813462638622863\
312*q^87 - 
     784149761412598567268630394688919531075742442857376647948378953240450582\
04*q^88 + 
     247937669159147186661991130867773513578372547776788069803443091407115550\
28*q^89 - 
     763961323983866748933233619083274517194286682820241139207354753693336768\
1*q^90 + 
     229376029818277571173589492955617680105164573254156226761784703020713413\
2*q^91 - 
     671013190085414797122763932165715905115503571924931933452610825268125514*
      q^92 + 1912383811330948689743933423452755059361559391497122519510985542\
20625808*q^93 - 
     53092184327402945810324324196882246085836064380881362963723267555229341*
      q^94 + 
     14356350925366545295630914590688295085935527884668047964427271263021632*
      q^95 - 
     3780572861627833648840501750680483797203104601006290195663144212114304*
      q^96 + 
     969413317442589905891928628268245788085324471896084027747826650309408*
      q^97 - 
     242008932421564022395200491252902458432800442912010220229713281244376*
      q^98 + 
     58810301551921855252336022220661190622768936859360443888293093509152*
      q^99 - 
     13909090470570077570361245236674537484295480340812944342520036760336*
      q^100 + 
     3201003035974721001894535206245562910017928114212611075465492530368*
      q^101 - 
     716686108097992784090001102955691894505026350707026957822925639064*
      q^102 + 
     156075793007766930448524877672029220923007670591060835538482196672*
      q^103 - 
     33052801165892194876561621885440854930938328230305937813739681416*
      q^104 + 
     6805245180732056890025170518816342872608633670743768315603749576*q^105 - 
     1361860320061872394938568493354716790044817891330364653043139314*q^106 + 
     264824843878717881432919701600632120937668348540761167135450504*q^107 - 
     50026441791363073655913896485113604238223178720321902351239076*q^108 + 
     9177524111789221566807064692454430477198178849435067540094976*q^109 - 
     1634554321577006575667575449886732557493092749020696437647322*q^110 + 
     282537522560586793793895041964549375651375260929439758920544*q^111 - 
     47380827698213533714361517366685291335106449255410519025568*q^112 + 
     7705785916889791411315057551618467741366579484165015390736*q^113 - 
     1214920378160978148948091706629081208590270842134511961692*q^114 + 
     185615504624731227099305916854487580891662790149584839824*q^115 - 
     27467856729177818305092586887355417691112501258973176648*q^116 + 
     3935290484785836591599092473141647602607015295195505056*q^117 - 
     545576748717839312785403413850715057229317895923375612*q^118 + 
     73153445563937587813000152140986751065860011090112864*q^119 - 
     9481407789036620846876535229342108778710296615919288*q^120 + 
     1187174574787707364824977321400331195646526368004616*q^121 - 
     143512243721358618502647834172034052632497407491722*q^122 + 
     16738164835293057490435822999952252926520387490504*q^123 - 
     1882195814553726251004384213983829282665079952068*q^124 + 
     203907642517199965912327247709397489886993564256*q^125 - 
     21265028708048545694116613840928287681440781442*q^126 + 
     2132999098603606179158545738303580213549868864*q^127 - 
     205593931640195245205583251335062569643733248*q^128 + 
     19023887786386279396019515573185199236579616*q^129 - 
     1688110979073533474592975729345706774338712*q^130 + 
     143490955783821118435613564875937680067104*q^131 - 
     11669197135538309221168845618126647050128*q^132 + 
     906732555849406902313255557338499571776*q^133 - 
     67223473464439230863488442541300299832*q^134 + 
     4747828797768133229697067928269636224*q^135 - 
     318911955615960257671640026267599108*q^136 + 
     20335273990314585837295565368123956*q^137 - 
     1228450720299906819775228012428277*q^138 + 
     70150524828098629077504159474964*q^139 - 3777505158842922055792609057978*
      q^140 + 191292402473484769712612555616*q^141 - 
     9082143286414195475110338057*q^142 + 402896259203611343915041104*q^143 - 
     16635426321126667626593808*q^144 + 636497933428011312585816*q^145 - 
     22453379905695841388202*q^146 + 725990891867982983704*q^147 - 
     21366780601234197388*q^148 + 567703132120630576*q^149 - 
     13481326788353466*q^150 + 282616495892304*q^151 - 5148676870764*q^152 + 
     79852972836*q^153 - 1025104341*q^154 + 10457220*q^155 - 79474*q^156 + 
     400*q^157 - q^158 + 
     2140265380046288255691425130815385346943286138539692753535631360*# - 
     136502630085313923273201783941098931330492815965880159723900108800*q*# + 
     4324018985591311266426197262712461349585176186094235261251834871808*q^2*
      # - 
     90704354827721011011745436884765473110154040124482807067033072566272*q^3*
      # + 
     1417414942003025418522838178615672390144157588104990537161132172378112*
      q^4*# - 
     17599669405061959904692305938083921637172151748470072315661670546407424*
      q^5*# + 180867595640532322954379885155042521930015614938309757400203034\
881949696*q^6*# - 
     158227269492623221570878258941338193182463039921130407378871780460462080\
0*q^7*# + 
     120282352084123320418017734740087662876297727247766015611092499980961710\
08*q^8*# - 
     807128206347663768652549491501921308689076379115837174230677876380249620\
48*q^9*# + 
     484036980156084172017174621472573831256333928853071032236679953534855151\
616*q^10*# - 
     262032309997764371018038636416790325890147572371471407263023723630073112\
1664*q^11*# + 
     129108655882171207378722266855505439787964275281780937680803163844752504\
25856*q^12*# - 
     583023508458408686554424942263702407902004969340547502910859634249415010\
54976*q^13*# + 24271892077082627922064351974832137458244969319094819786879515\
2692249861554176*q^14*# - 936285877460638872404783242544117833114840957782706\
691113148619054703498493952*q^15*# + 3361350098394022201311772965651776370899\
711479537994624863342764544557337018368*q^16*# - 1127450814286543239209770706\
1435334576758341039113925078262922657725380560945152*q^17*# + 
     354522211422599953645050337945368364373644004379528365917680445201721781\
35580672*q^18*# - 10482660266119488192680009459873408012170714563529675498988\
8913313727266907226112*q^19*# + 292256317950241418296045102972977294849912907\
805460612028853252155873585312825344*q^20*# - 7701668636577161808335816256157\
15095335005982531893734044998333274063947343855616*q^21*# + 
     192263543703542840449664942095723295311454936536717102158268274241523693\
9691065344*q^22*# - 455590746119610009453088405483932193919584345689522177897\
5671580335234522885914624*q^23*# + 102663601945281559402701242607159114536900\
80107092074510052348740166603620151721984*q^24*# - 22036981020619550438738733\
149938815264362474839065755768959654292466862375827406848*q^25*# + 
     451286625899981734874759119845265575305679913827777067055272696130398344\
70507610112*q^26*# - 88294872439113611453454522987397786049761398621272349628\
835469087501237847880368128*q^27*# + 1652615763027844665624030351723861871984\
40732607673181894365521586280794064481681408*q^28*# - 
     296271705455931932316692256240873765418913564089521207486069783390131501\
704453029888*q^29*# + 5093084053328267980078362882293766549420869719798745490\
55763338773561548916513570816*q^30*# - 84042717533962989174335278047325897413\
0934879384650011350035316126165834519264886784*q^31*# + 
     133251780873879294612857387997689436121481084088309501065021322696076124\
7653865455616*q^32*# - 203187272734879265333462292202847301667028495312957099\
5462260609754290740670398201856*q^33*# + 298223317765053226376531469759516646\
9165309378339783969043588936142427095431261454336*q^34*# - 
     421653586147101466854402022766341670009443874966101240951343192453350249\
3709159104512*q^35*# + 574731432134993080633060763002411073488698037526104593\
6372620260191059556254034690048*q^36*# - 755744481571269457252540726433851073\
7644117722381680221418507146049902260625061445632*q^37*# + 
     959342025631567226587087409946746892806945643378409006407296509287615085\
3562523451392*q^38*# - 117633490626004377768464178887193636190453071831341441\
65663571657782633995447557947392*q^39*# + 13941270714794796083593702408626178\
598997200159799428253994492201248352702837014134784*q^40*# - 
     159781980510415037887790637091654650691229195110290120215924960348533815\
01492245037056*q^41*# + 17718782612002748219855946101646609323026604292595901\
401839383958627048118459746484224*q^42*# - 1902104894349679282613541505599791\
7284801650266749995379369194927348111302604917571584*q^43*# + 
     197756843876354880927804024493092818217348239658787284244018455520823373\
48017889214464*q^44*# - 19921218049893117621951709012977746902554157932506440\
404684475506554960491796672544768*q^45*# + 1945216454892045731264542045053368\
6758110505319285852673057186283796100403706569162752*q^46*# - 
     184186667457065457310505862402737306960122935912699707490287036754699043\
97110427516928*q^47*# + 16917956851092485731425370103560286027091629407608508\
190201101236382141452375784685568*q^48*# - 1507959245863647502897527571150125\
3140661865599904281624983079724769581058864801906688*q^49*# + 
     130475053437090804804594317187971896768896440929974818415994648094145707\
99602247663616*q^50*# - 10962205022552142709698278010771675706674403145305512\
223699330286697208381994679926784*q^51*# + 8946019395046852495435953614726694\
754716359803460078845877010020714028224518957301760*q^52*# - 
     709324669805132629093141390207005569762833333728144371547359720888803586\
7854065631232*q^53*# + 546586241091265450142241169548895808332320785637352794\
8929744405407417626384747200512*q^54*# - 409429730570643651157333511264299906\
7003255292761838225170394720276133353588343701504*q^55*# + 
     298201345626995782222087574333313944838398415660009327470859701420438233\
2588900089856*q^56*# - 211225314436074851782733188043163891064939139189464895\
4828994019729567659777325924352*q^57*# + 145539012226423125207577380099188651\
4924545489528123041470428055544389295691261116416*q^58*# - 
     975653238003103552875718994995692145985810113614341570403620164150364686\
052265885696*q^59*# + 6364649017241841513480954578467004027944046407839791410\
41970671785732707930073260032*q^60*# - 40410254398036971503131277691271275477\
1658459539566941763038601195751818406481584128*q^61*# + 
     249756762284820125727763113868658444155151941038579652733733729551562766\
075824064512*q^62*# - 1502855263052025818480990697978574744652416070087990580\
59604555906063330042963197952*q^63*# + 88054673266884020947587481204069061188\
106162169995966422740903119706541206427954752*q^64*# - 
     502434799657859908282775529644242023206773297059390281550669053197663094\
36404883904*q^65*# + 27922317003069298689269134488900732829601857754001874228\
302375126647533102693821936*q^66*# - 1511526728171965290807003177841740524283\
7316096266053669971405976689281583223230304*q^67*# + 
     797107598463994415180141844205260050080440613877000877443347886813139742\
1115605244*q^68*# - 409538663732475152269035399752368809017795012382446087286\
7745454302903288631108924*q^69*# + 205015120423414091130223926013806202627082\
5754209929536942724261071316414009520113*q^70*# - 100005120093507457990481023\
7064273482089614321645817557270016775409912818766469332*q^71*# + 
     475370789796811591415705133058306863285117697416889624576714574196874763\
277361338*q^72*# - 2202122583852380555207867889576913340446795862379615851020\
58538958964134760257248*q^73*# + 99419227875711525572266854354306489346395779\
741225202912562700458446213177947943*q^74*# - 4374583366614846040580525291084\
0611422330354538532842708436435063427295290245946*q^75*# + 
     187609292466908003467485633811135981947620166033261239759968473747203759\
60451774*q^76*# - 78421235334096653845411435697097340965774741679683113987672\
53250012611915175706*q^77*# + 31950782212865582668801797080042256770581320334\
64033671011490639440481892882466*q^78*# - 12688230241142606067494716453697683\
88048093277695627021854314175454724002561376*q^79*# + 
     491125035240017310372779864082092055244634336321334601733237608567528893\
482932*q^80*# - 1852894770682857050462448747749533897245186248622281751392682\
17087654876605368*q^81*# + 
     681349205106222880900739263150850629629515047885101583834662729088394067\
50182*q^82*# - 
     244195787934385339102922658526785916076932033760711373394622971971281543\
36812*q^83*# + 
     852985264702865927723956867672785264069901369690880210821204933321612069\
1672*q^84*# - 
     290376696734183426723470031171003359105853671065485256460224354082069627\
1224*q^85*# + 
     963334588055658716259077162450123418756617258440565028450888012555853550\
721*q^86*# - 
     311431343862516082217004969097433349049373193208385726574646377442658534\
764*q^87*# + 
     981043222666693395141014282809569230512237596208495708686106069401147958\
34*q^88*# - 
     301107600022795114115245953482200312696203045774316220769860541003075553\
84*q^89*# + 
     900380938796379623791423129972959145100533522204395157023432045865819054\
3*q^90*# - 
     262277592216723012782512219091194229271526256600894475408538620218535016\
2*q^91*# + 
     744186381194123333939776797429228699811826818085964097778879746750651798*
      q^92*# - 20565491651469052289819226787403200623481579548098910734414436\
4306717818*q^93*# + 
     55345247854066388065127111086751555522291513213553049076994737999663928*
      q^94*# - 
     14502675830927057955320320972167664594445451092372995126250809186278336*
      q^95*# + 
     3699821493483655643701418564524432159793638340528503315544816576627504*
      q^96*# - 
     918780835888398367982225450190175312237168713613874688337378326194656*
      q^97*# + 
     222060131319128912228153564202630345076842062650216907322861509990536*
      q^98*# - 
     52225291295527051899345420061018217874486102029488569017623989520976*
      q^99*# + 
     11949832645473683328236609401082434140238483975229717372743871410952*
      q^100*# - 
     2659667037668858416810694494095426385025973668827933937831765312968*
      q^101*# + 
     575685903054501609100469750117451912797713698256494002801166057346*q^102*
      # - 121154489299156092612880682608730835621848145548257263286159117448*
      q^103*# + 
     24784823471208419215005873257819971666065298209758642412477134388*q^104*
      # - 4927370198922090673288926887278106538639172740931791648221154336*
      q^105*# + 
     951725676832983735179504835623801691198128012749599895209448974*q^106*
      # - 178547196515821580476514343507076520128411350381581277712966804*
      q^107*# + 
     32524397702793984074148461687468480732537014126475146918834908*q^108*# - 
     5750999434351039064526163848637073636899824458817953470308148*q^109*# + 
     986756989335025192337622665212121622412618446722484189039916*q^110*# - 
     164231557145659510575577348158178191719302155598763486478464*q^111*# + 
     26504550041769304065793864111624170020344030548538653233656*q^112*# - 
     4146009615524755134194541323945304238508951696835077480976*q^113*# + 
     628354854839800107608712437141200694983402015944117651076*q^114*# - 
     92225861113675364079697379320944836013392570449545490952*q^115*# + 
     13102997109021805402678749548868454262711115097478037568*q^116*# - 
     1801125383567149515034109097404100108337482036028553152*q^117*# + 
     239411537807880373817002735226148278433382344856577322*q^118*# - 
     30756211143330034166259216859877222282927454461884312*q^119*# + 
     3816377788849091359796377273170741704064168367024644*q^120*# - 
     457118730897810165287377217295950782065299584083216*q^121*# + 
     52817416159967909446944820049728549871984047969494*q^122*# - 
     5882862607917672430736277146167539178423880215124*q^123*# + 
     631155943160908809052123809125031685618612849084*q^124*# - 
     65173700510448854659824393141472743860756305348*q^125*# + 
     6471776532494191009441628823728490954318497912*q^126*# - 
     617435998329721789807907997613829246804107328*q^127*# + 
     56539407184829128886094693890590163731293808*q^128*# - 
     4964138228544158438083108337988496384355488*q^129*# + 
     417424450904116962724643519708231113102616*q^130*# - 
     33575567053123023926363233513809622345584*q^131*# + 
     2579930691098681136354884144064486284316*q^132*# - 
     189109122491642144054065391113999324956*q^133*# + 
     13202746589380005238973416219600580461*q^134*# - 
     876458659299985080691271352132154212*q^135*# + 
     55222284033831545481805395857241298*q^136*# - 
     3295616110931881571233210250477632*q^137*# + 
     185880417217811002690099591969067*q^138*# - 
     9884149011367188850760989928242*q^139*# + 494162057651236187212217308134*
      q^140*# - 23158030884820199921771445106*q^141*# + 
     1013795511474401316058659074*q^142*# - 41298583526440626710461984*q^143*
      # + 1558620720286074367758964*q^144*# - 54220474343662288472568*q^145*
      # + 1728400875686178474502*q^146*# - 50138949350688621228*q^147*# + 
     1312709975495296968*q^148*# - 30709820722821288*q^149*# + 
     634048118760821*q^150*# - 11373137703484*q^151*# + 
     173625051394*q^152*# - 2193306488*q^153*# + 22010363*q^154*# - 
     164506*q^155*# + 814*q^156*# - 2*q^157*# - 
     9672577812333008809765658552396951487524463995688848914403819520*#^2 + 
     605106195111678020723801023060058333195224228257178006396348661760*q*
      #^2 - 
     18800347485394414383994528379740013347850432997869056571574130311168*q^2*
      #^2 + 
     386781376807934558698944960306070665712958038780561046942952229699584*
      q^3*#^2 - 
     5927405993299753785296532297898886396019175019379630072849728513507328*
      q^4*#^2 + 
     72172746855500241621419082990866857305523889743435906679324178036817920*
      q^5*#^2 - 7272789681902947359220659187298297550822037761188564363807076\
63340634112*q^6*#^2 + 
     623825737434254003600606180733122786937314464747800554887101858324047462\
4*q^7*#^2 - 
     464938355737465772322251116885533130820727500766046335718206090355314524\
16*q^8*#^2 + 
     305855974798712233266565013209230966902653700444619383374553687537404084\
224*q^9*#^2 - 
     179805547968621329406559758121771322451130259316105763051390933952409423\
0528*q^10*#^2 + 
     954109570654730512717798706964634496067297107047115179654367636510789232\
2304*q^11*#^2 - 
     460771936854366820332989089416027857588975907959797227946182722148098270\
82240*q^12*#^2 + 203925716720503549510873123604017157293253972236258734843636\
783462678062432256*q^13*#^2 - 83197919031525986029075356321398863416673839792\
9283742848070858312472449777664*q^14*#^2 + 3144904348906180554435013855122569\
237963523613772684934054644902105386036756480*q^15*#^2 - 
     110629178340384242837511359366728660878716005200040581042199928769597667\
19496192*q^16*#^2 + 363560702075750033066768710942126324726312674204235139758\
45758400826077813407744*q^17*#^2 - 111998489771976115203537461994313751121680\
207113428669337184513614353003907645440*q^18*#^2 + 32441070811858019211131610\
5169272449824268807361988909725072815274357364401111040*q^19*#^2 - 
     885946820297637555080991643490706747333378970548246420686416873127414692\
438867968*q^20*#^2 + 22867217287432380696842856227023503783585574084207606480\
99952035009422495603228672*q^21*#^2 - 559080545352443244344222033500409430107\
6060106908514796613956596380477213582032896*q^22*#^2 + 
     129737345570128999534270869849737633768083312334222738998207553907524951\
52698228736*q^23*#^2 - 286274410210693633331307748958480357161276554791506892\
62374715113694092886114566144*q^24*#^2 + 601667825224124054399854931503443750\
86033638443919129035586232236409980576126205952*q^25*#^2 - 
     120630753927967528015596978028049632493655048046381245640451427269000428\
083216384000*q^26*#^2 + 23104876769162471310404420702924336215301999357446815\
6086447755630658610254334394368*q^27*#^2 - 4233151637491251749113391354605593\
22601640073196312657783114720021588781362476744704*q^28*#^2 + 
     742790757018864032968486708515428578851367262168381712374146580962450330\
498552037376*q^29*#^2 - 12496879639278829323107501110363669546125937532166114\
49946837971630528134629384257536*q^30*#^2 + 201801659064570634997085785322260\
7655917115965807809276868353897822609850235367718912*q^31*#^2 - 
     313083692271225917475774288941205264274335403731309669980733566746336262\
6594650718208*q^32*#^2 + 4670947364099862296910747155912956494478524284848679\
252765299590134574942970888323072*q^33*#^2 - 67070069936276978071264625031716\
37213180803969613562979495385396598688930948362272768*q^34*#^2 + 
     927638253712560667392534991583613773707335992747660278607482381870032383\
8372815568896*q^35*#^2 - 1236744055380105993720778436177731869206753003135096\
2689702075244369536608210012602368*q^36*#^2 + 1590514242307513236503059757562\
6108619185222107684478055515732547056251238449330257920*q^37*#^2 - 
     197441623524094203740636559341931712867688063302342742824535738880407283\
76740100964352*q^38*#^2 + 236729919772714714564084529992235392228743577044801\
70661383126159481094048744134934528*q^39*#^2 - 274305789979060425259184526632\
44926896170943960258642500322132138086085607617483243520*q^40*#^2 + 
     307343217793556174318221195808706858967322022464672995212673265608747259\
28088249565184*q^41*#^2 - 333153923760353679631650191186965054360239117854673\
45842476351778063441606503928168448*q^42*#^2 + 349552118828092088843763266911\
80706824894403615634716460266766151250224389363419054080*q^43*#^2 - 
     355161440853037674535657297644876761729320440527587108422629899897755936\
39212388188160*q^44*#^2 + 349604114506500060387382393972435272884183373800826\
14356441929098983547865119972130816*q^45*#^2 - 333536697887272064688077164871\
12893592647357894268913335171814911469218524965554356224*q^46*#^2 + 
     308529518324087947165835073923073638123623340475309499422791627812401256\
06150633684992*q^47*#^2 - 276819173904858243911318315544905057877151082181344\
92968527224652395901637950630264832*q^48*#^2 + 240986951346990424743974694703\
71027290511028959910901795019955527897148849295047262208*q^49*#^2 - 
     203625446980918009467044005590078911422851677351979335081317356678328300\
60932352180224*q^50*#^2 + 167050243173907382739454388911537170450138649208037\
71554477441423698836288387678208000*q^51*#^2 - 133096491471109730227261382028\
70394673172294003024512287593589111202448753418667294720*q^52*#^2 + 
     103017573449336205950507117408521260528435802215135584059697563479036969\
31833179013120*q^53*#^2 - 774810037226381204272210745184052908312881505137497\
6331367565977041065534525031448576*q^54*#^2 + 5664034646837757741266211790735\
698226458682709185552576616655865485723285518573371392*q^55*#^2 - 
     402535923141760931225409979663087038212806755112332077160678346579980564\
3003274936320*q^56*#^2 + 2781806229364891044882038020884653202786936975594832\
413322823545427490130403714285568*q^57*#^2 - 18697447242307097413170909483881\
73036676986590733095566573513321395018743267945091072*q^58*#^2 + 
     122251787876784773073932678419521103196750285191764913248946788038170777\
9588227268608*q^59*#^2 - 7777223317635699354292601649512920688238843278490850\
90830999281063679487195764688896*q^60*#^2 + 481464503990159330695923027532114\
841234957602070738267307706526106205402344661198848*q^61*#^2 - 
     290097062585284949302442517600741805648664835589229981035926527855858523\
275581816320*q^62*#^2 + 17014766270415886911887533773795567298833084754248441\
2653486931856901565181967444992*q^63*#^2 - 9715650471924729113982167331580623\
0070991556440446983004163234744135891478208134648*q^64*#^2 + 
     540177111701883746502947811946183518520567321158192237740896493791906689\
89035878840*q^65*#^2 - 292462159411635631390419440699791843434129383201559184\
98564325930810291074482271414*q^66*#^2 + 154212278189941128939859079360095542\
77612029196201102408377250531010345509215935768*q^67*#^2 - 
     792002223154932837809997476136328466539532161850769691820204073213479901\
3995311590*q^68*#^2 + 3962145088370190028039194506938213566535369686648855130\
166549328015882594004485420*q^69*#^2 - 19309242835671550401224283823999147267\
93019015445069404007941086330870870869982146*q^70*#^2 + 
     916772268912209135953502951171743733267114086791028766027288754960321227\
692452354*q^71*#^2 - 42407791532266170027143393931242302066808231805299188226\
7791881850579530180601952*q^72*#^2 + 1911351780163802026905622895975849411572\
30756131247329101672725328156706720496092*q^73*#^2 - 
     839393192682277214902064496405630793276329065461667514853530301953036673\
73619543*q^74*#^2 + 359199287223903422359440356522300559587117557755311135992\
98686531517393703250274*q^75*#^2 - 149782947787520487807188186100351017339186\
83390330149666089722787289479257457895*q^76*#^2 + 608631164548088132755061275\
9254736940313626994480947572018938612823987295132706*q^77*#^2 - 
     240999025723441673764066388769140330445184073018317556862932216884392920\
3586298*q^78*#^2 + 9299217936078838328764369408532411215964825572128376907053\
05524670300444366862*q^79*#^2 - 349659011465458221760696528942035894323093680\
599623406388010570997179546012262*q^80*#^2 + 12811608914799545197109841788220\
1037399382234117287626511040745310286371639714*q^81*#^2 - 
     457417851590449453966508612863359205488342055315950801509996927480608611\
15706*q^82*#^2 + 
     159132619161026390468489464436397431039713401876991925107134898596813259\
37374*q^83*#^2 - 
     539416788165659992280488772342416603969863927513918850150719514254187981\
7906*q^84*#^2 + 
     178150731154283480314114658427233517201866068526084991434565151704570824\
4122*q^85*#^2 - 
     573223054362968688455440381461449930371968017789477906927138681059081435\
916*q^86*#^2 + 
     179681658417085962899680206148089920324361566133597833307163019523820303\
920*q^87*#^2 - 
     548649765985150917780109413745361914373409636469961049664989507104538713\
14*q^88*#^2 + 
     163177905494669301555733740037662883735351055256025059021929515258430621\
46*q^89*#^2 - 
     472673824345888270840139049366394856521512070392272183429589568149355092\
5*q^90*#^2 + 
     133337108073938639861416207141122860726755070946340865768110093870608792\
8*q^91*#^2 - 
     366252702112940161203522353088318486446984445508210785467584261328071781*
      q^92*#^2 + 
     97948484870873574841650794168949987368560082892293602307229944172969480*
      q^93*#^2 - 
     25500226065117708499953594189469084555024894243429524530125412677203400*
      q^94*#^2 + 
     6461860434300319531167182255908123847539114809555049931667900597358552*
      q^95*#^2 - 
     1593571284221852955177832910304078486792499552551651282968854832499368*
      q^96*#^2 + 
     382396687140633314893662049008916718623622892234842906269576516468504*
      q^97*#^2 - 
     89270670685600936094991935261535905407603103870501978985844776989004*
      q^98*#^2 + 
     20270931888492335652127913935457402947030303853552441013852985923176*
      q^99*#^2 - 
     4476326048731973331267579700044123280116515995668223191268834737228*
      q^100*#^2 + 
     961081183355988811062118499627483295783408938055676198845881392560*q^101*
      #^2 - 
     200581233860938355977050149272675024989065518181968301337164740876*q^102*
      #^2 + 40682520364005088566122117413178066734215835771622375343459962268*
      q^103*#^2 - 
     8016815639551679209349199789803816465801843422603658494017822888*q^104*
      #^2 + 1534458017852071552843880412579976565098839815126494094201505904*
      q^105*#^2 - 
     285195626123652451255267653480409341070889553924534360058887334*q^106*
      #^2 + 51455743859935577765622667950924163458266096816331077198616444*
      q^107*#^2 - 
     9009253339628311731926794523091753838538124075478963486642406*q^108*
      #^2 + 1530243099867078971584845244247249670145248239154305028053884*
      q^109*#^2 - 
     252053670630520062311038529687837204032923677667411959997868*q^110*#^2 + 
     40245923621584169348951493080513371419883008140993892351044*q^111*#^2 - 
     6226913910574243434318603021685264971526419452200356226580*q^112*#^2 + 
     933171904699002345180248606602836173990522845021888974236*q^113*#^2 - 
     135392095035902971515689104395353558559654392166515888484*q^114*#^2 + 
     19009095132466482876353900537409503378282747594834369860*q^115*#^2 - 
     2581353658288196317351123013385186265085139079203537972*q^116*#^2 + 
     338859707611854365075512387697148210806651832426462524*q^117*#^2 - 
     42976712357752651270957197114741018958019519568058400*q^118*#^2 + 
     5262920128825295626657960627773217490111275731553880*q^119*#^2 - 
     621905035023833896674265239579266849225763523018428*q^120*#^2 + 
     70864879218128469892141838242008139929855809189932*q^121*#^2 - 
     7780990548725320705896067275225921253745636233306*q^122*#^2 + 
     822625884058911448985631725918879287654506502856*q^123*#^2 - 
     83671611275316909538268969515276357665102135274*q^124*#^2 + 
     8180552994589759534608005548909276975518276072*q^125*#^2 - 
     768086379764820499582655499722240558578348520*q^126*#^2 + 
     69187162034343368253023612032712313192908088*q^127*#^2 - 
     5972585760011955746720278819724219929903344*q^128*#^2 + 
     493536158808271878043994059847037299424736*q^129*#^2 - 
     38990129908285859330395329862352462277726*q^130*#^2 + 
     2940937084214322210979112065504884921552*q^131*#^2 - 
     211485278808818832382489663951026005998*q^132*#^2 + 
     14476109951513972725596725273650800052*q^133*#^2 - 
     941573053789491590259982145356719138*q^134*#^2 + 
     58085906784012696166640963936338226*q^135*#^2 - 
     3391625405075779216270211629699048*q^136*#^2 + 
     187017078100274878444058994170500*q^137*#^2 - 
     9714116953925624765616145113587*q^138*#^2 + 
     473986795597125139092283709618*q^139*#^2 - 21658157755381805842157469155*
      q^140*#^2 + 923537488488337577075258994*q^141*#^2 - 
     36606028161871724723372458*q^142*#^2 + 1342654366334726410581150*q^143*
      #^2 - 45336313025137206911990*q^144*#^2 + 1400857549564983891986*q^145*
      #^2 - 39332156326457755394*q^146*#^2 + 995091072110117262*q^147*#^2 - 
     22455633649116922*q^148*#^2 + 446355694520218*q^149*#^2 - 
     7691652567524*q^150*#^2 + 112538417320*q^151*#^2 - 
     1358899074*q^152*#^2 + 12996482*q^153*#^2 - 92265*q^154*#^2 + 
     432*q^155*#^2 - q^156*#^2 + 
     27818051471472429705334166197934978224792293456184315929239224320*#^3 - 
     1706403005304399764591132872795134131293438390975902436549082480640*q*
      #^3 + 
     51981783754263706187600535689834776332818968637315725404673255931904*q^2*
      #^3 - 
     1048468964620918195449843916382628984703554887612600182558284192940032*
      q^3*#^3 + 
     15751739193881283396958060247892537324911764347303676691298935591927808*
      q^4*#^3 - 1880094283107481056531598780226639667435307198023022286872917\
38329448448*q^5*#^3 + 
     185702764448954289708684509753262757365535148064776064019633714547077939\
2*q^6*#^3 - 
     156120380707789738878367378864964248192447827895049466648208140245737144\
32*q^7*#^3 + 
     114035039339940619663259825242908086996387223614485829893505085804512280\
576*q^8*#^3 - 
     735146364998430376288746440851231666534764285932342379949447493402467762\
176*q^9*#^3 + 
     423487625435144817840236744862679262674890585468033269947095962668726694\
7072*q^10*#^3 - 
     220182687864394706309318186328699703739419581578522027575964990452749136\
03584*q^11*#^3 + 104179987077070235497931163002900520783019199225624225376068\
156127353908494336*q^12*#^3 - 45169917989718860839108756023179683244296404495\
4965130750479597153538742943744*q^13*#^3 + 1805236191361911519535185165901998\
808834751921087275443625657495199912288059392*q^14*#^3 - 
     668402509357378273821309002106636157046158418291339248665360853994891075\
4398208*q^15*#^3 + 2302892849162190353968828261924222194715340950246758658117\
3740870224147921240064*q^16*#^3 - 7411707699920099885350501522959073009025843\
5317306395903266216401618689895432192*q^17*#^3 + 2235909614118801659536521265\
36049624224311066372771203583957769402110680531730432*q^18*#^3 - 
     634163034725948295470804981096301627043155486480162632014442576894021618\
777456640*q^19*#^3 + 16956628545979669619950461809906012829048761871929421962\
35376183761038004545650688*q^20*#^3 - 428482628355506442068154086484959997259\
7081912185425750282262636412832913651924992*q^21*#^3 + 
     102551908557932847686037955667819860573231117914972617014879409769250724\
69771943936*q^22*#^3 - 232940351795337261593907099607708106652245890998180832\
00389448280807476914240356352*q^23*#^3 + 503075234926854252237669028455072771\
28921572005172351919585523622915939511339843584*q^24*#^3 - 
     103475531958534522060072892895603396300324573523423338317783088426799710\
050134786048*q^25*#^3 + 20301521898447477404309021529982831632752141476592520\
8785342355454254312997651480576*q^26*#^3 - 3804718221062481975646587989902859\
63139580474959768926895157039665328390446073774080*q^27*#^3 + 
     682007207521681146107447084813371570125163399693698813693451577968997581\
249251901440*q^28*#^3 - 11707261360227534986979294366822728869875414078038200\
25259740917092712373141404385280*q^29*#^3 + 192668556880692435143103847106268\
7149555933627851952321264034103736967732488994553856*q^30*#^3 - 
     304306002830096126379771842608624660048819564538278060312181606829741750\
5318658637824*q^31*#^3 + 4617194681159323363883755821145472703627307582266216\
300160950448261754609242057211904*q^32*#^3 - 67361135336687363156724124129437\
47022354238378952222769232688130350946503553819082752*q^33*#^3 + 
     945744649084464233694945790118580402950257908086483712935502582147863684\
6624456835072*q^34*#^3 - 1278844636906405909968469444082824615508594079186514\
2415867602502189514010473627910144*q^35*#^3 + 1666731017501347605175905046757\
2013087527156261650227199803498049772983493502171086848*q^36*#^3 - 
     209518113063013694569862619508071339105513585513053892379674386209420704\
51428615258112*q^37*#^3 + 254197945654495212212715193267893468190557797388910\
08777265603798886617399989746270208*q^38*#^3 - 297842012111606909303473357153\
05515366810023484474471272453837839281514892495970893824*q^39*#^3 + 
     337222543786482609637117086369909801290030799139236846814641062881192674\
12523987501056*q^40*#^3 - 369149729218281569003104910838605174207326546690640\
40772166519075415626422074545799168*q^41*#^3 + 390902761568692591596000173037\
79789086048287340510584984881433351540283147208275001344*q^42*#^3 - 
     400615096478678994327186847582905874802391561837440008847273399422113892\
34386172903424*q^43*#^3 + 397537855222981814937442417549900474405247631624709\
88038174270986102322269781335736320*q^44*#^3 - 382130149409931939686959874048\
22863584523874567914678134481648821527256348881623187456*q^45*#^3 + 
     355962515363447867684708045432561465489608695283038626589308741939849307\
42086281396224*q^46*#^3 - 321459303482726926388056851829438128284294454232357\
78446237207744346132705145979666432*q^47*#^3 + 281537203044089909148031300669\
44711372739979078720341476985155021369398040336830644224*q^48*#^3 - 
     239212637867338827042768694036735414398159704169670432452065445864871498\
23685929320448*q^49*#^3 + 197248231301583763071789255943337631146047089078953\
20045182986028098210159596023115776*q^50*#^3 - 157890865697780317855525316428\
26468668622392242394481846243315238373039314873405120512*q^51*#^3 + 
     122727670643671278456390260220764166734947984160301622623844903001214853\
33058544264192*q^52*#^3 - 926593241771134557825446777011366440777270839649071\
6801862945169836052474931276461056*q^53*#^3 + 6796880772413029211464823054582\
154809895312875344890880861220422692028601732964397824*q^54*#^3 - 
     484518411557371684637209368161778281361958190811638306122278929692832799\
9946350821376*q^55*#^3 + 3357306713752530141950774525404827370751032800793967\
661836014646446831520342308609344*q^56*#^3 - 22617566392060922668955322231888\
22214877020688035433194187830594913583995911337841344*q^57*#^3 + 
     148170973579191105666797522614762902499344772952393598269193448032040497\
2115080101872*q^58*#^3 - 9441164616805087090007777487693170731822225459194173\
44831404767433221810662520284512*q^59*#^3 + 585208512342309640591947739180612\
199915703991577348208960473279595998459919084785124*q^60*#^3 - 
     352931686475002813719214517176518092990907651290650579022996509767215442\
851407137348*q^61*#^3 + 20712521940668347069892940543878691994141272808795282\
0192360746214954024374726125667*q^62*#^3 - 1183042042766599608653955854808298\
19155390325854993697964975330713992790781475038828*q^63*#^3 + 
     657733756154257710996942505267594117190889377968171574252540328834938807\
81575026414*q^64*#^3 - 355988681147384840545750986873069339358862036451397775\
66655713197319987292301172466*q^65*#^3 + 187588963727244340399319603250042701\
14494781572730482086155572682454191535928556383*q^66*#^3 - 
     962516164623815173432982769651635951531475901059720510908167276622265559\
5942005844*q^67*#^3 + 4809266347852937028479331140955409195084970897965709030\
710803080948018658412919544*q^68*#^3 - 23402159937637394542493342799023583992\
77643085282716700348428018491366306673782710*q^69*#^3 + 
     110910223082042450612880118126772715088690584417698242759869018030869095\
8031224156*q^70*#^3 - 5119811296006773769152547866631852049924106299297005115\
98916715966706234558292034*q^71*#^3 + 230211680145401961213419795994834096659\
956610628082031559560588644339426276278507*q^72*#^3 - 
     100835204268648750999168820174905820022063797329294629311941033605378318\
381372364*q^73*#^3 + 43025408289213082158404501158293910830792278995884865783\
836440893932331434050718*q^74*#^3 - 17884572479985572899211195026324345012156\
485114984880387006992112402326003631016*q^75*#^3 + 72423889484457717598332851\
15671523225024712059064318487055982356292316399222682*q^76*#^3 - 
     285719614670065116019833195076357599389377884217157772589320699725796976\
7851260*q^77*#^3 + 1098132271463895900142833426735032863913153875109288572480\
430822373737932205075*q^78*#^3 - 41117182735792685518624112720283009842684571\
5029736794208741200367131218315390*q^79*#^3 + 1499823303430287253566414617168\
41471330119001762569060719943292936037039936172*q^80*#^3 - 
     532960576653464831106540377660201581026279211007235613027621159610871555\
79968*q^81*#^3 + 
     184490801886075584107541155502046706718301866733250969379416018509243594\
59393*q^82*#^3 - 
     622101987448980073394957483739715162421963002011630405868679401831063464\
0944*q^83*#^3 + 
     204331084777095015238685255402245631116151974684654264268402892153712997\
7614*q^84*#^3 - 
     653684411471471211159441372833014490388695298024647684716021792776222875\
398*q^85*#^3 + 
     203673049091916441264555683704355185870093684987708238906205729050648027\
606*q^86*#^3 - 
     618013074146616302739946890534562301338169932874461246524029315044939048\
64*q^87*#^3 + 
     182609456670703586081108032647402509063449646408739249837608697654188093\
71*q^88*#^3 - 
     525374592108817948243092018323907051795698644145811117261968575952781195\
8*q^89*#^3 + 
     147159915501843928308148834536350690850738099653938547620200479053897796\
2*q^90*#^3 - 
     401268240703932319920664950645021396084182385371962851340745342016930496*
      q^91*#^3 + 106500227013579323420345113487478880495052590448070455933418\
585009438208*q^92*#^3 - 
     27509196359255220034363535282917436727878995641368821109481055162591208*
      q^93*#^3 + 
     6914381634360897549942919925643338471134238308033244987566465327899750*
      q^94*#^3 - 
     1690863237098626433875817247166270930227990628201152020605861775579872*
      q^95*#^3 + 
     402225815924330061007515257901250553771153699189483488760090235746948*
      q^96*#^3 - 
     93059175339635903255204129471865841505009079821843996671047436821884*
      q^97*#^3 + 
     20935936264058176823197252060814062762570877548872933179925062226118*
      q^98*#^3 - 
     4579099592979526362515525784651399652088618837430605590844638016696*q^99*
      #^3 + 
     973480199439173700785233134093928654081335770851718709033407146632*q^100*
      #^3 - 
     201109366113410164211838536317868636388884391655215648486197122764*q^101*
      #^3 + 40363438478047852472561611635173227251353462888471233707300319472*
      q^102*#^3 - 
     7868295989204422281290726270056042184677776625241906145387788156*q^103*
      #^3 + 1489323444303953879865032934502317925486025417036775682384519734*
      q^104*#^3 - 
     273643477329814098755109436934642766854130606556858829127453728*q^105*
      #^3 + 48790276925757610666756418295877140823560812608845457835205852*
      q^106*#^3 - 
     8438980492877227450269693449436582665006886999051411463983312*q^107*
      #^3 + 1415478293058345959170526372125925876222162811037575823112796*
      q^108*#^3 - 
     230150603403830943416212139763990680504867083109592031327736*q^109*#^3 + 
     36261557072282162547939403184188639369305852921954264735902*q^110*#^3 - 
     5533832407359414961999691992806099138009864034156845956564*q^111*#^3 + 
     817635981161249738213338436260916284052774959013020848256*q^112*#^3 - 
     116908578556526879832344957529406189850357767440653238584*q^113*#^3 + 
     16168550890677436553289358327823864631655351865232910322*q^114*#^3 - 
     2161758857504255413765300028244654435042272693597700208*q^115*#^3 + 
     279263497094459155252728000007579890599227664178975044*q^116*#^3 - 
     34836655460325187960017419383360560808675577578924252*q^117*#^3 + 
     4193752403829592987842550181320784792616456156730612*q^118*#^3 - 
     486883143576239311891809779278993328647269047000920*q^119*#^3 + 
     54474764779718283580742507653870700243478294043118*q^120*#^3 - 
     5869318115403017193905146330072604475010955799492*q^121*#^3 + 
     608489072515324234336996360894716333795496777396*q^122*#^3 - 
     60648240493799912785947591240258163980958788512*q^123*#^3 + 
     5806111919831756858294840421751592903363663084*q^124*#^3 - 
     533368570845359225795329098112664756028501268*q^125*#^3 + 
     46966265977083817546189865500408082193292631*q^126*#^3 - 
     3959756804145120231705187693482640117772580*q^127*#^3 + 
     319259578797853557758690436463012425492510*q^128*#^3 - 
     24583228364684005998082474684083451639010*q^129*#^3 + 
     1805230561162116235695806818344790685291*q^130*#^3 - 
     126226727571025829584762298212085751444*q^131*#^3 + 
     8389983735563794861178493551064163664*q^132*#^3 - 
     529127806054335977503078212691194942*q^133*#^3 + 
     31598838239339307920903148768397092*q^134*#^3 - 
     1782895010473947981328722531255954*q^135*#^3 + 
     94810350356731611683790431433983*q^136*#^3 - 
     4738861048194057646202310038852*q^137*#^3 + 
     221949852272297693043176928038*q^138*#^3 - 9707541040106411481689878984*
      q^139*#^3 + 394959663018979288369877306*q^140*#^3 - 
     14882145051621540764974028*q^141*#^3 + 516701802470675573595439*q^142*
      #^3 - 16432802346878035529534*q^143*#^3 + 475407610093747949380*q^144*
      #^3 - 12408248656284028216*q^145*#^3 + 289261107989138749*q^146*#^3 - 
     5948655953596352*q^147*#^3 + 106234464156894*q^148*#^3 - 
     1613918786398*q^149*#^3 + 20278627526*q^150*#^3 - 202307192*q^151*#^3 + 
     1502359*q^152*#^3 - 7382*q^153*#^3 + 18*q^154*#^3 - 
     57244330091493290364629472531656583428271063597980269247264194560*#^4 + 
     3441880866918665696712338532057749686559641339275224161237283635200*q*
      #^4 - 
     102764146274775580220804453671881936931636162891029082768216795643904*
      q^2*#^4 + 
     2031372789496243971479339678737441565537347833775224432818899573014528*
      q^3*#^4 - 
     29907024208069872524746462501337091618521781407303577988587630096285696*
      q^4*#^4 + 3497853430004264969842820904625852167590775223678360801432957\
53668788224*q^5*#^4 - 
     338519662523893319626645819235338816550140302447432615221422006883844096\
0*q^6*#^4 + 
     278826823372656379716248175451474324488459590133238267101376125207073259\
52*q^7*#^4 - 
     199520785662676012355664919633251513615955625851847332910442134460885368\
832*q^8*#^4 + 
     125997976348848443362283934548584467376725221467664677264576888087707333\
4272*q^9*#^4 - 
     710943400306687763073251180247963115247216024488136923831055108550937490\
2272*q^10*#^4 + 
     362031369167212367074623514227936783840893233419875167585695093617475515\
84256*q^11*#^4 - 167756672061373677494416681670663449021773832819547569586329\
678426320861659136*q^12*#^4 + 71226327824039618632887425871609805450733748929\
2209867013566902743451798863872*q^13*#^4 - 2787300832002168642418193584764777\
115561641498846911539151085858866397028810752*q^14*#^4 + 
     101043591756645502675533786942446931044653822779174591953943652398417749\
99961600*q^15*#^4 - 340821641516613279598817839531481541990568480797562577568\
51911824895597491519488*q^16*#^4 + 107378115369291233657367412941241856998833\
009421862425834977856005527899918565376*q^17*#^4 - 31707106597942698848562625\
1021466383389287417961626890253479726756752924776333312*q^18*#^4 + 
     880173829449997672315312456704971990337776117682546667482974063922160722\
990071808*q^19*#^4 - 23032014807756809487109860190288375734785471001195668778\
08860445822702994346475520*q^20*#^4 + 569520969814267607781714199089572901350\
1394769903936135995185877730184600710283264*q^21*#^4 - 
     133371467074876195071816785321151820466828471196810603746652653316134526\
52605603840*q^22*#^4 + 296390722850693950538678866516026646759930752221152715\
34732433317237275709331734528*q^23*#^4 - 626196921306392999554675258493972133\
82657733962913501529157880639795977954623750144*q^24*#^4 + 
     125988399911389077154474523682690112420330017916035291900514249313313994\
309430673408*q^25*#^4 - 24176450948330815733751161259559996691039270568309836\
3330344197503800636500011384832*q^26*#^4 + 4431114901997283299363976854624803\
50039729347371214313173167297983555814397438853120*q^27*#^4 - 
     776713530504377616072753109265104842853081212631131872427156702133777638\
371119595520*q^28*#^4 + 13036552410468792154601814858345464713826933340341849\
64188505160772325082682036846592*q^29*#^4 - 209752552104704453182755579845985\
0237760916834669941734549162724420636497200384311296*q^30*#^4 + 
     323853505753875485920319358789018679698469654356958747122377323649233776\
2224255795200*q^31*#^4 - 4802970309327513178028260256078257999970658008195970\
875063952465783727014437210554368*q^32*#^4 + 68483497984975174947343389097734\
16420022768197422831442111631383000168379042764947456*q^33*#^4 - 
     939605716082180444995880976662108806227883404058542213523590569915839937\
6867022864384*q^34*#^4 + 1241464631866573715013919041971626357217180389393818\
8710458388373100582702860099125248*q^35*#^4 - 1580795320137551977016675856789\
7259300779512241464787092058077672131767739335890173952*q^36*#^4 + 
     194121281296449972310254644427160589475414386283948712581392579152363942\
07168560103424*q^37*#^4 - 230044614591912132516100966280902845296114788302855\
05543130731280440454574605871349760*q^38*#^4 + 263245253544598387190114620794\
51698673162945659542321752096157188403826060309261451264*q^39*#^4 - 
     291052217575959580727814444695683490392990295389382547013647065375102190\
69711082586112*q^40*#^4 + 311086228576031209038909797346115605953897714242211\
33990376522047874891548811144462336*q^41*#^4 - 321598560461666429830241232085\
42777031427915225917719483971479330697112324460458672128*q^42*#^4 + 
     321722903483968532668728682889674627381776108593006379024439206359909172\
26769934712832*q^43*#^4 - 311590065689445840767674271320289574593874966410359\
89780777024406539727428313372164096*q^44*#^4 + 292285256565165978058878779381\
13496122684902954415372691914972454112326157162805067776*q^45*#^4 - 
     265661913512297653641925950655963575862018693989058216091471633771595488\
58783902957568*q^46*#^4 + 234055167229919519742474187677094053477709962903037\
18140936395176350475482336134627328*q^47*#^4 - 199954795314505906264957717197\
79666103973382625308742430374529344806353515645626583040*q^48*#^4 + 
     165698783350825793550542314769910966753668609499735955220555560853174896\
67734029723648*q^49*#^4 - 133236001694769994839129727234008446214161629849707\
84942028110487377586763901116097024*q^50*#^4 + 103985206497920037108778613245\
57935649985995947865022188776367223623553401351365894144*q^51*#^4 - 
     787942604511854224770636494776265210287703953628508649878382046732198013\
0596654343936*q^52*#^4 + 5798408836947021243068066651187146290500671886680135\
991068224034296291478253563870976*q^53*#^4 - 41450102734826905567310620545373\
77572839073979475330498215582891563114495949992807232*q^54*#^4 + 
     287905300544442585325464561030365375812553000565009376916084155163669459\
9769275699328*q^55*#^4 - 1943477179093721227642876347455817009103787511515063\
100615027085508012314998052314360*q^56*#^4 + 12752854543291324950511557916650\
73983509586828452302386438098898171533587872603098424*q^57*#^4 - 
     813617341103016525412922394773607588448686857047558045549583476430753088\
482803790334*q^58*#^4 + 50477623245904836674702438295281362703634374540484901\
8700430757087162684810515412024*q^59*#^4 - 3045925099823257571657657099898734\
90469226047174175025930154219174571947034119126894*q^60*#^4 + 
     178793481042248493593092435142391603338635096475034754069306070620631410\
837537690212*q^61*#^4 - 10210847073958256793607390685906114456468421848991843\
3215753055974140982382726815307*q^62*#^4 + 5674271546214170367182963724313828\
1104314516505786990897899269808481509355792400904*q^63*#^4 - 
     306868701749987170132617323354528877527323477299389683897739200515949626\
42644425584*q^64*#^4 + 161525275305096912615212010623877731247159615280099161\
02940464495615320612284928020*q^65*#^4 - 827600183441918410368971219768716229\
7067186814524368462284627899250570736132617721*q^66*#^4 + 
     412795780264244611301943569143951659441506780638197291909362220917506421\
6960800422*q^67*#^4 - 2004576291796868003120296294338714665222547096917738615\
867474770295173971177836754*q^68*#^4 + 94779948257725555378342290528273695704\
6905290384971358299374303788442022755093906*q^69*#^4 - 
     436361676752775017551675776291430387510348316096046944505244923658474166\
471942325*q^70*#^4 + 19563142938832576235424687819319785023774107521348513744\
4363217123465878317282618*q^71*#^4 - 8541106730235142016753062896333650556410\
1164859209001381804524595623957747353515*q^72*#^4 + 
     363153956466640025773516287216726497306638530602344121069225340968845185\
77595876*q^73*#^4 - 150377266746845099632817148582727682084875211008097189569\
65377164305841037142658*q^74*#^4 + 606454344590578242733348253832160210822168\
8512313615961098752757989951483711686*q^75*#^4 - 2382014462108910241611760171\
710226642518729725064403461001353494707588862039689*q^76*#^4 + 
     911219451332914751279277948285732409258058539091001871877129036736728692\
387640*q^77*#^4 - 33949386932607946235594990898098833791853334100788063340331\
7683531636491693380*q^78*#^4 + 1231871550869128282900805620051854957797443556\
72304296685420498467100444332614*q^79*#^4 - 
     435325107119601636019956938628231784702149201409739485559544401852479713\
73102*q^80*#^4 + 
     149817707303061559432752097347362827342477463809080421118907826764454659\
86680*q^81*#^4 - 
     502106804782872428736693736495247486024478257672808232009578745179813779\
0301*q^82*#^4 + 
     163866808684344141474484956508938990988322561873120657096387896309307596\
0652*q^83*#^4 - 
     520741484733098923842559743087317134457959337893682200196682371230127306\
653*q^84*#^4 + 
     161123885443075821769233592556612418208871495448631042381610204609066087\
346*q^85*#^4 - 
     485367136442806248578839228683690531035464003362193214227689539189933025\
54*q^86*#^4 + 
     142336211140048417387894021577951992279582316884279149679627276346818057\
68*q^87*#^4 - 
     406305425201664724910374934196179363562643899610273356842009083869770436\
5*q^88*#^4 + 
     112884736608191122335724231184996359168344933706386985427940145874044828\
8*q^89*#^4 - 
     305219238156639739899660293179617223076074925938423354688035523138617964*
      q^90*#^4 + 
     80302070018128556873206595907693905464199414736063846059161078833896712*
      q^91*#^4 - 
     20555075272944004189635137485474865591355833424131520552132028439176696*
      q^92*#^4 + 
     5118271904826871965392503489895939562353092278507304308755794654957624*
      q^93*#^4 - 
     1239564162150494944318912541890223280873500321603363533166224515705722*
      q^94*#^4 + 
     291931036570842010572327052324491008063094996502663513283645354588072*
      q^95*#^4 - 
     66846083859607194740723795192133913428730329623181804493750086054616*
      q^96*#^4 + 
     14878850265781094515390063239511431439687540440141170892954455509176*
      q^97*#^4 - 
     3218606946345270236425350743399910447363148888853649442591306546770*q^98*
      #^4 + 
     676508272674400175785440782763491445309837953744946088913043501636*q^99*
      #^4 - 
     138127456126152159854148412090435154909040275912889325128702113808*q^100*
      #^4 + 27389065574151380789156314167854768340629383357773074048678469988*
      q^101*#^4 - 
     5272862030702940497579189211579814684389801386607329044260435310*q^102*
      #^4 + 985285450238018299306922581711571996456893920461409532207601548*
      q^103*#^4 - 
     178645100596510476961060258115412505250023967592691444564779086*q^104*
      #^4 + 31419008195901315665769035861314710881137789547933455773049304*
      q^105*#^4 - 
     5358172601128243757637774405223344085382036177731084029676900*q^106*
      #^4 + 885738393763334645789881896490509340070720435967016339461172*
      q^107*#^4 - 
     141870166535772454484941947942772048544935934332867222060102*q^108*#^4 + 
     22008775038072223890691092827986939849894531332953285485152*q^109*#^4 - 
     3305457906616175684449124751604837801233225998218901981372*q^110*#^4 + 
     480395462155007196621064093081962873185468057438772847156*q^111*#^4 - 
     67528362087976994521169060898036612336731836341431446596*q^112*#^4 + 
     9176336381722882176130870714568076288979776756024940032*q^113*#^4 - 
     1204786906015325051104091541501829853630749334554192482*q^114*#^4 + 
     152741216258098950455800478484669677635587385939799120*q^115*#^4 - 
     18686965755970563452255965044894467197376610281080158*q^116*#^4 + 
     2204815445094924938969946162071245488881406259894196*q^117*#^4 - 
     250698947698047917909990023638425805616367330820792*q^118*#^4 + 
     27450831297047013408395696090064792286776041195848*q^119*#^4 - 
     2892247044217877117909646935328686936581198959730*q^120*#^4 + 
     292969672209326389067914750372236120435532658504*q^121*#^4 - 
     28505060632419768434390797798387811407203528950*q^122*#^4 + 
     2661396478306037435565407404879231514216759248*q^123*#^4 - 
     238193880540721394502637188517935777359590914*q^124*#^4 + 
     20412479074008412474137815834312848097791428*q^125*#^4 - 
     1672929630723439961190434614893383166855507*q^126*#^4 + 
     130950352231954981014335334512819055095520*q^127*#^4 - 
     9776103877552459451199584348874212327560*q^128*#^4 + 
     695000596625776758763527470187875188372*q^129*#^4 - 
     46971584134707589363526180770493630581*q^130*#^4 + 
     3012442485255396630928992081860472230*q^131*#^4 - 
     182962375889208286615921784337397958*q^132*#^4 + 
     10500309853445139906046707544115146*q^133*#^4 - 
     568036114641610119057046602658069*q^134*#^4 + 
     28886935729461101542083042905098*q^135*#^4 - 
     1376761377102539769513444599127*q^136*#^4 + 
     61286418415679586725966657444*q^137*#^4 - 2538282971153831678889612730*
      q^138*#^4 + 97380677954192566359491574*q^139*#^4 - 
     3443197139311106683474377*q^140*#^4 + 111545057998358237459976*q^141*
      #^4 - 3287999266273536411368*q^142*#^4 + 87462430822672106742*q^143*
      #^4 - 2078616037106504126*q^144*#^4 + 43592696120185896*q^145*#^4 - 
     794180018873473*q^146*#^4 + 12312696840148*q^147*#^4 - 
     157942733405*q^148*#^4 + 1609336538*q^149*#^4 - 12211894*q^150*#^4 + 
     61344*q^151*#^4 - 153*q^152*#^4 + 
     89855858233642147598755905390014860096265014615173910205288153088*#^5 - 
     5293637461580274413044576683252400029352913139211306756982641262592*q*
      #^5 + 
     154849617421609401922440630535595547415956484450246840167661050003456*
      q^2*#^5 - 
     2998704219265064509012709993691673961223092004227736443098000703619072*
      q^3*#^5 + 
     43247161579428828340618958296930931176286683033509088250983245498286080*
      q^4*#^5 - 4954398501105432264242013356931622520334954389667272777927663\
79675353088*q^5*#^5 + 
     469615307283497141120081473504635712337751142186747926616796321292484608\
0*q^6*#^5 - 
     378813614008566408542286691381143778930168527530594736332176414172082339\
84*q^7*#^5 + 
     265445325162673131266566588112075797863484210205703398453427279724529319\
936*q^8*#^5 - 
     164138018416005186640768042643517737122330560183710808049974362863808859\
3408*q^9*#^5 + 
     906779379060404066928528163131500146206489817075166159040315191653492693\
4016*q^10*#^5 - 
     452059541847477303127005220477691670967873665150906705356127809060742491\
01312*q^11*#^5 + 205056443446643486946842332553194109971201366874020159883066\
374791337479241728*q^12*#^5 - 85219544122804187292205714673933111158044930258\
1412956722904531583777925758976*q^13*#^5 + 3263982886543223278643004466948051\
997952123517203773166925933119629785049333760*q^14*#^5 - 
     115797184179858035875530283110737884123357749812887012131979148496587077\
34691840*q^15*#^5 + 382208959436155683117190026360430536953801188373492059156\
65833758935313538875392*q^16*#^5 - 117823707110854633253885801034460828608896\
926854335650504158178310653775179677696*q^17*#^5 + 34038850819947886024445523\
3764387430045350203697120017646118709365042967612489728*q^18*#^5 - 
     924369663455154988874968900076133201868880829445141328015166152751741843\
655360512*q^19*#^5 + 23660564894103157553709711107096310439197437140822174825\
85965384511166884572299264*q^20*#^5 - 572236059381307340346570406628907555897\
2000120637007513043901643388934565939642368*q^21*#^5 + 
     131055878297723215853846515612103824318835330080076527257070534772377415\
55309084672*q^22*#^5 - 284800905070147022775341696826502307728963939386045351\
34339252563420210075455717376*q^23*#^5 + 588335853885309212339397726179118030\
94996103875731109368931098097167762118749978624*q^24*#^5 - 
     115727439185669715788847384868128564399248396706056821751576017546852759\
134252564480*q^25*#^5 + 21709148797302981475758715420998609260314042835511567\
7242153007313247366593642496000*q^26*#^5 - 3889198209344710085872541674283248\
63143182044567288454059710786448926642516466335744*q^27*#^5 + 
     666279376198093994878216199207135112282289026523779460556800489307543635\
009613070336*q^28*#^5 - 10928424320656883596912861732266728220869221993643438\
24355005757840249830023882604544*q^29*#^5 + 171811181612958439244466697995780\
9976469315132364832898454918208419963749163035787264*q^30*#^5 - 
     259174001149551897123266291466978712004462823146428259577827952171731679\
9719106674688*q^31*#^5 + 3754912779425265486590331861021571222316848582955646\
266031496709356204837243667349504*q^32*#^5 - 52296259038318051997076511857606\
56227066030711573109047442604175436793258293170536448*q^33*#^5 + 
     700764061807662734620211628121751200798304697275463559965693237829631189\
0673876860928*q^34*#^5 - 9041653456458597508908625792055246421734791032858005\
777660234613389011047559427260416*q^35*#^5 + 11241426226590116182302111641420\
421283484788768195905417665644548864264862378103144448*q^36*#^5 - 
     134770603866856271548318504800143456315720022236542516084357748084342039\
85891043835904*q^37*#^5 + 155902600017395872106353388668815566265867905947704\
21707219837103261109601997034291200*q^38*#^5 - 174125792341827941863996245533\
63404960474094580021278897261636764968007515148853968896*q^39*#^5 + 
     187877906143504817254992665713024594279345518227826156406178190953309070\
96001469448192*q^40*#^5 - 195942090216794627289728730423588479133815607414524\
59169504136179925337770485944713216*q^41*#^5 + 197625058709865989766274756366\
37340205628967941460488696898732549009761069761809555456*q^42*#^5 - 
     192853952535038918531143309623742055933464195700907044920976900729119505\
51750367068160*q^43*#^5 + 182173556082593870100613488932423597010376642418250\
17542393046673104692252554543777792*q^44*#^5 - 166647625852437165943325595566\
03970508675549056885554352478788190451380166249803106304*q^45*#^5 + 
     147688299263948293893762425092521521841684321605238069362280012862134356\
03101019192832*q^46*#^5 - 126850564639523122909292082879173571944413611631292\
79801269710801399225406501748996096*q^47*#^5 + 105631844828565897842466675903\
04509515816850266556361779518445452130027534371468568384*q^48*#^5 - 
     853102792662462800507120819111451121294140173377311568369266461451655371\
0679756281792*q^49*#^5 + 6684229781654405329244719600975542194897625431200849\
034762128235739326145340134586032*q^50*#^5 - 50824879791514844460991401389881\
31419918517233780779844946145185450686287968775540384*q^51*#^5 + 
     375145896156502397838722539545560608546842885844638860656435453920645171\
9647407684572*q^52*#^5 - 2688682466613421624486901934937709081023741162066325\
351168851912420636211902125713484*q^53*#^5 + 18715611237228318285114937175131\
17659445861175888488571790200156241941297568412352545*q^54*#^5 - 
     126560096755421359316172476933913692923383942927995170710270248974733802\
5714491515336*q^55*#^5 + 8316002772205289858909534155719372035322004777111325\
53500582528071449574091999913560*q^56*#^5 - 531065609293056613242981710021326\
345804499643935045325147867038949790519777589438748*q^57*#^5 + 
     329672172626115625697011477916975211601539133989367142521779120362211046\
737931938987*q^58*#^5 - 19897392200660540734494577224016296521651065959127975\
7063680063667429170045756419306*q^59*#^5 + 1167786767611344721651776922658403\
54498923753578876860318579434562833781348472048422*q^60*#^5 - 
     666581044548739302456651912522341088631858782743987054532237570326621565\
24959274864*q^61*#^5 + 370107421711014923916214324199669959924651850525032201\
96578239770185622694186319216*q^62*#^5 - 199915519539501824323734559108216583\
39852457611249703483244831548209580866429760852*q^63*#^5 + 
     105066133612970406236851601088812220498644108490406933930771816739331273\
72141579885*q^64*#^5 - 537310674765278756179685317712990797962901355461974765\
3161689266780839119195146450*q^65*#^5 + 2674108567103490697596438681618323403\
984146107027991205936304963772228452392222909*q^66*#^5 - 
     129527904250057282871495468880642714418195835476248863343322806287246065\
4330716092*q^67*#^5 + 6106802458959820132731420709384714982381715194168088792\
89084879527836147579241161*q^68*#^5 - 280260446088834214040933099386332503310\
919969308078891802068858531987539041231394*q^69*#^5 + 
     125208575049411826966043873153475344693697651281380044519923774551146429\
409345608*q^70*#^5 - 54456959883243500291041248329144858837623951925287971082\
833789916632530687547526*q^71*#^5 + 23058887496108378171800473173365101618479\
085695503970516155178261342306038843504*q^72*#^5 - 95061228173543458430449369\
93312426182285014550610839866517327519828636924954332*q^73*#^5 + 
     381556628037063901825925089704504019488295335785961457215101178399424411\
9456493*q^74*#^5 - 1491116016775916141120375035837697073373948447730077709571\
366225100854668382440*q^75*#^5 + 56736562329926660365618654454847045139940393\
6697872571520096444220478096173000*q^76*#^5 - 2101899807347384648888680004577\
66734147931566356260463702103622919151748958008*q^77*#^5 + 
     758145613517467588448618345564851359793308884391000989794898430076283422\
14052*q^78*#^5 - 
     266241055107740020731781944352190553337812590369336791749719116866917739\
78258*q^79*#^5 + 
     910259643559513563840141082690599412154369861223968302467597594808750011\
4848*q^80*#^5 - 
     302974019185991429535631079134501530650849745926502251572762841789145756\
7576*q^81*#^5 + 
     981687248715568535428185779221462756398021863563552262852555321520980816\
818*q^82*#^5 - 
     309629409172420290120973981221842253954211727414649088303221942800624252\
426*q^83*#^5 + 
     950565237932639763948546819173551861011269587324146830101926407257750233\
36*q^84*#^5 - 
     284025530546287143046200435586187057514605871447937460979653457860729852\
12*q^85*#^5 + 
     825903334246659196926064475621030016771422213235454993919639784303874552\
6*q^86*#^5 - 
     233697261313397059868022356512187051717721096598658648529069736752416272\
8*q^87*#^5 + 
     643401668849187962072465362192601242289682483392609159122643090271797000*
      q^88*#^5 - 172330361510250248127870811318380654762737048334713124554520\
015376636072*q^89*#^5 + 
     44898781505354477115448269194384981430336421198193888588253991848421574*
      q^90*#^5 - 
     11377257412299018340444701430306185917833526647928326151434217485968332*
      q^91*#^5 + 
     2803515237061394656389638096994887660110625063962928413995232335811612*
      q^92*#^5 - 
     671672142560748387969165074662130529496829884322777638569549281386480*
      q^93*#^5 + 
     156430762002592011162983681644208184961039120026229586665833359724024*
      q^94*#^5 - 
     35408953097955320656555101562640358590718997917784120864722332177568*
      q^95*#^5 + 
     7788251276001349949697774000280729038734570499276722511316437034094*q^96*
      #^5 - 
     1664203850396251535803610566343155401612997996684028869590475593612*q^97*
      #^5 + 
     345390355813322720765715494016901355031102511492949403208339803478*q^98*
      #^5 - 69605219714155036378252797077480035343974147033924294994894696624*
      q^99*#^5 + 
     13617118283842893321384287527722090917447188830536852164618866710*q^100*
      #^5 - 2585336295362186361481812592851145761441318306988966815432666092*
      q^101*#^5 + 
     476218576666708156836873968659581751781166925026237911427612116*q^102*
      #^5 - 85077378766572989300007560760505014664638728325668356189370612*
      q^103*#^5 + 
     14736452222635885960847312130883258412471646441183352627340040*q^104*
      #^5 - 2473925091586552691137288914917986725372529758208967486846248*
      q^105*#^5 + 
     402373340514783933972177395134545724622981665874436054867330*q^106*#^5 - 
     63378974760411237098044528134417941524612749661383614460264*q^107*#^5 + 
     9663808145970424918025581798942619593832523477206039960176*q^108*#^5 - 
     1425741933009700921693248820149898529065582096287107422048*q^109*#^5 + 
     203429309637076647010591249611837391500533598833219943056*q^110*#^5 - 
     28057160730923363067253382433165101427493277535471704652*q^111*#^5 + 
     3738482775236158896172788332135754395059331856788568788*q^112*#^5 - 
     480969628513183415482718543941726547012715318181265176*q^113*#^5 + 
     59709551728478408089397321889033848298028625400648000*q^114*#^5 - 
     7148090632878326902204475983958799393523007423784860*q^115*#^5 + 
     824620444119334572013233298664084373751963287202192*q^116*#^5 - 
     91603837794548573205666892542794207084761902133196*q^117*#^5 + 
     9790948024860128797897475321865828482780150988833*q^118*#^5 - 
     1006050146573818533105528864804980976663325750432*q^119*#^5 + 
     99289826969829963553824780173201355830694048544*q^120*#^5 - 
     9402821806501984759088202674538669742934197308*q^121*#^5 + 
     853545941515094736539699551289716649670637407*q^122*#^5 - 
     74186242239839667316993502166527941808340506*q^123*#^5 + 
     6166263511972411004423042428246661610424494*q^124*#^5 - 
     489502780171580511121253675157317164123360*q^125*#^5 + 
     37060180304054559491008735377782315252600*q^126*#^5 - 
     2671844189748848591466386425344750804764*q^127*#^5 + 
     183121048639373531776363436215171493741*q^128*#^5 - 
     11909504826766002831393512388012632114*q^129*#^5 + 
     733508757297248437410353734640596709*q^130*#^5 - 
     42688690155128581384279901353383588*q^131*#^5 + 
     2341825146933242204787959513651689*q^132*#^5 - 
     120767588416340301053653209030978*q^133*#^5 + 
     5836905020104228282542755835708*q^134*#^5 - 
     263493513280788899842525609846*q^135*#^5 + 11067161956107077698214683528*
      q^136*#^5 - 430596531213752009098268924*q^137*#^5 + 
     15440959572223204358153025*q^138*#^5 - 507332640249445700862176*q^139*
      #^5 + 15167778269106407276632*q^140*#^5 - 409241502708816690216*q^141*
      #^5 + 9865583507508059756*q^142*#^5 - 209883170295204370*q^143*#^5 + 
     3879053795379332*q^144*#^5 - 61014523609664*q^145*#^5 + 
     794119481062*q^146*#^5 - 8210602666*q^147*#^5 + 63225444*q^148*#^5 - 
     322332*q^149*#^5 + 816*q^150*#^5 - 
     112009272831381326710368618680983466520903432316050501793323417600*#^6 + 
     6463011446129474783961612502446590236474299162164649540352192020480*q*
      #^6 - 
     185151672725599162972809454849931735995950295990696461856077326057472*
      q^2*#^6 + 
     3511163961579966145567365579877360717860823928434129228605916849373184*
      q^3*#^6 - 
     49583574981655981856200619396933938604583167369878440026378549260713984*
      q^4*#^6 + 5561555046968546963979623301753979306688415243413489728329926\
85937655808*q^5*#^6 - 
     516100764602094376101005323992365959280199112473265882789207499618648064\
0*q^6*#^6 + 
     407536209874248511203422464728152877007360678974756972289231847450424115\
20*q^7*#^6 - 
     279527800241346851474082409414323564450360183714859095405010552547922935\
808*q^8*#^6 + 
     169172147422428937278927023814946590607533573460714490271654176660463707\
7504*q^9*#^6 - 
     914641727346436979166555615512657133460537210202073954920890700945059479\
5520*q^10*#^6 + 
     446204710885351616582292921244118054973016930946877498041146186968084271\
59552*q^11*#^6 - 198043218995970100800001035677724184978086169637996189612144\
671814420287979520*q^12*#^6 + 80525268137772435204349410513793411680176479735\
0291001371163965636242768396288*q^13*#^6 - 3017206822905893453388068359106437\
078329849810409485694770240114566230613950464*q^14*#^6 + 
     104707235407857752800237042741622589500076246976900735563252298636097815\
59754752*q^15*#^6 - 338031920181871445761640884554763421713029604830518317483\
11614187080163161800704*q^16*#^6 + 101911632567474435497106264244536329873051\
495157741906493998679130009844471300096*q^17*#^6 - 28790927161748122526805610\
4159362124591943576472107200033148546731804052311506944*q^18*#^6 + 
     764488506112687171249606190801870391162194857194108720126592301154419178\
070867968*q^19*#^6 - 19131502721323935029517788095540870381049823438670838461\
46434244032316080310452224*q^20*#^6 + 452325857289386264993381041445526135904\
5936174577594384954969829994840572358033408*q^21*#^6 - 
     101259961334284378563999234623423120150164545206314568707171140344867403\
38337644544*q^22*#^6 + 215069990162357372514828751901463407341727509005303760\
47196931876531695771585609728*q^23*#^6 - 434182570380036628895184765157284184\
02138786802763572178452561971131329696009027584*q^24*#^6 + 
     834531464817332285482883998328196703973026765448929970761063295967000565\
75839043584*q^25*#^6 - 152953139467972251754062588774942712783966636668316894\
688004664711882252686119141376*q^26*#^6 + 26769117270726526323400649603519595\
0823880607409718133500478227152242900893064757248*q^27*#^6 - 
     447957756175703667815952264483450041164549074828167867783766425215872692\
186077200384*q^28*#^6 + 71761660054446568126484504202133686636694822974469030\
0640617346751470284341195571200*q^29*#^6 - 1101760664741106984586056513174793\
507306650559648476856031564840075726767207420526592*q^30*#^6 + 
     162283357877688023241777003918821118040805645548627071968972007617575735\
4851375251456*q^31*#^6 - 2295482708230572851105295151523604958508188433582163\
081375064738510884217613608550400*q^32*#^6 + 31209039345729114147879803454106\
51880827733476126836594140482677497016351833063424000*q^33*#^6 - 
     408188007789062017699220195605737079446028187868967297742732412320554648\
3038370136064*q^34*#^6 + 5139927362298653766170021965873125417041062710555982\
546672057046237026636746825400320*q^35*#^6 - 62358017478079491013236571923372\
05698930964538994365593115317889198000558966787670016*q^36*#^6 + 
     729403499585084840460072451643037119583179130383477676710747714560630409\
7078739206144*q^37*#^6 - 8231268498752318914080927464431406406544802322413554\
134750656275374362179670378151936*q^38*#^6 + 89671641435197612515382823765197\
31660042595604001987027932613999408122350334274502656*q^39*#^6 - 
     943589416791161576801595875695359309397199580164928324112669600763497566\
4069837455360*q^40*#^6 + 9595906126899877792796714430846156891834308587079858\
594067756198082664754353052819456*q^41*#^6 - 94359480191945151458618031177519\
33115419937874829511721752718687385428544741501382656*q^42*#^6 + 
     897615779709533251524893596049333802650081084575059602121147766647682897\
2533786867712*q^43*#^6 - 8264137529110696610706760220255985730411375435369542\
134148099808332163837957352033280*q^44*#^6 + 73670249525028705339325055849414\
88935959285040701540732427913393929398541672114433024*q^45*#^6 - 
     636134717795074284970258921587727899272226669234012746876984051588682262\
3336639812096*q^46*#^6 + 5322714884822771545259638626440625032445591482546507\
359375917969512275100572002990336*q^47*#^6 - 43171764652037746336616526983448\
67680726813840852423189331236970638023522028483764160*q^48*#^6 + 
     339543401804568857440633453991177130975127789732340292699577837556797121\
0060602886160*q^49*#^6 - 2590345051806027706064458369467567102660224728571790\
541331184196179812481976659360120*q^50*#^6 + 19174173663946176569840519287115\
79319536199534447281628421455292246597305333222660620*q^51*#^6 - 
     137750960881605419834805260986318220776759978947425038151047654471966469\
2563149462934*q^52*#^6 + 9607413654558831320407225598950139517943545879356848\
88085836158484280749067624891528*q^53*#^6 - 650669086514674096069340782763493\
658188530484528264621591024140886326911483748608968*q^54*#^6 + 
     428013014453193416135952640794631137393987938913273482655009495618570019\
790449450356*q^55*#^6 - 27352169688361757124935629876809933419015315855576361\
3156625578788759397221060754795*q^56*#^6 + 1698452243654015130496022195891816\
25132731349413227944577574556546599170760691949500*q^57*#^6 - 
     102500144506774353738426847219355741936683499874220513082434623441524548\
622423915106*q^58*#^6 + 60128769950173167206505773307727837652489284080510628\
052295722664447102981720486408*q^59*#^6 - 34292447207823766520737290859669996\
192001735264798964137061042207097766359997441745*q^60*#^6 + 
     190168784865981462650080453346493173282266664473940882073005821143859417\
54695021324*q^61*#^6 - 102557087165492509289891603738722679701656933013332062\
58759878716290840275756309430*q^62*#^6 + 537940056893903019695623259998927472\
1389067570463472195045117523220742231735522706*q^63*#^6 - 
     274470086724456340439847655036374461628164945561254425932580206282818772\
3359104558*q^64*#^6 + 1362371237284073289384450897079047858710277211699839114\
414254765102223682973444994*q^65*#^6 - 65792581996271553647941436928962186358\
7010757332103736555032625063108332081947108*q^66*#^6 + 
     309155184878081895338888568359390524495025967627385409074232842927641099\
346554372*q^67*#^6 - 14136011801158006303431383850305293540212360342691581972\
3507350884225086717707243*q^68*#^6 + 6290080664554311588681793234472848513259\
6701341870291778415838506505706747414766*q^69*#^6 - 
     272388209192937958598062447531298381976585927889152087524267475628370454\
46924143*q^70*#^6 + 114800207469042965446210438485564781828015400126333137620\
09329644169523772054026*q^71*#^6 - 470906353677162640655026663342740061517500\
5266862993069960202856549850786562968*q^72*#^6 + 1880073909684635358025647072\
606747587717601596975663291614658522199595898315186*q^73*#^6 - 
     730584671898596046814520536899992259372736300943910894252970507268785668\
274488*q^74*#^6 + 27632743766574657620278438067648682183466918689785141968640\
8533914556102657818*q^75*#^6 - 1017263917519438257349921849439720698094522969\
11880580441873417948305406393692*q^76*#^6 + 
     364496696790118270199416380810520131706798071437956436653522368452758287\
65596*q^77*#^6 - 
     127114123934585940185941395334184834886116460385799447039590627105447908\
05728*q^78*#^6 + 
     431439556386400275577751259821588819478380446254703204841218065336392545\
8700*q^79*#^6 - 
     142512665328427181443013116158129359480123819522842929780113553654247096\
7794*q^80*#^6 + 
     458111723394757138075917089707462913137250570420461068760045595175373368\
402*q^81*#^6 - 
     143300106609226845527801046932908236007986290776295072608733924292201255\
730*q^82*#^6 + 
     436161249141700432176132510337073405232371150480978419741493465166217786\
00*q^83*#^6 - 
     129162632932054803518474450282432941925721096208606354915224072888334970\
28*q^84*#^6 + 
     372113266051306574776510238282914161690884377501041432249064334858298524\
0*q^85*#^6 - 
     104283691486840052764232312830581046739018151974737983442815892886077405\
2*q^86*#^6 + 
     284256471709453386624522335216158790233410779302426102902321123629873248*
      q^87*#^6 - 
     75353232739916546539785801966210956525292709734395334699689566807475442*
      q^88*#^6 + 
     19423647448343612789972224776374557332456628559715845806877219641801472*
      q^89*#^6 - 
     4867788323206725178724210115629820115741541664721616793537887450011820*
      q^90*#^6 + 
     1185861239302258415191946715483854410353307541864926011353517195572552*
      q^91*#^6 - 
     280776744110209732950938735574657435706686038352933211349372338219262*
      q^92*#^6 + 
     64599853903128780202110075551941889934525733187925093929393278794664*
      q^93*#^6 - 
     14439668946488659037201876201038550827785896648899810780795250301020*
      q^94*#^6 + 
     3135048358161874138752629615020214473935140653714603605600723370348*q^95*
      #^6 - 
     660985860046474279946745252906601071367756959039562504597547647732*q^96*
      #^6 + 
     135298800736515846108315591108267667519151319578695356410513900852*q^97*
      #^6 - 26880388470956062599887344171215339213110761748798454274647738320*
      q^98*#^6 + 
     5181978554483515104581402264713653363908427589854650388871991960*q^99*
      #^6 - 969047714041556697409312356465052472167706219124817746713496370*
      q^100*#^6 + 
     175730499939224102407346988733175829160181362826926458972347540*q^101*
      #^6 - 30892712217741081536131684614483411502018649913620859115592362*
      q^102*#^6 + 
     5262806223332347143262680279572156592188900365018365094274044*q^103*
      #^6 - 868494854208042917214298390725336612075465642143909022084684*
      q^104*#^6 + 
     138781545172811211312304278575289453751265107825472453441148*q^105*#^6 - 
     21464769487256281271422517919584055543863250185614251586680*q^106*#^6 + 
     3211847532337194074312306888165423949532951513231918701180*q^107*#^6 - 
     464739824710697814806166731696013616282783499459810878148*q^108*#^6 + 
     64993566030635407373072489873556595906895846035483050504*q^109*#^6 - 
     8780147495812089977936327582439357363570816387857426400*q^110*#^6 + 
     1145130326860673180658130376273647012029562548978704672*q^111*#^6 - 
     144100168665407246932166454682028353069603578311833660*q^112*#^6 + 
     17484298842975922805635804981637466775511968021035668*q^113*#^6 - 
     2044114918365457423117731251732943453930332974095444*q^114*#^6 + 
     230099095707479051770584853609040548487302866466892*q^115*#^6 - 
     24919219463653884303233949279658672764185466190954*q^116*#^6 + 
     2594164894151632826164605841823062106871434326576*q^117*#^6 - 
     259365466575339867582220761810473913627482599324*q^118*#^6 + 
     24880413566849872779488819458563415180448663548*q^119*#^6 - 
     2287610925492329398702250595662707448661797019*q^120*#^6 + 
     201372286201196544196742534372335656748754068*q^121*#^6 - 
     16950634871782904749730632242049112030875074*q^122*#^6 + 
     1362618839371428802062042027267428752821408*q^123*#^6 - 
     104460267462058584181111569893810937187129*q^124*#^6 + 
     7625167800146057919278732582933304436684*q^125*#^6 - 
     529106068974881575964315690431784470366*q^126*#^6 + 
     34836709866518989016479256472925766898*q^127*#^6 - 
     2172009104985118241419718645549906494*q^128*#^6 + 
     127954993260171979351337408680864650*q^129*#^6 - 
     7104987064556442854387340295298652*q^130*#^6 + 
     370852457662126609234891107176996*q^131*#^6 - 
     18140699369360647953605557549355*q^132*#^6 + 
     828784863312539685206494309550*q^133*#^6 - 35228133377709423956240723039*
      q^134*#^6 + 1387035327863158967141705770*q^135*#^6 - 
     50331305295192302985180836*q^136*#^6 + 1673354817118422619988354*q^137*
      #^6 - 50621390715052333200256*q^138*#^6 + 1381959457321258726266*q^139*
      #^6 - 33707746678481580760*q^140*#^6 + 725545697561215196*q^141*#^6 - 
     13566979890181456*q^142*#^6 + 215899656513252*q^143*#^6 - 
     2842877597490*q^144*#^6 + 29736803274*q^145*#^6 - 231660786*q^146*#^6 + 
     1194816*q^147*#^6 - 3060*q^148*#^6 + 
     113984137432258709377584612317422962690547789604317288068022272000*#^7 - 
     6439016713007844972337205994397761049920661975805815086270696652800*q*
      #^7 + 
     180579285471852497882425368703656391543325786114134321385370361528320*
      q^2*#^7 - 
     3352031458507556333590968764637027824165408030556944679664767845007360*
      q^3*#^7 + 
     46331040672979776555009791210361048506198515202183695321423915624955904*
      q^4*#^7 - 5085899635427329790524990133976012614187259370998230774144427\
41578858496*q^5*#^7 + 
     461852150368496193026254341307917406880012088127634367688584945469489152\
0*q^6*#^7 - 
     356854097617523313079299263323126931687662420539595979252000289507382394\
88*q^7*#^7 + 
     239477157747431875113499780965334290002423771026465529696697326466873950\
208*q^8*#^7 - 
     141788370686490803346191073776911542876755512922720398922033713345123791\
6672*q^9*#^7 + 
     749882024112394223755378488083683877468650461605924189179012210621042969\
8048*q^10*#^7 - 
     357818865695977577506711587880983187165950911046796746317136063145108958\
08512*q^11*#^7 + 155321871189088902199180351193635116413725259783788861718635\
291242286546944000*q^12*#^7 - 61759559813652883844920353797172744332199964523\
6753269220235328779387622391808*q^13*#^7 + 2262724576510681288117462657835760\
286257065976718226167629731230466006719660032*q^14*#^7 - 
     767737086254847545146331042777750575363436104466223576137930451371589534\
2727168*q^15*#^7 + 2423018554098040846302828738116664975722092884306584048522\
2367360310615201546240*q^16*#^7 - 7140676001129598165516948189009168828045947\
7390827246568370276427625304386699264*q^17*#^7 + 1971698209196789687938928517\
79296032599608921788363602817425375221383028749107200*q^18*#^7 - 
     511654707784389423621154814414367625695640027521319237358138745174617702\
981959680*q^19*#^7 + 12512025608143533537134118537053308430760951968017328672\
11712981634065222873382912*q^20*#^7 - 289036752781362597557914951176249998656\
7504235922508148419764683319208104257650688*q^21*#^7 + 
     632138697034973896768991644775480854770129097405653147273958408707327283\
5656908800*q^22*#^7 - 1311524765478471255887342977349708136425557181604463876\
2288445151322038675479461888*q^23*#^7 + 2586065053782568312933690536802198902\
8738471385005897598965323483735248365602996224*q^24*#^7 - 
     485431189042454095610609339145659507886631836898422332030243520875201359\
24672364544*q^25*#^7 + 868776283894079046016666640138927969399458209818587550\
16890771234267301763759472640*q^26*#^7 - 148454740172822452135593780062888448\
884180947735889123318145527821785707162929987584*q^27*#^7 + 
     242522773941501028076937559030913475276965782882802014069191153396940294\
305248968704*q^28*#^7 - 37923419369250260611853736481759436633591545574610074\
7212796196339966393078108913664*q^29*#^7 + 5682572714882433832707448849028077\
03980756869006344855880965892075322910958772289536*q^30*#^7 - 
     816801804033410923044170242406445168086529737526670143256286591263215174\
253855899648*q^31*#^7 + 11273089628024110888176944504348113615007526475215628\
85485317199463480196662138241024*q^32*#^7 - 149525696699742464656931534321863\
5554731597439006187352639027339772855294422892150784*q^33*#^7 + 
     190766193983189376788433208898066999463433894570818289009899578507562524\
5654549463040*q^34*#^7 - 2342837015868934670015914350315412957335387080990310\
632936695286699571560503605854208*q^35*#^7 + 27717777814278309184262757383612\
00693471553448333632931411581982991041060928257130496*q^36*#^7 - 
     316119245729814398575646989700773003853557810479293317564113374780826355\
2576838238208*q^37*#^7 + 3477776447452416303244126703263702604426151431810252\
628981939257767991883721059876864*q^38*#^7 - 36929670827095031882838663860473\
31970036453786658086606223969004755459345238134456320*q^39*#^7 + 
     378722579707071414237042185404246041946759516520096211664881373379663910\
3325421223936*q^40*#^7 - 3752952621658621792595062620395284080907155189057823\
117490180249346712878905547442176*q^41*#^7 + 35954347667421138910510523523040\
72358802964831687753766043361292307590948880742955520*q^42*#^7 - 
     333168260090190105590628466046255118755045284386289303101462691501138153\
4388911047680*q^43*#^7 + 2987480270562947004173808967388662642541478833485638\
205463458084975641996274118570496*q^44*#^7 - 25933413711794754865075800205326\
54231508467975832733794379444189711811976400009801472*q^45*#^7 + 
     218022280544342735720251918385535704635472525528803952749977211955028073\
9520997602880*q^46*#^7 - 1775791152340209212604432822659633268243078204306040\
293735916205775010724541437038464*q^47*#^7 + 14018014040709581875505864235946\
13185003953783205100311350081251223129616478538253968*q^48*#^7 - 
     107282644157655406199497099314915524144310899460683811680614259556293444\
8149301590996*q^49*#^7 + 7962639950058240402125692501462076178973426509038270\
25037503541009686616744055327037*q^50*#^7 - 573320503247340475899222749592715\
335457354179190425624875785130321209101423379614114*q^51*#^7 + 
     400563242045115550931338803313756689844188535911829614193932930233959261\
601585237928*q^52*#^7 - 27163830969907801786493006134899795837534956554631664\
1969018588583632689378023924166*q^53*#^7 + 1788394384179616781048897619854492\
05205549181316524097022530445169046187211614962215*q^54*#^7 - 
     114337116902041412758707943480153840753077790990696350359488639420440344\
314475961816*q^55*#^7 + 70999564006099438445876038949958847302239160079025979\
776909686538613872463579456183*q^56*#^7 - 42830708590081362139137409585634509\
875675101512387986379383077498610692805152037252*q^57*#^7 + 
     251053689229905806339914375682617305555215756211329036079599339144726571\
22912608963*q^58*#^7 - 143009399351684229812019978969745845755425038011379997\
30558387237709986416349969188*q^59*#^7 + 791805377229946191251497773862176083\
9589618319726288711070477087874190577869498464*q^60*#^7 - 
     426178995588025606166184897563728786777584194166796507385141822271571184\
1029298210*q^61*#^7 + 2230200672322069123337767521890593953574043794289704516\
237240780215484880357104227*q^62*#^7 - 11348216167782002860044749737900020079\
32324689655871553029684664627173726173039310*q^63*#^7 + 
     561553923562479248092965270445353901106981389528730037607147875470387689\
999884032*q^64*#^7 - 27025834146059429311985609032810137582337888978332117545\
5984727929932614022834322*q^65*#^7 + 1265112961564772186683317686524951116322\
19880385499720531454671184626155705223932*q^66*#^7 - 
     576071175491345994039814487612354574907260546234381470493344520807067413\
94677482*q^67*#^7 + 255181445157857147205273932980817974570486665288479489875\
33857497448867711326938*q^68*#^7 - 109969704705299885878382911613015246197001\
70248659443440571655490344872066730586*q^69*#^7 + 461071689284837647021801242\
9032420294618795997178439579073673343138754950919756*q^70*#^7 - 
     188083736339367376750435112019174091622665070870708849529227203784045297\
9311510*q^71*#^7 + 7465054079247180396902451891169519419438142648792163867512\
26498973240498880228*q^72*#^7 - 288284135141979745320436086880386302517623309\
983110927724284538533061925904672*q^73*#^7 + 10832217190183882734826383060274\
0328817561070184143533535608285823236717800860*q^74*#^7 - 
     396023713989533616660502385046083978236890557358360657906034542747555204\
51532*q^75*#^7 + 
     140872508039780304971337938741900450743707291784724178487065568030621153\
57343*q^76*#^7 - 
     487553334175287458949417521103317611171723567461402929063428854431390473\
6894*q^77*#^7 + 
     164170088725380577296215855530694932850507581725519100390058361467208404\
3600*q^78*#^7 - 
     537802339146741318308515319687295536972395732257629096076711497334851695\
902*q^79*#^7 + 
     171389545434940184762532150387037585743961254679097629135741763912324030\
785*q^80*#^7 - 
     531313233654885943135171004128525811682114931695216759447563025133554716\
62*q^81*#^7 + 
     160209647750167616033550889652088481334235733606828261588011408732284634\
20*q^82*#^7 - 
     469851682934862476068974801034987141136020478308952987384943746192937356\
2*q^83*#^7 + 
     134006101901058270601404399281843595913598208277280149169575539424869247\
8*q^84*#^7 - 
     371648786514072427335961215708084386788722715710731428347515069237089122*
      q^85*#^7 + 100215042157887293805104212639348409848985294902287583946097\
627766625824*q^86*#^7 - 
     26270462789713556113610303058940530288512259972658029903088178354582030*
      q^87*#^7 + 
     6693826457441146229411896955485269112838149111561036486285369495267296*
      q^88*#^7 - 
     1657619955142391190680219913534804162100240257131256865986706432294206*
      q^89*#^7 + 
     398864660320555608077302082115188242977535727575063003209619892778424*
      q^90*#^7 - 
     93243105039153656912731213020880109239015863311680675618056897508686*
      q^91*#^7 + 
     21172540865922116077246671297097185655635007996856097761787280173458*
      q^92*#^7 - 
     4668771381734524356281248203192344431769194213384877155154668077226*q^93*
      #^7 + 
     999556705954798215661388476330123500572273408856374929725291293304*q^94*
      #^7 - 
     207722027642990134537182071827595146841047399871167384503157856498*q^95*
      #^7 + 41890544637039502453452733493071051417562525831188169761420150898*
      q^96*#^7 - 
     8195745950808220182571415623011892979885568291902900805724534714*q^97*
      #^7 + 1555152454845009137005007855450267532442068746411670441300582218*
      q^98*#^7 - 
     286110847960198351964973642624691539380867371954149249526536146*q^99*
      #^7 + 51018641790799411230284296317151643582349102510138047820981562*
      q^100*#^7 - 
     8814628724810381676008088890660414030331264027716275142132114*q^101*
      #^7 + 1475018840153573794213437840470857298885319860706257601072658*
      q^102*#^7 - 
     238966658463221173065587817979808737581419090124719574369906*q^103*#^7 + 
     37466262444351270172487912662997722937638584122269085741186*q^104*#^7 - 
     5682147717629337266952947231928652764220500983862703642670*q^105*#^7 + 
     833196510762437631995729970366676468247461624114640470738*q^106*#^7 - 
     118066291031718530190326660718755686263367319961139177814*q^107*#^7 + 
     16159016600007410166570779360933569729556221195085284480*q^108*#^7 - 
     2134846377008492622419896509526492128001813707217458666*q^109*#^7 + 
     272092940585715957053415517999965266560591855884308666*q^110*#^7 - 
     33433816977414142257332357729988274425973523025741498*q^111*#^7 + 
     3957976926172271527620633704447320171120299654333652*q^112*#^7 - 
     451086334183797485645859014647725013628308600572302*q^113*#^7 + 
     49454283092005782375381167612329460195478604547375*q^114*#^7 - 
     5211238651969201673446481832211387250248913931004*q^115*#^7 + 
     527326856488439649097058850165784185911663171842*q^116*#^7 - 
     51191913292344739054815757271601310450248005968*q^117*#^7 + 
     4762717579877592503579293008550341641122431913*q^118*#^7 - 
     424185010609332972713666568621729477789584706*q^119*#^7 + 
     36122661037131889772158157929919204335354969*q^120*#^7 - 
     2937396907612919397047821856569052964477622*q^121*#^7 + 
     227767254790786016113732786374925700015253*q^122*#^7 - 
     16815120517188434543034537382381606044134*q^123*#^7 + 
     1179949239024426183299018218117505969486*q^124*#^7 - 
     78557623020374721493656069336172894188*q^125*#^7 + 
     4952279020561960392183306001589551253*q^126*#^7 - 
     294954894469915463058044885539540760*q^127*#^7 + 
     16556944495262359328990752579139646*q^128*#^7 - 
     873576996237536439796252440981388*q^129*#^7 + 
     43191941307989289777437516757274*q^130*#^7 - 
     1994369646427962898319669998764*q^131*#^7 + 
     85671430321976788428081385796*q^132*#^7 - 3408668319716563311401209628*
      q^133*#^7 + 124984291528290069526405938*q^134*#^7 - 
     4198511519037288907453264*q^135*#^7 + 128322368479391301799978*q^136*
      #^7 - 3539128550469966491322*q^137*#^7 + 87203935745803540482*q^138*
      #^7 - 1896050381644340486*q^139*#^7 + 35811394710334113*q^140*#^7 - 
     575596265444960*q^141*#^7 + 7654695741638*q^142*#^7 - 
     80861980496*q^143*#^7 + 636151083*q^144*#^7 - 3313176*q^145*#^7 + 
     8568*q^146*#^7 - 
     96610563297590033355900031038259472290252181296648830138439434240*#^8 + 
     5340806828774507508935422405571343297302586906499552017940343685120*q*
      #^8 - 
     146562082012879816710571055866911609675007769205514182648650740531200*
      q^2*#^8 + 
     2661870544452432694762186105231907695730603969099256588534034810798080*
      q^3*#^8 - 
     35994348992084378529084725255162486280969949157960818026696624524230656*
      q^4*#^8 + 3865193502423407331244657702015191277378381134132044172700207\
12484044800*q^5*#^8 - 
     343324545691407247495616721016599085617202765350909353310290803904269516\
8*q^6*#^8 + 
     259446434338451104371108406458952855671452298663260878760088864912027156\
48*q^7*#^8 - 
     170267752733349216001717919385235470564474362804207608087509352133418811\
392*q^8*#^8 + 
     985770469989385381697653152892575849841644590320989739560337794228692189\
184*q^9*#^8 - 
     509741547348507351778298972210728643000665208645430562312218858252937042\
3296*q^10*#^8 + 
     237791673920323419201847036257169115213344730365530474410073424376617720\
87296*q^11*#^8 - 100901159342310442964396822535376328711679660519394050923309\
170427940267098112*q^12*#^8 + 39214894989540072181624956152637565587862714950\
4283848540830623919882828251136*q^13*#^8 - 1404152990278762196071147877517030\
636301390415201099145038590320607519007834112*q^14*#^8 + 
     465567887535219964320376488451564880108360536848176235099955335899405425\
9408896*q^15*#^8 - 1435708313322461851854803041200377006000762818345704132869\
5450479655074291253248*q^16*#^8 + 4133693813833395961780379346560636568768593\
4764426644545122847126871281783275520*q^17*#^8 - 1115009922745569585992473037\
42633549732552406573787217310734771682746838848372736*q^18*#^8 + 
     282620499219987492933091664688457208551710971779747725157184723256254618\
312638464*q^19*#^8 - 67498020139058460659119085221665377367032174576340830992\
9005437591370729932193792*q^20*#^8 + 1522652372391624590375608637846578706152\
303512030470567609546707511336362315874304*q^21*#^8 - 
     325155513557581766991120187278810139007847836373195432148114783641166555\
1619784704*q^22*#^8 + 6586159533561710287009568917639111968609890618948949106\
953435553343774596414832640*q^23*#^8 - 12677024138981068611356140727902405708\
773557153125294054033984436136469041889935360*q^24*#^8 + 
     232258665192703906717425957069895373548304486995536727036080465846282858\
75526041600*q^25*#^8 - 405659785055968838932124359168915907187241241097360085\
99359165011277246394338902016*q^26*#^8 + 676394833108405830722813791331220789\
92240914730049058862319482518585646176517750784*q^27*#^8 - 
     107808370067883427666299722978434186629789868097245410040760994226714242\
087014891520*q^28*#^8 + 16445298045745741048039475128223663668855769992049866\
1085477814072859231806804721664*q^29*#^8 - 2403549915328872800502613993203873\
44599325823072471873087893017894231970147651026944*q^30*#^8 + 
     336928132434215458791888385432602098935283945273089749903868693092422590\
003422953472*q^31*#^8 - 45343339214021351241640232058340873767225037018679912\
2222626899962637704589995966464*q^32*#^8 + 5863713736058403025423715977402746\
54936861130163588947834813493323510127176315011072*q^33*#^8 - 
     729256062688469005574904676556962851571708021889111419201333430216061556\
148868341760*q^34*#^8 + 87292432736781446969689835886668230234387640308061090\
4839215452779230858511814918144*q^35*#^8 - 1006425928532593370286344136950437\
470855891240555849277118817906198445964966462097408*q^36*#^8 + 
     111839449656316963726351164548009470822245648492944381337657462527557457\
0869206657024*q^37*#^8 - 1198662618363826258604202165245347223321642604926716\
205156867200759884305717721128448*q^38*#^8 + 12397987741166535527194043898306\
82658551579456695213347433842883166643603773794720768*q^39*#^8 - 
     123824149896834533580525972351686571210796821557306931513348881532551110\
0914013466496*q^40*#^8 + 1194791663286577581534259907072185005281476917676167\
428567948892805566869856017181312*q^41*#^8 - 11143730625778224975799687193168\
94999958021097705923677731757631955623945097014387488*q^42*#^8 + 
     100514008220744072175866717518059578527901477290988805582678166125870665\
6658088612608*q^43*#^8 - 8771502343350997718841649558209205604335161404078305\
17071037875187309744189935764344*q^44*#^8 + 740892556662811236277389486163085\
534261766407833390565341796953384885818832619847672*q^45*#^8 - 
     605957362569040853599498546253783489769628690094850843768810193200754038\
022699954146*q^46*#^8 + 48006065197326699273662665001999474352558988755637389\
0827224153956810868820522757468*q^47*#^8 - 3685271021821021405934671187918443\
93414869958595457573526381042034569451087563656564*q^48*#^8 + 
     274223742266207923854182306964582847727568072474361457429188143172958900\
640266554680*q^49*#^8 - 19785061784280082577201093440298073820238348822873108\
9797422379089051960109983453654*q^50*#^8 + 1384499422883047064606415370148113\
57917621687527770747305980195945753042508125185302*q^51*#^8 - 
     939917324850678997021861873436110959865700968006586303388843443485567499\
83145947101*q^52*#^8 + 619211636723414124648617185391635889685719442631007743\
34738042432418864414843878148*q^53*#^8 - 395954343296192032677441988149273129\
97190200043062800500975159818783064762427969702*q^54*#^8 + 
     245812984251595046023209835896154609596969390163534746870323309375091307\
91369023398*q^55*#^8 - 148186572306671680121138881101074454352698469240845015\
64017020986500596662903976880*q^56*#^8 + 867643933291464972199154063156019957\
5046534157329237064110506858399689721414009328*q^57*#^8 - 
     493493137142647940423658998202585745610972159331120877303445855123442745\
8213378150*q^58*#^8 + 2727093233983657721533776822862804018012424338713910489\
261570521546126014136085818*q^59*#^8 - 14644172678808875009252983932305228878\
11808498985018126092650255424191132399894868*q^60*#^8 + 
     764252503187517847337794046398658892756992572365685692935898246004505274\
201359630*q^61*#^8 - 38767865825628848114791410667921228081307653567279244611\
7743858511387776836881593*q^62*#^8 + 1911703374794790769480936670841294593434\
78873021071851395117351973697814275204544*q^63*#^8 - 
     916490983277884318971702677836911508791267137753913704119605803312246429\
40151704*q^64*#^8 + 427204138934153651274411887267322371692270387634488488890\
48650121636596216809504*q^65*#^8 - 193632323491578880652006885778921229487402\
37127489146514459678947842607633426942*q^66*#^8 + 853465903129001613508388445\
0890896824164709082624104678791181275012166344908108*q^67*#^8 - 
     365835982658495679760828759991071534160104458607894007577693302353616103\
5743346*q^68*#^8 + 1525105576378800649239125873814235037020732638713583613037\
380336177648158202598*q^69*#^8 - 61836275051265477041644709376142201666951538\
3239259860155422901605691956840583*q^70*#^8 + 2438533472982122224810354787954\
51134234232335303363951806318751706053268216220*q^71*#^8 - 
     935327275971738704343607475039060942077306618501396758622005931386573810\
69799*q^72*#^8 + 
     348940095579131221696145485135923177224056247660402805293842972967588971\
32138*q^73*#^8 - 
     126616093813556506196954889229204363374494846785437275244046888078948628\
74660*q^74*#^8 + 
     446860020284338756907913921476126692412382752711146893767367859472062078\
8938*q^75*#^8 - 
     153386754646270953730058869348349608613829152055523014029045493553970947\
5316*q^76*#^8 + 
     512062050340483372844626621623505632779144261708902981879914952785549591\
790*q^77*#^8 - 
     166247705021523788252344554618066569596607340037112969457740790485386685\
866*q^78*#^8 + 
     524882788293511769812741899291046216171016230977525387734583686695613208\
98*q^79*#^8 - 
     161143624585102188886755209909655340096384107784157497065855775081881213\
39*q^80*#^8 + 
     481031750874300834175569985606823770767078748719286341658659838449917324\
2*q^81*#^8 - 
     139606284721022371601358850403114730799380176212070310200019831674145683\
2*q^82*#^8 + 
     393878793969878132042173243538303476165265777089523364418053578431354026*
      q^83*#^8 - 108018295140625909373414945679219078690365400250062037688183\
582022198215*q^84*#^8 + 
     28790856407340068748219470350296616601331343293760266805271493663185030*
      q^85*#^8 - 
     7457177604930189448794998298500559321063997231093853353578956450775622*
      q^86*#^8 + 
     1876685956246782908999664925413450112643594601790915822529881300086326*
      q^87*#^8 - 
     458812063552807052976957486062808066701186464184002952352411876264455*
      q^88*#^8 + 
     108949987123472343260631717876682635828770082036776606947698505832906*
      q^89*#^8 - 
     25123816956852863816360182124176239939051958792619957926635039477276*
      q^90*#^8 + 
     5624977584633565844132871774738937566119559557323316842410615429426*q^91*
      #^8 - 
     1222466098793426701563409149926635529153298337966843443878235446877*q^92*
      #^8 + 
     257828551720214973991536791710803135061966599990937191464288889034*q^93*
      #^8 - 52758635010362049995193298471487262893241347287095910136741576008*
      q^94*#^8 + 
     10471459634273349239616007999354278248284685665374371308025107522*q^95*
      #^8 - 2015333947474561448864691800898554082294934323811590937683225971*
      q^96*#^8 + 
     375993012725353244454511065885006365507789440690563878135372418*q^97*
      #^8 - 67977271575816098302353949419850295090053792943216163024567064*
      q^98*#^8 + 
     11905512128424038899653238455605319453123420050298821468901630*q^99*
      #^8 - 2019168088508077348210557964230197122126761482464491349692189*
      q^100*#^8 + 
     331486950842833278823786488912386689604413264669245842847682*q^101*#^8 - 
     52656111057877231037111260972055904887338954795437715655376*q^102*#^8 + 
     8089597693706081546860035643343528889061270562749297246618*q^103*#^8 - 
     1201423582919612490922299573187133171563364471248580633121*q^104*#^8 + 
     172400612556438413936134834678859400855126137022296370598*q^105*#^8 - 
     23890397142666430680194168641198097536526588517107302112*q^106*#^8 + 
     3195240025441811601169043943992391903132731231057632330*q^107*#^8 - 
     412208406919613874094854876280551888188747527031308833*q^108*#^8 + 
     51260629675984985139602931408589894352676401888590234*q^109*#^8 - 
     6140541851327606610050253464380569226874977297317372*q^110*#^8 + 
     708054934934437456325819832117976305543463991172234*q^111*#^8 - 
     78528033148900268531922293732849848555213062060281*q^112*#^8 + 
     8369822341585969577701321625694122174834483159958*q^113*#^8 - 
     856548205269414342339394561583324990894335145642*q^114*#^8 + 
     84083987431725058769095416951778960809152884808*q^115*#^8 - 
     7909541951621913674603401214222370706722063144*q^116*#^8 + 
     712167392050017468474098890066289431876183838*q^117*#^8 - 
     61303261338896002780702798143213498775339860*q^118*#^8 + 
     5038386290910700149580557126105377511165084*q^119*#^8 - 
     394815393034838542770198340314567226395341*q^120*#^8 + 
     29452811343099242321377597858562036590366*q^121*#^8 - 
     2088166484122797545241397545266396327070*q^122*#^8 + 
     140448530122724621439173227403811885548*q^123*#^8 - 
     8943634834127340745310780212127193075*q^124*#^8 + 
     538020257602358970946024233378898688*q^125*#^8 - 
     30500867955875966213701883206968575*q^126*#^8 + 
     1625092232231294280120384593950806*q^127*#^8 - 
     81129930717167505911973553707721*q^128*#^8 + 
     3782188854897258772514556362134*q^129*#^8 - 
     164017893654982010371781552170*q^130*#^8 + 6587444169380236394704916270*
      q^131*#^8 - 243794998800119917582885093*q^132*#^8 + 
     8265380445949814711200304*q^133*#^8 - 254935193047150522476905*q^134*
      #^8 + 7094899779135396191186*q^135*#^8 - 176389149336125901364*q^136*
      #^8 + 3869328633184086552*q^137*#^8 - 73726192425302332*q^138*#^8 + 
     1195360669651988*q^139*#^8 - 16034509408655*q^140*#^8 + 
     170838561064*q^141*#^8 - 1355449464*q^142*#^8 + 7118976*q^143*#^8 - 
     18564*q^144*#^8 + 
     69244074885612406878867491411294538052775710405609874123485347840*#^9 - 
     3744349081325483977823839343368866596404358106360213381466344652800*q*
      #^9 + 
     100498482028943432213548596893683810755644437304699376580479248498688*
      q^2*#^9 - 
     1785047024482144147923879426716720945136628118123055238650131550044160*
      q^3*#^9 + 
     23603576583673179964365288136746681673567731093624545173554948143579136*
      q^4*#^9 - 2478282755200130964255719694717438271521901127154639769550532\
65444143104*q^5*#^9 + 
     215216414115410702919667451567347767640145784246001817183366750990971699\
2*q^6*#^9 - 
     158987651173152265653759211196554821954213121226860985970420671749659033\
60*q^7*#^9 + 
     101987484298703164639240459616968768217906554311475184347922233906377523\
200*q^8*#^9 - 
     577088078090887138586394933708658922424773624572513901890236353491331186\
688*q^9*#^9 + 
     291622191675533544275295866196186895651187389958350334496551229783398783\
3856*q^10*#^9 - 
     132930059424273917365097538381191867431116568136753061236341083545948777\
34912*q^11*#^9 + 
     551099296902323284770426459923287438237827499720752569041669849827056497\
45920*q^12*#^9 - 209238867790504490794834041319408017668815977752484014833041\
315352817002610688*q^13*#^9 + 73183488885242624163094362311247692113783254339\
1210334044655217022366736449536*q^14*#^9 - 2369944303571576140969732224103717\
368260972101839204481463464832847686173458432*q^15*#^9 + 
     713717131355763557348885665729014520554857749666633979861458668720318568\
6216704*q^16*#^9 - 2006552804062788847123923508128423154155275848672132731541\
3340320630607431335936*q^17*#^9 + 5284333722163320803914012739292415643905049\
1695368698303077055666163131850162176*q^18*#^9 - 1307556398097097620144289124\
36793787647008707561819554043117120338726651439349760*q^19*#^9 + 
     304816390019628396668644760511577940686465048272681914970873781298850109\
776199680*q^20*#^9 - 67109340423564559971766187387388294683431323085083097699\
0886895756518128135176192*q^21*#^9 + 1398465702519783701909722529737495100783\
590866131696949077450841848328009818308608*q^22*#^9 - 
     276384779681586359783519143396827186207249932631630208081172781181871742\
5122148352*q^23*#^9 + 5189937931064747692897401650154715065257851683691812515\
045332214780184473188171776*q^24*#^9 - 92751428613627391054329379469783607987\
02674109516781071940242758292507723235852288*q^25*#^9 + 
     157999017944650356612503333301069557540973763530019772349665114202070150\
82798874624*q^26*#^9 - 256906681095520483131938775865959107542351472310485970\
66581549621207570829729595392*q^27*#^9 + 399253023160160317729821378255715502\
79737997439922491892971152736447628256949567488*q^28*#^9 - 
     593738202069473091375193789575329496181150292201153134484317495344634197\
04689819648*q^29*#^9 + 845862420147627976494602660730546185698432334525528720\
88115655412933736116776730624*q^30*#^9 - 115561170916189031351236966086224227\
046350469587191950251310946180698039687201292288*q^31*#^9 + 
     151547870199264884542557823019345601357079025464657752881246511979273706\
283269775360*q^32*#^9 - 19094277023609426506691568585803428864539819235215301\
0448617690728107176459233669120*q^33*#^9 + 2313320863458841251928483142748946\
60888027305000128560399220538391060221388370577408*q^34*#^9 - 
     269704258663220689814868763661833633918614294555514135595724736848859535\
760722230272*q^35*#^9 + 30281483566260563764750059252357152537489764017151002\
5935668413505095669118079641600*q^36*#^9 - 3276437686064173568374180294910696\
54808058319146166190723373796567581563446645157888*q^37*#^9 + 
     341854656159231015509794070951193113884738053619256175993288641197647918\
164623274496*q^38*#^9 - 34415817023049157162340504229249821522420573861108237\
1769572940415869871699811021696*q^39*#^9 + 3345013261436250132365311485799053\
05229996822812350797630719090180627949252768516576*q^40*#^9 - 
     314045131944914403223359660062421138724425537678230563563108240325887688\
762164713712*q^41*#^9 + 28494309832926545129604929892428413531543271833979182\
5243488705570465351391641796264*q^42*#^9 - 2499772418800014119745467809608339\
30474796113196422519348688639728663620148736441212*q^43*#^9 + 
     212134484384822989414913121683647381771894204891732900255102731286999278\
699727782252*q^44*#^9 - 17420929357364089038683087867964992741318038711841836\
7870030165578307115671998862514*q^45*#^9 + 1385002680402494282060289308919259\
18270192673333102040131084286134637469939637602209*q^46*#^9 - 
     106637263300266327077949080599108752906430362719104668291678668937609675\
319696423848*q^47*#^9 + 79542030681868829635056698145130651377758554386889555\
254080024880633280837388226225*q^48*#^9 - 57498270088704735292614024616338214\
930776739254955563178383310806392627508193641606*q^49*#^9 + 
     402917165824208585663035257322253314336840444945466292281276380046852304\
30832797867*q^50*#^9 - 273781366259920475086422784728060231422040458496320397\
58300083394619160064394099436*q^51*#^9 + 180441120953539683380494212692967301\
17678637904954261808521843074797045755892606213*q^52*#^9 - 
     115377082320181777345452235621646798485154647906295174618499481737836257\
61110133412*q^53*#^9 + 715908809865408544701606447589851503932639067486539089\
0193310379686935729996188438*q^54*#^9 - 4311662958310577504804109374396689309\
884404288301266442569362428501194200903987440*q^55*#^9 + 
     252097795436219024214737749438697177607543678710564461459109407036968486\
2658616767*q^56*#^9 - 1431239310422617009964171006226245616137033899092189190\
860004238736406894485522486*q^57*#^9 + 78913278680557153660951721929509646400\
7794804894557198836936427948376486680026578*q^58*#^9 - 
     422622134276068273430946668925752165610620652875723068349164259226934504\
512593156*q^59*#^9 + 21987842803828926416247824004968784969615969451707786764\
9403609464517043582647827*q^60*#^9 - 1111474584129993253703787475501934338407\
99293100629912585527978908124953069339772*q^61*#^9 + 
     545953682049832878240853484158708579955584490675716247293446068057229120\
47354816*q^62*#^9 - 260614690477565679461696941448393898669873382013767333397\
66890804621031536861740*q^63*#^9 + 120912463506381782262278392038627142387785\
64607061053063615696806693882467540698*q^64*#^9 - 545267307724997886253702058\
8057050197512344739355801959234177110491214933830846*q^65*#^9 + 
     239026557034797493871028277233358137966375411695516301089102153112056995\
0617313*q^66*#^9 - 1018610834090282163064890692725508048336895982231029772957\
570121348688305713762*q^67*#^9 + 42200549015896530330314126602837375774795243\
8430375846633697816907942703114321*q^68*#^9 - 1699781020304208875049813683416\
43871753273566737927197617412896502424791403924*q^69*#^9 + 
     665649328649318344956865782370368946337377444929844310398347588224508165\
01123*q^70*#^9 - 
     253444852097561529134771865919622473716458476330670835047816402961179535\
92952*q^71*#^9 + 
     938231365312240883001741617292268890701422365757467583601204361543534428\
6947*q^72*#^9 - 
     337693891776859864435524293689708196374725940324409774549229650520891256\
3474*q^73*#^9 + 
     118172595332855317262824002458582349108004740082719523475914662555129488\
2734*q^74*#^9 - 
     402049383745286602500960389578988753047858761751343621745667165389419659\
260*q^75*#^9 + 
     132982663641550169670576364032038920411309769993076364694518418419206412\
960*q^76*#^9 - 
     427604975040940685257121955859099271355860152782297889132693729239129379\
78*q^77*#^9 + 
     133658555776362278619009373520798497287259704906019950486282393368890067\
10*q^78*#^9 - 
     406093753233815836944399055298032833656722240279983592194928138429284908\
8*q^79*#^9 + 
     119921094906411052576979810884474880095095340746767962844697897583778329\
2*q^80*#^9 - 
     344162595833812704695222560913766650942196688888634038903989697876709642*
      q^81*#^9 + 
     95980809750168653891767581840140206032432123603585051262575016676506417*
      q^82*#^9 - 
     26007961569896164802123414416605998027024882439027466435758710226557006*
      q^83*#^9 + 
     6846559994242104847973916141773543919977923565543251070643036265104431*
      q^84*#^9 - 
     1750733870207498414425398008165879573578445024873219466371418896064954*
      q^85*#^9 + 
     434791548552256409543746880592858059820542429833400333784780893310706*
      q^86*#^9 - 
     104853025543860582056993144345311786234231777199749633845823789463148*
      q^87*#^9 + 
     24549308236023466836550336823380330159412239153875807746620249710190*
      q^88*#^9 - 
     5579163576036974884327128783134612301207499201041221984007916180234*q^89*
      #^9 + 
     1230486844117267112803472710457079652788808762679705973873833257921*q^90*
      #^9 - 
     263307064019815569173874906158639010786839866642444955617475064194*q^91*
      #^9 + 54653519446920124591118225324810984623072230531214173778712178553*
      q^92*#^9 - 
     11000914208757946803767327526409189747280334155125148316065241242*q^93*
      #^9 + 2146700847703329590513606761679567282637635814628803274251499112*
      q^94*#^9 - 
     405989908445279696223536676047309317570027559652643570402252384*q^95*
      #^9 + 74390951816745336980775386252223992346210713121210133909856074*
      q^96*#^9 - 
     13201924791061948796282880727985080636153366534243603376951778*q^97*
      #^9 + 2268339930540565514710303264634877530016828317881702841695685*
      q^98*#^9 - 377193397586263882256875905084630954830887393675537976852026*
      q^99*#^9 + 60677213500538872677656179061913635497495052159467965918567*
      q^100*#^9 - 9438475942593327584461874228241893663439439413725095688066*
      q^101*#^9 + 1419023972091609118635756809450785311500879417414882195760*
      q^102*#^9 - 206097690541250581868261810763453994816562272827980763172*
      q^103*#^9 + 28901612697068399021988728020161959459037676692004455442*
      q^104*#^9 - 3911035153147418331900920508300044103481585855620493466*
      q^105*#^9 + 510412365096750722518366157435148859497746909782280585*
      q^106*#^9 - 64199609032898874258754055503161452106646911597548846*q^107*
      #^9 + 7777295670508260406312638204136992411564923810740543*q^108*#^9 - 
     906761411669645849601251359136237359991447463938048*q^109*#^9 + 
     101668624115045687255554644119802650711704986788281*q^110*#^9 - 
     10953372685340192403086452646135752177644533401480*q^111*#^9 + 
     1132888862960084754831811250865466944396947199611*q^112*#^9 - 
     112379821399800215429958515386384615550588611432*q^113*#^9 + 
     10680774451014723006506051076396505633413444472*q^114*#^9 - 
     971511238453823565738192325226531092557527134*q^115*#^9 + 
     84470044657828132816839614107649056565596824*q^116*#^9 - 
     7011390366529951218007333627244975080422506*q^117*#^9 + 
     554806441875040060752959719489129396533680*q^118*#^9 - 
     41787955188209329817660865287747348571684*q^119*#^9 + 
     2990953381880461208066456581969241015883*q^120*#^9 - 
     203060787683563295322462447825887183640*q^121*#^9 + 
     13050658033100206359567763178876555449*q^122*#^9 - 
     792268757082095386540030740863621842*q^123*#^9 + 
     45319866990950789308339056522585248*q^124*#^9 - 
     2436154531051026863124403123134802*q^125*#^9 + 
     122689400995069593121880006546296*q^126*#^9 - 
     5769230028090060929745662378756*q^127*#^9 + 
     252327736352034324482706250612*q^128*#^9 - 10219768359342555244250732520*
      q^129*#^9 + 381374160596990545315737478*q^130*#^9 - 
     13036004281447670099614924*q^131*#^9 + 405340672879986652798972*q^132*
      #^9 - 11371027910029021576866*q^133*#^9 + 284933462920213208533*q^134*
      #^9 - 6299138003620142052*q^135*#^9 + 120947730534717171*q^136*#^9 - 
     1975888752198540*q^137*#^9 + 26703285292629*q^138*#^9 - 
     286615040258*q^139*#^9 + 2290654985*q^140*#^9 - 12117612*q^141*#^9 + 
     31824*q^142*#^9 - 
     42467607724439599087056836058752479736795432475867487620323868672*#^10 + 
     2245216187666424903889760179990820585340029531233385455294259134464*q*
      #^10 - 
     58911835913728338012077852164735317457443760857882681269814137192448*q^2*
      #^10 + 
     1022840578549154185595626537540289803007346758183662810507440134553600*
      q^3*#^10 - 
     13219187963842341592322209137176695664287594241655443440436131991126016*
      q^4*#^10 + 135643613444907159674085336309650526816768363109757755928943\
304479080448*q^5*#^10 - 
     115105925085295821103425102508045492108757811533625520351690635557732352\
0*q^6*#^10 + 
     830827992530422886950947480438773178067059396470682887506741214421870182\
4*q^7*#^10 - 
     520680197802393320689725593667992038381134194690769214887918305018275430\
40*q^8*#^10 + 
     287801536901466796882552814779566366958322034139020210342044668599220568\
064*q^9*#^10 - 
     142052246808874088133568181263944160437558419695761643893027711676737965\
2608*q^10*#^10 + 
     632377332557749129721174034064761690486737586389539619469034543368935099\
5968*q^11*#^10 - 
     256009946136257933313956928036165979641435222855573601511403525668417977\
71264*q^12*#^10 + 
     949053815899433658475123144079477142629543872576102086051151534493580562\
26816*q^13*#^10 - 32406338226342734496715054488103991167686059452434790739707\
2997196198697762816*q^14*#^10 + 102439979304835891281897595681582723442314808\
9634528613035622014316952804130816*q^15*#^10 - 301104536432841369677270401993\
2225444224074875548630078501145054187089737809920*q^16*#^10 + 
     826125735437403493855025215941321831775182554673954728339452679253742317\
0502656*q^17*#^10 - 212292134395522806310992418508621952634115322148732563142\
10878026176927581077504*q^18*#^10 + 51250144057828860669481363576400126659631\
358388246714654734624915141723552743424*q^19*#^10 - 
     116548312642126999430108430565625339385834381151498068213128373091082454\
391848960*q^20*#^10 + 2502792195228902793283568897930113249003491810095081301\
37411335245586077753278464*q^21*#^10 - 50863706718226006420022065266859764973\
1613959731734150534959002652183771782053888*q^22*#^10 + 
     980220890707609784415161939977398466234023401074989844425262554231296751\
877226496*q^23*#^10 - 1794584666164423143646488405382543971948357442667902616\
623604954178160011825905664*q^24*#^10 + 3126451341474803313831968151712256898\
349638392768942607412875249422564187250360320*q^25*#^10 - 
     519100001119224400739038624408604314171646161169238063640159653628534651\
4271731712*q^26*#^10 + 822569995446463812934914294606387134096928215524047611\
0432792160189794305610612736*q^27*#^10 - 124560592955311870666934987272876009\
43786245258612536312947339061668731902568169472*q^28*#^10 + 
     180466039462477109586057772527322560467454321035144557341842521240223064\
81661280256*q^29*#^10 - 25043796836251272879396267672712945042290414855129225\
811763080485044541377965522944*q^30*#^10 + 3332291987019610120365405021133848\
0918170685711879274762979569450734008605492838400*q^31*#^10 - 
     425540733869115497009565029454283241633910225721304239878811594786042202\
65513479168*q^32*#^10 + 52201498086832730197475468539291776644743410252857340\
021527350782058047390966288384*q^33*#^10 - 6156459700766946942091451519132772\
4333429927927090486763638847768855847052558365696*q^34*#^10 + 
     698592684425352317456120700581833613844376363768287500634805288487993492\
44821341184*q^35*#^10 - 76327092087758071327016923013917735608869835481783176\
613210380872520477992491091328*q^36*#^10 + 8035107390398676184934050945122554\
3210351948761657000100279559951799019019210770688*q^37*#^10 - 
     815531777993704276376203204835404901958633194453358926375961482312115883\
98953274432*q^38*#^10 + 79852221171757205303876447064710783414865246821122559\
582671853266658482929965588928*q^39*#^10 - 7547005289233948465472005221891379\
9992332669776588017752057105705456014968050781948*q^40*#^10 + 
     688864080466510937431038155998321118322253731320283561601895822660836883\
72128739616*q^41*#^10 - 60754633299793897227953877710522752863584197840255546\
638814600113194401643112600432*q^42*#^10 + 5179823310922076495125403961832432\
4151986935476604028946523866229259373033833960640*q^43*#^10 - 
     427101040336905048571228024549467169997368304960633550401279954309586961\
05774070845*q^44*#^10 + 34072611240187922613063620843735592187714374468575304\
551167844253215587990169141052*q^45*#^10 - 2630918788451893706631807469688500\
5404311927637847019276290839665129045409332127880*q^46*#^10 + 
     196695581810355411226347514775023708497201730540774400439941491600427275\
95666024930*q^47*#^10 - 14243447891314288709314311087778249225539243477644266\
581193756648089931460317799229*q^48*#^10 + 9993280347275219175236227753969261\
893149842901163476008916097859192883395466130252*q^49*#^10 - 
     679522366324116908527281748014325454196847328124412539464918723622619194\
2467838322*q^50*#^10 + 447944505677957714133638776582371068076231904811905647\
8719189818914782737745896924*q^51*#^10 - 286341008380893142295763327321983269\
3809469491636760598582021930882328323186165868*q^52*#^10 + 
     177536760499546914223873913842659073750589812127897157151120214761204744\
6862925696*q^53*#^10 - 106791749625095115075236488577131098722618032508029909\
5236592703981462734680886210*q^54*#^10 + 623338672305027179974532102991074857\
014285094443515569082584632830036371440700950*q^55*#^10 - 
     353128667361932445227447710745091930269830383346325892877548279879274859\
151140239*q^56*#^10 + 1941974449718392465906513626014801223890810737603439475\
21337951099149630473754906*q^57*#^10 - 10368800456064626677760382277026086336\
4351448448662914267850537922415185502218468*q^58*#^10 + 
     537594429833350920589755665039751830690398604595933016964819458479551746\
19804192*q^59*#^10 - 27069679899920298261799595003228301339731780753684783686\
320937113138987261622020*q^60*#^10 + 1323941332854559669635113229874856363034\
0390318474142553211804818366943847627878*q^61*#^10 - 
     629015247093368571808914691845953001385826635531111566784929792663221212\
3828362*q^62*#^10 + 290338412392798865310954257243875793969337048995299442459\
8389801727538161283780*q^63*#^10 - 130207931161065532564158962962181163843021\
0174910351752521255727279365275887171*q^64*#^10 + 567405385710467162099324989\
712019755542908974185787685152055778445735510657462*q^65*#^10 - 
     240270702787781127921170726544122413724350670104187632257197428358205748\
976827*q^66*#^10 + 
     988741342635457215017635049341226762978931274272001390376506147936176505\
17276*q^67*#^10 - 
     395418677763314547768306321769024205942428396884670760542045949866167115\
42868*q^68*#^10 + 
     153687079669835106424279378362739147952785434874867675798987757951096201\
88618*q^69*#^10 - 
     580538899236531560564862464421183029963784200641201176116124060812633354\
7679*q^70*#^10 + 
     213128832216400766764545132325322082705256234529825980644654642866176155\
4128*q^71*#^10 - 
     760445616233871295892484011589957598693681436942158624061045067723169276\
401*q^72*#^10 + 
     263695296241646220331370114330627453724754578686032028810439089685343600\
610*q^73*#^10 - 
     888654770409174987056772501059377632938060736385284163233520244946563787\
02*q^74*#^10 + 
     291033798568819077000675950713550118149445196352343379186162580746050490\
36*q^75*#^10 - 
     926214471793341777398161695426896496118422989458380243992225728899980822\
1*q^76*#^10 + 
     286424715956782281186143390401244487812325386797243050930708052372022097\
6*q^77*#^10 - 
     860613275069053396840401478024303797644708583003357627331697535796043996*
      q^78*#^10 + 25122726716698347374714214365014508339964764402757454491191\
9045061413458*q^79*#^10 - 
     71243277984187245858850323473892772706778826483053955174276104436931536*
      q^80*#^10 + 
     19624162552343999346979659784302500371601343177665675811785078987817628*
      q^81*#^10 - 
     5249943508510937460492668909584457528368632532851233149898202965980072*
      q^82*#^10 + 
     1363875698084610727295806148488338474184758908565876459953713656056304*
      q^83*#^10 - 
     344021929403894840283658199074513797180157238301843220065985061875715*
      q^84*#^10 + 
     84239752644015172155463001491452609126381131613893659208284575005136*
      q^85*#^10 - 
     20021187828079041738269974615537362140734575446392307247668813148200*
      q^86*#^10 + 
     4617640325619871220502109066692602895663070506706269598355971342774*q^87*
      #^10 - 
     1033277227164087299254585249822287735318486848712486679070001635590*q^88*
      #^10 + 
     224275647592557567420860200245754534018787619681703951025163559544*q^89*
      #^10 - 
     47207460115348505142848964014789121784179920939079105330444332316*q^90*
      #^10 + 9633621384236135086662948525667848385139565487304019309563994356*
      q^91*#^10 - 
     1905452737342798237882137844617653179302601494858886027034291837*q^92*
      #^10 + 365180346855111202473104437357155733596472139849873420315723460*
      q^93*#^10 - 
     67792155233567074588183194198237723143746150691264854961696280*q^94*
      #^10 + 12186173496772783987901270868014471097446752817143379487293222*
      q^95*#^10 - 
     2120383952405826740195408118816959481046700050835412251657760*q^96*
      #^10 + 356988340117579216475592940701538905607614390876491762718240*
      q^97*#^10 - 58131057741697154727026478064531205257373736924816841626394*
      q^98*#^10 + 9151407374619929231776361964595572503680396703426378371272*
      q^99*#^10 - 1392167789908661219751152050814124777257854142686923514515*
      q^100*#^10 + 204552511596043398810226412282720686391430572875058544420*
      q^101*#^10 - 29013435583375852779411576227861064901600753909138125890*
      q^102*#^10 + 3970372281802103131944576641946007113362762794970078826*
      q^103*#^10 - 523891810451539076746725977531425087704820326216408834*
      q^104*#^10 + 66612172377538938342841750150913342707195911698787832*
      q^105*#^10 - 8155899159490698280906094261012932216295576606196664*q^106*
      #^10 + 960905841197044934609259409454497898120060395621972*q^107*#^10 - 
     108853682758275180799804652375026928547376350588588*q^108*#^10 + 
     11846701951136491691320381633481441482081538323108*q^109*#^10 - 
     1237532328215079931019576705916216494747193308972*q^110*#^10 + 
     123966578636052713129311227998029925049423227300*q^111*#^10 - 
     11895824712448125373716218898103969860670782003*q^112*#^10 + 
     1092307110860390184933958529406379115817200984*q^113*#^10 - 
     95859555571755949562448936700349467300471790*q^114*#^10 + 
     8029791036285798532028878074112107944502116*q^115*#^10 - 
     641123416444724610294567407646189524434837*q^116*#^10 + 
     48717490529718033389332008360188593816480*q^117*#^10 - 
     3517317733563258343351705765631619065854*q^118*#^10 + 
     240841662225149308516279541963697360764*q^119*#^10 - 
     15609099412117366160852403123750132659*q^120*#^10 + 
     955421467111232916359816956833308574*q^121*#^10 - 
     55096762733143924513716260489001008*q^122*#^10 + 
     2985355378306992423428789642478444*q^123*#^10 - 
     151527524713468860139609011504203*q^124*#^10 + 
     7180189335559001522057355227846*q^125*#^10 - 
     316415389341041299632387451854*q^126*#^10 + 
     12910704357509673889807789630*q^127*#^10 - 485309535333030917547025309*
      q^128*#^10 + 16707589348777391149141482*q^129*#^10 - 
     523160479010361401416227*q^130*#^10 + 14777611757858459631468*q^131*
      #^10 - 372805842722357484309*q^132*#^10 + 8296609321222265890*q^133*
      #^10 - 160340640787545079*q^134*#^10 + 2636218626649022*q^135*#^10 - 
     35851215779977*q^136*#^10 + 387173983446*q^137*#^10 - 
     3113028698*q^138*#^10 + 16565536*q^139*#^10 - 43758*q^140*#^10 + 
     22498524846163277114800843946320494822168171436554204923748679680*#^11 - 
     1162375700258105711199218902705356943123576004556297863959884595200*q*
      #^11 + 
     29801292056735596856229519427783273309357990333547406680700884090880*q^2*
      #^11 - 
     505517435341513838721077110564665723779451692509269745384405044559872*
      q^3*#^11 + 
     6382333401180182677969768245389322643834990084195273837684277033041920*
      q^4*#^11 - 
     63969185561594654422679937525735939430565468515088927703651699375734784*
      q^5*#^11 + 530170445366483164594143662462182289275468711701398054026121\
090747596800*q^6*#^11 - 
     373701003660955991820729760945798696055900299840472149737604632120026726\
4*q^7*#^11 + 
     228679790686263733441449428612539858781902593064422275032245797539282944\
00*q^8*#^11 - 
     123407341171838478960528985520634791175503450514504386593787098701534068\
736*q^9*#^11 + 
     594612489449552904205905713266527461304958128290107120387208692268676415\
488*q^10*#^11 - 
     258372561225451952312864346337832834361194716424214320693610869592031022\
2848*q^11*#^11 + 
     102083724327956352959116928366943180106440405910208433718731279103781901\
43488*q^12*#^11 - 
     369287584936265697195057882923191641534804512471592435269976071494411915\
10016*q^13*#^11 + 12303307192837938825757411410069094338531540341859784177247\
4160946675170934784*q^14*#^11 - 379421956572344850312436237945871968438675342\
881049972403561461822821689720832*q^15*#^11 + 1087861342677546222418447830673\
577430472278121030704862115430477040540125757440*q^16*#^11 - 
     291103220346523664282289416239010462854356220394743668864625610796791261\
8229760*q^17*#^11 + 729490836376619356938473948580108999286325448729258870617\
7233433577157767987200*q^18*#^11 - 171713986412542597244758365754547219438869\
98830972217817230710593248373090811904*q^19*#^11 + 38069734655328741003001964\
262954834071649367793793517368685563837905681968005120*q^20*#^11 - 
     796892269388931185051531384070867893389692348975509792176376799721599471\
59371776*q^21*#^11 + 15784124324136546773222336360480700279039215473390336585\
9639835143944644731994112*q^22*#^11 - 296421567588031841527437217994167981230\
718229607217843655256449679628615271055360*q^23*#^11 + 
     528759050880992660550361727389491678831700952424502565389878592108621036\
786876416*q^24*#^11 - 8974022252070749441903433350101821613252300667534726240\
76719046197178740092108800*q^25*#^11 + 14513113671167727752426265875096187293\
10378336265690510501837761827496771300016128*q^26*#^11 - 
     223968990444492550845238802271419595071322463028597082102091146727848052\
2187997184*q^27*#^11 + 330241278423552557947740044535355333974137644245546303\
9880925797547004683590692864*q^28*#^11 - 465812181116978098154034834948514020\
0913071762141364270493483793056447985063063552*q^29*#^11 + 
     629227883990497956603163632664585694106549504585941936164829462292635071\
9966135296*q^30*#^11 - 814835180400843275005294382080929684676557046275243213\
3787532424834025261597618176*q^31*#^11 + 101253953198340041068630506680051281\
55599138854199506326788494222563166145975092288*q^32*#^11 - 
     120843080992187751999828265938851925674959929084833009149409721419708418\
40598641344*q^33*#^11 + 13863098016437030450501810607581189614767422455107449\
282142133847639912377063216752*q^34*#^11 - 1529905981313726727952424598543561\
1879803179553454841375299919441811390649058594208*q^35*#^11 + 
     162536323978782901652487900300663132606035961197168457497971129806470256\
84610892220*q^36*#^11 - 16634602940653995820717503127620661751429075249479708\
243347892275104534440371290700*q^37*#^11 + 1641070126825008724727455812292493\
1411748614898033466564108344094773956505642233729*q^38*#^11 - 
     156154172463951047162567906691492593499878232694290654737787818812386102\
33761961312*q^39*#^11 + 14339524815733447704369590634574312327922138479053828\
532712213610803758124075559042*q^40*#^11 - 1271448014699670775306805885478861\
9712507965938830589544792046414968076287545249436*q^41*#^11 + 
     108907830000500854755822404000297312139000275551368251430668763200019048\
46496028999*q^42*#^11 - 90160666252621334547651752591388899706598651452726676\
83662971591136436548522892636*q^43*#^11 + 72170746441066083168921833940915063\
79978708467334661858817056906068153287069799680*q^44*#^11 - 
     558815395491988024580051182910823609615797148660966633858869447703853850\
6003350836*q^45*#^11 + 418701689364342581447487484702896089455375992204101943\
5779646283046154376182179500*q^46*#^11 - 303686899609969289071390559319896722\
1141166039810728779844887979637988607690589054*q^47*#^11 + 
     213293910781482170766432003167456233662740487076433861178070279647482682\
4110312627*q^48*#^11 - 145110461160635122362861198223397195089059322136713253\
9431279427435329659556950672*q^49*#^11 + 956565840352354059852688899138282579\
577558488280144554541009362307263298633198860*q^50*#^11 - 
     611148183011913612631796973127928108823948833869198516853618834569730542\
859352912*q^51*#^11 + 3785343684557954058667038583539118302640467966809662179\
99309124057258579676652303*q^52*#^11 - 22735012681436788723099437332737174987\
0242806694972755050773539964436599509079606*q^53*#^11 + 
     132438050688021325441330452872226592756197940148215162857196495558147996\
893317948*q^54*#^11 - 7484237920376138440889172808723771988932131436162477120\
1716956598532556600362182*q^55*#^11 + 410376357374060347212312810630221421432\
90443360006388966306149126304626316443820*q^56*#^11 - 
     218370090840368871370937384452250456139804072796833948591785332947229064\
19956930*q^57*#^11 + 11278460261419418976847741236047708848890369703078223329\
334498915129603177338471*q^58*#^11 - 5654782260988368945208957468121249775138\
772994304153495805681422391365510630196*q^59*#^11 + 
     275263697462586537303371794309424936459004622607049907552609532914155035\
0899613*q^60*#^11 - 130107003080564930194259979580319280142834224276616779531\
0976302830117205128472*q^61*#^11 + 597196239735952876616408608929265187435958\
172627702706467207000416808390275829*q^62*#^11 - 2662186508349764161068889038\
72431086636225513667902645185473342044409547783700*q^63*#^11 + 
     115265615055525089720830753122934489080737393252143204679648103764100474\
959047*q^64*#^11 - 
     484764025811085388550785466370382260936109342952705300498961807448361267\
05028*q^65*#^11 + 
     198040677146979353044622313680482889098056748081169985580154081330554180\
87002*q^66*#^11 - 
     785942241217503990171765247546253812194883956365574098279611767944669392\
5898*q^67*#^11 + 
     303006976062753724448318759263527438079146262915172598705315520734404631\
7102*q^68*#^11 - 
     113487685675905938303137063606133771951430973822987229647316084011103672\
5468*q^69*#^11 + 
     412935408821661387918861348332729390969371499293148118057962455188942646\
342*q^70*#^11 - 
     145965679879670335014589283671279127107120129896448981641460066486197895\
302*q^71*#^11 + 
     501241947590951586628983300350771035433724186537973779021501728803381848\
87*q^72*#^11 - 
     167209002807376949766236803590855986792494032563034769228828460217627751\
44*q^73*#^11 + 
     541838455149595201108258144098435220973492828234895373004320923375809863\
6*q^74*#^11 - 
     170551266103170920032717545265628241324709237133267292735189761933749468\
0*q^75*#^11 + 
     521418835228213829699621419807454425191156902682746316681695444734811325*
      q^76*#^11 - 15482154355071670152033677054353112556718556331744184817566\
1650282073114*q^77*#^11 + 
     44642626596364887821696512749955463218838806851205038108481194511884352*
      q^78*#^11 - 
     12499622548872959818887712212821496372449282631991013063550702434399880*
      q^79*#^11 + 
     3397991510849696768591153702645814314276910865407397820917823203457160*
      q^80*#^11 - 
     896746032537462725711984385658405694667394639504096592010679299755592*
      q^81*#^11 + 
     229707914708254768068738036655193638542322070675593330004559497676150*
      q^82*#^11 - 
     57104867428618538423079367063592323966090155208979528085559236720990*
      q^83*#^11 + 
     13774820424160009318382624954828033984854209593977191023452066370187*
      q^84*#^11 - 
     3223538084776550511864092718091025979205384562188764666782742279350*q^85*
      #^11 + 
     731686901186874592277455911092622499317563344929473637246711233512*q^86*
      #^11 - 
     161052647459049967803231523722762634270536661272037100962664746646*q^87*
      #^11 + 
     34368273057219422195879079613147378843266770830931063500929594734*q^88*
      #^11 - 7108603264606164834409835183104254546719945633588881910171635592*
      q^89*#^11 + 
     1424718379759750080085081192081968483679422113719126814293937672*q^90*
      #^11 - 276608188637060971711780025239255605435889622060888560383366156*
      q^91*#^11 + 
     52006372773394938352182026659353184461553073395525795847192619*q^92*
      #^11 - 9465828664724257527675598815751094817678189018412320140631626*
      q^93*#^11 + 
     1667310635952289676694089243743193681328458598538992252701690*q^94*
      #^11 - 284096034304101733492201140395859113236263591121538963215416*
      q^95*#^11 + 46808923216698858487186642296030444669270156148733400605720*
      q^96*#^11 - 7454515964110022911276957807704265726262206647283036246184*
      q^97*#^11 + 1146932225750778576624446636937592495814427575756905011522*
      q^98*#^11 - 170400414824931816038787390574497818839802055070907173742*
      q^99*#^11 + 24433810260870389016397814139349465646088195553344380705*
      q^100*#^11 - 3379539096837491501143606218789452904845537040130559862*
      q^101*#^11 + 450621024303822833443581109742709443907065964657680013*
      q^102*#^11 - 57886562704241167762405060298056905620995969913904754*
      q^103*#^11 + 7159164614809142715822758858504976269210214920473518*q^104*
      #^11 - 851826048712798253799994107650669340533721284985528*q^105*#^11 + 
     97433257276016365150341250366851683533511075474265*q^106*#^11 - 
     10704617006120224691809988960771254138306898558756*q^107*#^11 + 
     1128642639153284972614123964817337890169984057071*q^108*#^11 - 
     114090226000652295482289749972332521107805555290*q^109*#^11 + 
     11045897239781954475327272293566175955545784220*q^110*#^11 - 
     1023136239106818106192622416065890812394908754*q^111*#^11 + 
     90558024499250909560200157332331272845648541*q^112*#^11 - 
     7649270555834215381458994412064919270782904*q^113*#^11 + 
     615749297174007793084624302585730005028598*q^114*#^11 - 
     47164664263461090526124716591101521721106*q^115*#^11 + 
     3431917092634061456014669029038110424802*q^116*#^11 - 
     236796161043211406282086175211182433228*q^117*#^11 + 
     15461937880217825231222001091383212132*q^118*#^11 - 
     953344633620878440162873503803400484*q^119*#^11 + 
     55370224507899695353780114962759382*q^120*#^11 - 
     3021123589449901939197048733841766*q^121*#^11 + 
     154388072745917042993237074185785*q^122*#^11 - 
     7364374721102522080503275250024*q^123*#^11 + 
     326635817997909507223556298060*q^124*#^11 - 
     13411929335052226479864941430*q^125*#^11 + 507252891020834069996764297*
      q^126*#^11 - 17567643733290915635442460*q^127*#^11 + 
     553297388904783566025353*q^128*#^11 - 15717452389015254440708*q^129*
      #^11 + 398699154762728435324*q^130*#^11 - 8920283650941700456*q^131*
      #^11 + 173287789552377017*q^132*#^11 - 2863407452027946*q^133*#^11 + 
     39130389520420*q^134*#^11 - 424576809832*q^135*#^11 + 
     3429291177*q^136*#^11 - 18328596*q^137*#^11 + 48620*q^138*#^11 - 
     10375480280683207563566809612420681979159627752203346384414310400*#^12 + 
     523561681138540970971326570085796415911873521458345906388472954880*q*
      #^12 - 
     13109104838327791562668226873953838693441129664752556714854140870656*q^2*
      #^12 + 
     217139836299643712647233553554055386556841997774185223593642780786688*
      q^3*#^12 - 
     2676679914362674558780212109145284236336977260679024949932021130461184*
      q^4*#^12 + 
     26190805466099083015689713701292930120227469312103424670632377839517696*
      q^5*#^12 - 211885598019582018439410022479251811022120722271129897469320\
287209127936*q^6*#^12 + 
     145768668869269941412523500230071860061758450475745412580866175374511308\
8*q^7*#^12 - 
     870496635073278928056469035669626933298747541292155886479414511790351974\
4*q^8*#^12 + 
     458378607861868362966450753680061667532111840135961509222469300719022243\
84*q^9*#^12 - 
     215479171446385709331432001398775059434906204484459759683521004162777088\
000*q^10*#^12 + 
     913374103022938568006379333121199635136968937745513130752213893394450087\
936*q^11*#^12 - 
     351991480647450100597067228467073297629743899683676055900255590556284171\
0592*q^12*#^12 + 
     124181008721742481779694179077907913498610937062862285885063926241304353\
17760*q^13*#^12 - 
     403429652440706429023714409104451680324091872625376918523011339305558149\
69344*q^14*#^12 + 12130079722221961620900429884752532022353793430240895918443\
5049687080499150848*q^15*#^12 - 339038385815377854938537278932752265634819139\
788486479607535496106209303330816*q^16*#^12 + 8842894352018622523847257754416\
00722145146395911270765871957372135171489267712*q^17*#^12 - 
     215961528592172820075782022737222451972938401042707564560328751010573358\
1504512*q^18*#^12 + 495344569691317339756346908849035794072853685126028090801\
6428797502685297246208*q^19*#^12 - 106994593263415199211528450188075216058005\
63852906547107105800353486966573760512*q^20*#^12 + 21817042730429364867598113\
578302067063345753623816125361873185532469830579126272*q^21*#^12 - 
     420885568105373741744754346432967025474558296438341353274739392689929584\
93753344*q^22*#^12 + 76971955057513119255337140814812404256256745930640899804\
763961155917214290804736*q^23*#^12 - 1336874065537333744091868380346977582773\
92102523892233675101897909166608186900480*q^24*#^12 + 
     220881546715775619836625996828663699301603409354331179820363730904398419\
931398144*q^25*#^12 - 3476970136152728936076682063629650386114903850640755462\
54027739543599887315599360*q^26*#^12 + 52218401640119306986195326428885592828\
9459959917450845568998564730442220525748224*q^27*#^12 - 
     749183757056845873402874818935355117146856139102388868653505225627781425\
914341376*q^28*#^12 + 1028049103941993201946907031746294352556549499502100318\
222802889149912397432711168*q^29*#^12 - 1350766804380701547972961964540791275\
734036289248734074015811060132242354926337024*q^30*#^12 + 
     170111472758367974425316403971349481604968737567979794383407744495762812\
9587183616*q^31*#^12 - 205535970789201757131608972611257507609613288039545914\
1929121449613648137754799776*q^32*#^12 + 238467285418210344015834353618280893\
1950824682056075268604611382343592750645402208*q^33*#^12 - 
     265898650848501462358555663189129186261315262703890885987991403749774114\
0614252352*q^34*#^12 + 285157969201653538428462812442157389089713807657348792\
8403698251105096191543898400*q^35*#^12 - 294340925710119136883150589222891454\
8267112250122818732880099223193373568427049362*q^36*#^12 + 
     292620655422430766655468357152000876402688820420814761250748285493625791\
5925821354*q^37*#^12 - 280364602177788149155333905405110609505194824310884244\
3213075377553314315270786065*q^38*#^12 + 259037454529803839997404177076555803\
9058990894954007167481502007332809318260984264*q^39*#^12 - 
     230921454508534232008209403031387358219040724382465599918686243244534136\
3240893631*q^40*#^12 + 198725887437382723029936642778399550148647642441474226\
0490294024789858207536519870*q^41*#^12 - 165175293498041142705075565764901274\
4075451960546795567185474275820238048073889324*q^42*#^12 + 
     132658500219548481636726092192757304682368614334636598302780470664620830\
3927748390*q^43*#^12 - 102993767031205344938030485012303646518114575140537628\
8671069800363752399400304557*q^44*#^12 + 773299171260842493779642865723060022\
959035620362857944063392528566655075517436292*q^45*#^12 - 
     561705654303521842259451500223117616039709599072811815480145354391449924\
189890557*q^46*#^12 + 3948646281697084028660596993778365687472310797726427604\
80428389636973225949148956*q^47*#^12 - 26872592216437405093198542564111062946\
8022525318849367390209930071530724948283669*q^48*#^12 + 
     177103508348784708141829750860059906277132329937674390462828790378421403\
629362882*q^49*#^12 - 1130645699266728649324899483835129085880461565955764177\
39451024635970285693558512*q^50*#^12 + 69939850010826912644073940483326973545\
758011938932705379327913039261135880676064*q^51*#^12 - 
     419305510999933928265749558564730480283160918800777692479184790914307986\
25438922*q^52*#^12 + 24369426819837448627890360153781937600752929331891844091\
417021078058228153259600*q^53*#^12 - 1373291176494170691487293965778598361587\
3947947891543767482208075539679675126978*q^54*#^12 + 
     750531696236084263150029482991590518215436537993003738482749300526301263\
5814518*q^55*#^12 - 397872693417423684381363260225569537448342612106011842949\
5783364298080675812047*q^56*#^12 + 204625998621265474520923429022166824645779\
7253576013079588175244990476819575596*q^57*#^12 - 102114042742894983120217698\
2861761317455528428442349514128157553556270718187024*q^58*#^12 + 
     494513549468865912826384506862801681626926017777850166418149670003873039\
694960*q^59*#^12 - 2324303969554912698887087513762292589638696231191219937417\
17603569573600011043*q^60*#^12 + 10604192118218611603752259995693262309821791\
3524241851778721660421872298318050*q^61*#^12 - 
     469649906004316552968984916239672782314140083945095863006108811140214505\
75447*q^62*#^12 + 
     201938519128370051227787213178529707078893368921179547731310165843001752\
18240*q^63*#^12 - 
     843029906030653386709789361364127253543770208673930128712055791747881081\
8806*q^64*#^12 + 
     341720236386316004010285958645042283710019218971502311158639475586160487\
3498*q^65*#^12 - 
     134499850383590971377023272445712369742703382077749335953166468295306053\
5567*q^66*#^12 + 
     514055831869610324126977957239528333953774888793654778199527586207424838\
722*q^67*#^12 - 
     190785215416727711671123453790345007530754355672143602730659384299126014\
789*q^68*#^12 + 
     687587863177850634237768672155319087834075428296958490569348177519411005\
30*q^69*#^12 - 
     240634807313930563948746061900613805487830038383412077730601709823565344\
43*q^70*#^12 + 
     817763501863738136847110988657934086366999221230585933498478179137109363\
8*q^71*#^12 - 
     269850266644258329873316048992671172139559187269841501544080187664519514\
0*q^72*#^12 + 
     864619782067770507129014575727725963113773995663459284652831864329589440*
      q^73*#^12 - 26897410640989861329870261203356435912595423082022757525223\
2907280808259*q^74*#^12 + 
     81236082364787216091350640506069880271806799006078749274624738107212612*
      q^75*#^12 - 
     23817994294901087252260031747966871724452698405636512789989761778974543*
      q^76*#^12 + 
     6778566703931236321803223385723145126685493932847019654702464559470798*
      q^77*#^12 - 
     1872405482872160837650980701815986780486282426978518168866071054963360*
      q^78*#^12 + 
     501924204252759191833741526227605810880816537744619115208770666005216*
      q^79*#^12 - 
     130554932931980311558475599584871544416029207646586817840431791063825*
      q^80*#^12 + 
     32945775386585624469873321488942932031808452916551318599550499874312*
      q^81*#^12 - 
     8064647081145542258695434320893882447621070528513110672161791116552*q^82*
      #^12 + 
     1914570511768887632062049386128029550743765889767334935566661686958*q^83*
      #^12 - 
     440729350002329859333043227876226600187955795578155792575889067198*q^84*
      #^12 + 
     98354502281879608663398855673304344820931248983130704807738229966*q^85*
      #^12 - 
     21273442408981476019302363770150134091412653852204965601439771845*q^86*
      #^12 + 4458557485970601750247356349557129772628476451831627329696875814*
      q^87*#^12 - 
     905206671586531471867264998307296740227533822851431304268496760*q^88*
      #^12 + 177980785813015469165639446099542425128896310321513998264974284*
      q^89*#^12 - 
     33879486515928386711147381924994579577106174356979738868721821*q^90*
      #^12 + 6241598495663040934262209431271137186966157840053338903871660*
      q^91*#^12 - 
     1112493008583251960116509732785987629566346193451446686398149*q^92*
      #^12 + 191768806168827215930117050982905741611543031586972855511650*
      q^93*#^12 - 31956825005942670942071364945323644620234216529858782337422*
      q^94*#^12 + 5145983575917015348896590088205816929228548858843946481012*
      q^95*#^12 - 800375941787489863655248448571366812446545502066080703417*
      q^96*#^12 + 120179135679293673802816800601146744873524303314739715416*
      q^97*#^12 - 17411974750860421993397477726556150591408844201929886204*
      q^98*#^12 + 2432821772855444183802229780793951009946654094595599262*
      q^99*#^12 - 327611479062265904616746046124093477475363052381203932*
      q^100*#^12 + 42493286209334537026110424407003916003353229769480564*
      q^101*#^12 - 5305190599570007189024252711331513407683242062194006*q^102*
      #^12 + 637071100889266675379356152215363515994111365716962*q^103*#^12 - 
     73526825961433010769920227692734393910977151538379*q^104*#^12 + 
     8149210632986614604925504459405170107760815145922*q^105*#^12 - 
     866586177810778447020298539005154774267372565441*q^106*#^12 + 
     88332502968756196727117915575059851966126969278*q^107*#^12 - 
     8621772093427726092908011953042076862994002940*q^108*#^12 + 
     804933116774480286509367715747948690706249046*q^109*#^12 - 
     71794641755495825800465655766057518520622663*q^110*#^12 + 
     6109876442240768569364557342008320260373964*q^111*#^12 - 
     495419049355752810998974513515044465932250*q^112*#^12 + 
     38216543462116625598844382499994580540870*q^113*#^12 - 
     2799930315758757415955345817201574627252*q^114*#^12 + 
     194478276314014019715407606994518706130*q^115*#^12 - 
     12780765315167611083619475108444612556*q^116*#^12 + 
     792957764278744580767830279720732410*q^117*#^12 - 
     46333429336105357493627188520217897*q^118*#^12 + 
     2542819887276293231131393682419252*q^119*#^12 - 
     130677472860199910193391040750621*q^120*#^12 + 
     6267200765804871436332261012936*q^121*#^12 - 
     279423568465598456693888268291*q^122*#^12 + 
     11530882462965513452017555324*q^123*#^12 - 438205858958823851260363264*
      q^124*#^12 + 15246125475319197734402708*q^125*#^12 - 
     482288021028939750379543*q^126*#^12 + 13757545431449392139204*q^127*
      #^12 - 350367298516455651409*q^128*#^12 + 7868359783344233118*q^129*
      #^12 - 153393838022569001*q^130*#^12 + 2543102074156256*q^131*#^12 - 
     34861081974041*q^132*#^12 + 379344114520*q^133*#^12 - 
     3072097886*q^134*#^12 + 16459456*q^135*#^12 - 43758*q^136*#^12 + 
     4191523177498868573049232539547221327285824412390382282903388160*#^13 - 
     206472685983103530315173067548602728115886785343422865874050088960*q*
      #^13 + 
     5045980482290883829548301500993568143626041389517723637052975611904*q^2*
      #^13 - 
     81571005898160574606019937881931101839687957472589042906363364114432*q^3*
      #^13 + 
     981209727320393004617384378868029939494975195648756106116652158943232*
      q^4*#^13 - 
     9367591643519365545481024278200698260593574520451717616992863351996416*
      q^5*#^13 + 
     73932959359253608021075303675954548152986328459701057551856350114349056*
      q^6*#^13 - 496136878529871363655540999831435718289597968442019664323123\
754890690560*q^7*#^13 + 
     288966456032557148641120653816650996702387536542714066781143731026683494\
4*q^8*#^13 - 
     148384740033197227402812984610027899353776184266791317784381475972825743\
36*q^9*#^13 + 
     680135584497700612675057434715181220555576191861410877317513027875734814\
72*q^10*#^13 - 
     281063272902728227375598219397947801235624939501042690716070761053185638\
400*q^11*#^13 + 
     105582467522333917096008666303089545908597770402135176796196551310731064\
1152*q^12*#^13 - 
     363042318919232385095421995070586222987314413431342442380928821912911898\
2144*q^13*#^13 + 
     114934274361944113714132825253257301024964352415769896090858956307730184\
27392*q^14*#^13 - 
     336714174197302500342204380599456202185554280169148344466746011857444164\
07552*q^15*#^13 + 
     916849365302139590702640253479349611848531620831660017064875912423347988\
72576*q^16*#^13 - 23293208605093681733227515329323785921296878156164182469818\
1432395700455866368*q^17*#^13 + 554026340712062631019486162021607803860039682\
510219234234986359477935815917568*q^18*#^13 - 1237407963722171178690072722522\
315757501267157484287803652966764278558835867648*q^19*#^13 + 
     260225638027335178068396034271665137597576308560480278341489115695978481\
2937216*q^20*#^13 - 516531785273106384114436058310825644304919488183919535687\
6155839205145312624640*q^21*#^13 + 969855785414685806784686867827429100075862\
6980081737191386512882543485180936192*q^22*#^13 - 172601861309149352179693963\
70751882047849809844766997752049596467329190669844480*q^23*#^13 + 
     291675506495603495938702858840800044151484968090401761782351027500187315\
24796416*q^24*#^13 - 46880349701772196371426027282918209219613758289193975742\
023128530944043735863296*q^25*#^13 + 7177587297284884373080282520680186257876\
9795508929679321211985545062926377622528*q^26*#^13 - 
     104826255480004974709910215262091467988976004125596056544641797391044575\
748233216*q^27*#^13 + 1462262487499205369851682631303451645903718370654997808\
48982371492166220743304704*q^28*#^13 - 19505696187395173745112832800933425712\
2077983610981211960241369542149893908746752*q^29*#^13 + 
     249090565131394983732745230006647261339688106479741971080381459218990967\
705686144*q^30*#^13 - 3048295193827258966820760667940187107221368294399166085\
31136576825477654449790464*q^31*#^13 + 35782729704254115669888183195170088054\
5034519633821492231712585959461406894019972*q^32*#^13 - 
     403265227373767730971079460441592005254680719875708406190839257606755543\
103940204*q^33*#^13 + 4366836654753486701037660410513742991336695058702925829\
46369038606308851389005109*q^34*#^13 - 45471157615851090578470361868059625571\
4196947963985096932785893214715199267546582*q^35*#^13 + 
     455627521517771699684835742607739220595178527006314031405113063865739809\
466158355*q^36*#^13 - 4396230091716925623256296015542098858805989674475628774\
43205600133317445193571860*q^37*#^13 + 40871469907809886960621017360512076120\
9361495879763781999684740440307217352840497*q^38*#^13 - 
     366340461863526042679839796548395987114984097853887786249294842926327852\
731641208*q^39*#^13 + 3167477269260075800743997459240969444802423976966111189\
05258901381859145550657950*q^40*#^13 - 26432010154726667991331818381927314881\
8461289918133447979040806484060278667533082*q^41*#^13 + 
     212982978522080907370955432211075005218810270806072217519698267974355043\
038021357*q^42*#^13 - 1657884724096477292221611721780476319419046320955092217\
04805729230038646546303604*q^43*#^13 + 12472191475300066420546085657746626399\
1118320453729204564542549979120697015072172*q^44*#^13 - 
     907157681664088492703576213992075796435490861984073331429484784490875720\
03746486*q^45*#^13 + 63816926589935155954984394659817125191821034000199216020\
473083543780963831585641*q^46*#^13 - 4343633145195927161722276596502034508791\
2587884061408278846312030306131165979190*q^47*#^13 + 
     286138101579246692713312833038184905235393432337800820438623618902991837\
54930998*q^48*#^13 - 18248840236738535760787914099139108671386610877402322412\
115320844224684162121932*q^49*#^13 + 1127079678765807998821264491960753222059\
5345989655202695446750936955228633186746*q^50*#^13 - 
     674291862177346358059360043215639515308270602671180431856252915851482347\
5698560*q^51*#^13 + 390859917047218398217094806085189597196236518295885814284\
7865164358289077014937*q^52*#^13 - 219569679710792446584864381338516731420525\
5577962623012502252339889249530776868*q^53*#^13 + 119561716916181963294292281\
1350633247842938124090461575288594536380655813223926*q^54*#^13 - 
     631195198330816083595964379127467133578841695616903585082212406773110570\
515622*q^55*#^13 + 3231195037084633274008979367631219463301546750944048370276\
68663709033750076478*q^56*#^13 - 16042052937805489726726632932894667425667610\
1101084913179851439675818736178350*q^57*#^13 + 
     772532413611428470784022266748960266833122555044079554374912590645748677\
30354*q^58*#^13 - 
     360902357328452529561942669014781141826641854426482412527409438116538499\
30550*q^59*#^13 + 
     163579515567434551447392382562809274711600581562151760301203203425062590\
99751*q^60*#^13 - 
     719412681501258773280500924709640890479256279551351866988165431254489318\
2906*q^61*#^13 + 
     307025867725371992500864145422137455700593166797730366142439603609977102\
5078*q^62*#^13 - 
     127160240542678877634770693975017476843416498972898894582427331014640884\
6502*q^63*#^13 + 
     511132074688520662681037726291578424418406617605931247793501663420813784\
694*q^64*#^13 - 
     199407037196140175859820811557521762132971421852609836787312654465217049\
188*q^65*#^13 + 
     755070960658957197104657520395084326515155285004028483945203898627705182\
64*q^66*#^13 - 
     277513222565339109814871772387407489712133054317938790418355243144904385\
42*q^67*#^13 + 
     989990938015565723339827521853570810161314511265027746422615235589485605\
4*q^68*#^13 - 
     342789655944292874375564587838271597768720288575434405360338349970457277\
2*q^69*#^13 + 
     115203264772893838190108144651489856416718025060301681931001519881201422\
1*q^70*#^13 - 
     375775435960128362319882779188127545423386834413676004041831653321002756*
      q^71*#^13 + 11895938102593128100761036186799429723291309470744581263350\
3785323049065*q^72*#^13 - 
     36546862484802562282920803335519504755993913554338333781038320603408236*
      q^73*#^13 + 
     10895599113377132597227968478697730764714952567770692120775709044148537*
      q^74*#^13 - 
     3151841067480077950864455773608332020971310268954254749882589728922890*
      q^75*#^13 + 
     884598483026863971855878992535961717455851294932585869175720716601233*
      q^76*#^13 - 
     240850243277360870166309857579523156728029977726879628879037307995118*
      q^77*#^13 + 
     63607895376068677083623227989989122088110012128579408042138758754946*
      q^78*#^13 - 
     16292043046146605402335257874299043562994400672053704990827021576556*
      q^79*#^13 + 
     4046425581123659312145545751870220054334914168587753797785596717956*q^80*
      #^13 - 
     974368206501373348747679394899057155771290179483857139359218643266*q^81*
      #^13 + 
     227429696741492670927726199426328769935683493440427640463870737043*q^82*
      #^13 - 
     51446214721365054038852136235709931300598677077509991985153008640*q^83*
      #^13 + 
     11275711096149016075018709970751533706730025008082065923649806613*q^84*
      #^13 - 2393937975183100307444799846601671906135032111763679098230872792*
      q^85*#^13 + 
     492205247702937092796049159070038018121800970682362350379209525*q^86*
      #^13 - 97976366844120782149044225897819447341449025139601176828448400*
      q^87*#^13 + 
     18875850034055090662140180198364872083545771325100904995573267*q^88*
      #^13 - 3518525486629957042535194220172465774903556709683578136720768*
      q^89*#^13 + 
     634355683814080942525514041090025247254697707620152425167155*q^90*#^13 - 
     110576131048150532357961943499964802948652963918591176584242*q^91*#^13 + 
     18628322588373086035182708138951447915439043061270442438347*q^92*#^13 - 
     3031695324920031122904105284523934116207711835480180571234*q^93*#^13 + 
     476430951505008562428924519780981297506517911851421209382*q^94*#^13 - 
     72261484142356503760614342591081312890489247142110006796*q^95*#^13 + 
     10572604710591594964699299285383764209036349767792935286*q^96*#^13 - 
     1491371613607694382619635329674765388480219659628877810*q^97*#^13 + 
     202704223454613342826529249769400233343012752607858628*q^98*#^13 - 
     26530141701538130488760910899636362061574296642497662*q^99*#^13 + 
     3341366638367622488594855840962125428450728208975766*q^100*#^13 - 
     404672824934564200186252694753525120191720655374960*q^101*#^13 + 
     47091741081242816221967172664566857820436325771618*q^102*#^13 - 
     5261234550799826453947740308108962965159889035716*q^103*#^13 + 
     563829739539986596407621370238485912591581262209*q^104*#^13 - 
     57904483187508452911680503538231491329059356706*q^105*#^13 + 
     5692922633446222350464674796050226858304892422*q^106*#^13 - 
     535226394744324982309520699448324866082072130*q^107*#^13 + 
     48061882482995354345425507290700857642373695*q^108*#^13 - 
     4116842636569538322078291634399929867188924*q^109*#^13 + 
     335907465782823569387123358329105577603049*q^110*#^13 - 
     26067857541822828032349595505330827146846*q^111*#^13 + 
     1920877809819315924670286169241648928906*q^112*#^13 - 
     134157027724959095496395891590627450498*q^113*#^13 + 
     8862979748378273210393634272515212447*q^114*#^13 - 
     552641725682380049069827600996196296*q^115*#^13 + 
     32445032775356680456982977016866958*q^116*#^13 - 
     1788620152579964349739944842331004*q^117*#^13 + 
     92308057905541072413243343882821*q^118*#^13 - 
     4444627459689322194129038109194*q^119*#^13 + 
     198899142259752712425830600775*q^120*#^13 - 8236152399142558912088979306*
      q^121*#^13 + 313988848453023021185126063*q^122*#^13 - 
     10955955677486084992046616*q^123*#^13 + 347480610078589076733906*q^124*
      #^13 - 9935159604572514929604*q^125*#^13 + 253537025097603177200*q^126*
      #^13 - 5703711608461302222*q^127*#^13 + 111353939672548652*q^128*#^13 - 
     1848210979572334*q^129*#^13 + 25356022738787*q^130*#^13 - 
     276048222102*q^131*#^13 + 2235902501*q^132*#^13 - 11977056*q^133*#^13 + 
     31824*q^134*#^13 - 
     1491209217354661042759137111465235639704280334150787099871150080*#^14 + 
     71665874377325332344234268363053678856770670460867254017306132480*q*
      #^14 - 
     1708528450230624144377245466279513374373918540813112504924292251648*q^2*
      #^14 + 
     26939054976648204343274654817488909935008782359419250989689802326016*q^3*
      #^14 - 
     316024364878208775952635186195264167090059536611678657400352756727808*
      q^4*#^14 + 
     2941984537260671182811096092780442768940797746960239833197200298475520*
      q^5*#^14 - 
     22638361162821558501396910542918352221054841682981842779343706300350464*
      q^6*#^14 + 148095820768700971255244461986199986032869426094607839156615\
059498598400*q^7*#^14 - 
     840741021478461928781371582895598974302034366838691369665446139616296960*
      q^8*#^14 + 420741959543967636625118932244735140162887485722247549159795\
8310541656064*q^9*#^14 - 
     187919243355359107147131445840484993462730225762555967747833421974428712\
96*q^10*#^14 + 
     756598589309455948909231020006163977359044725310751001781683517723288535\
04*q^11*#^14 - 
     276869096810685484886482068701640055986420485345281946222228392766928322\
560*q^12*#^14 + 
     927247796360397146803446291450523718565637703395830062940694423777459568\
640*q^13*#^14 - 
     285875973659851712879555860573165793344528207602955805284568462950770357\
0432*q^14*#^14 + 
     815476968288672113593920423789252325460397364468765887318256679874084628\
0704*q^15*#^14 - 
     216173336669571429620927080352423791932584110246521174964783934372900139\
17184*q^16*#^14 + 
     534586352096342005871284661060531127269315148680200015319869663581667944\
03840*q^17*#^14 - 12374648413318222561285938302153333706225662536840356661878\
5523575415189405696*q^18*#^14 + 268941386104303191305843442142369626354828126\
227732592100908207968750189150208*q^19*#^14 - 5502553999099311651108592132791\
46517836890458804557527664739584368120415715328*q^20*#^14 + 
     106244588745440324921474087965540632203424354183308178681686985743038787\
6364288*q^21*#^14 - 194015883547656955221206302750694073092420179137363229439\
0951411123148908396544*q^22*#^14 + 335752705765041305432528023615649403820042\
0960586072682072987619760757513388032*q^23*#^14 - 551620250543916041093785552\
2280119048820029601489974924362080239032550138046464*q^24*#^14 + 
     861823275227627197412009502795973704849237395112215244637199164759698477\
3015552*q^25*#^14 - 128236768671260156665036992113299599263856029185933632247\
36218613643373433150464*q^26*#^14 + 18198224564141189059394521840913266587456\
949212663751937103662082296270344249344*q^27*#^14 - 
     246618614094476712854564997972606171411161031934841991410819433578296901\
89466880*q^28*#^14 + 31953522241939271141572955840084908447564812006916524644\
919458770005714999499008*q^29*#^14 - 3962643308404870080196663744431199587830\
9372411606371879089912044628931080676608*q^30*#^14 + 
     470833336711839574721934055855356654144289891157738708199070094978706980\
80104960*q^31*#^14 - 53650842108766834773811681298084887050333206211932133572\
834259180042816650034246*q^32*#^14 + 5868072294896559501204482336400790423401\
0880882328040610621981045410912263241354*q^33*#^14 - 
     616566881538956797951105893947357812529064789675551272926246258701835814\
58487639*q^34*#^14 + 62282060791058549688776468075912291134871059102913731872\
610377873168941534826396*q^35*#^14 - 6052766400232405121138429802264629705145\
0859360453792634727627397851001952242269*q^36*#^14 + 
     566295008236399672366172726132976115565565055212524982448882454836885742\
08030344*q^37*#^14 - 51038780842598419074334259125962764900144686301865270973\
625691590729257243470294*q^38*#^14 + 4433839229351788949395849490709590556895\
1314387766546850252373607048399756010564*q^39*#^14 - 
     371465728370434781576831151931864601786184559155792431938738074252859407\
06683046*q^40*#^14 + 30028843212419688370341924360740288087649304346056768528\
903145524844822442191622*q^41*#^14 - 2343404012574922550319885435498515665253\
1805648101770576491484804588739804800952*q^42*#^14 + 
     176619564725207968363546114578537178590042427873992072510721119461993471\
11920120*q^43*#^14 - 12861610866428143899464053569258118077796729757522952598\
956567313002128759931105*q^44*#^14 + 9052882473228859863942971862274474510793\
753062908855304964055698536077318690174*q^45*#^14 - 
     616129873420734808963566471587439270795793872595344410050498363500740157\
7795538*q^46*#^14 + 405601802634685602377515366960934719013419719764222878390\
9199005639988681791948*q^47*#^14 - 258349758798411034948945305725154297928125\
0812708031100570756361948371756311469*q^48*#^14 + 159266941882829355519494153\
5773717245381416227631085617505832928476821845084658*q^49*#^14 - 
     950544291572149607320710619501738604143496687844828514909879598238357704\
123747*q^50*#^14 + 5493628231886541287270171144592605267213126308183111588133\
51095784632749615054*q^51*#^14 - 30753114017379380729995092665868970479835793\
4159736271503537773496418084380668*q^52*#^14 + 166784847417863175116321732365\
156911813411039019245564251787974982702171084830*q^53*#^14 - 
     876493671397444716640899016798912539757970708636691179629258399159936016\
44720*q^54*#^14 + 
     446421683141208242914474184312131497500328260111184311141608544864751018\
50292*q^55*#^14 - 
     220403501128667075320517471584429696178865897181525489124277452882671694\
84062*q^56*#^14 + 
     105495476655843173408421185537367481441217051245449858738796886490380493\
04954*q^57*#^14 - 
     489609648371936741122748636423957372172073339033211351545393067386796841\
7495*q^58*#^14 + 
     220352961013926652735662712770955750640657046004488244207347409480961226\
0022*q^59*#^14 - 
     961803046094964285464567872720142084734253081757201474884728257713078077\
610*q^60*#^14 + 
     407184212876747245799424916413161089647900950449570133045722057681987413\
810*q^61*#^14 - 
     167211519089070384445461049277679597304661346264531061780864324432785922\
458*q^62*#^14 + 
     666098926163181565391384875439276331090018058251552801149031970266729957\
94*q^63*#^14 - 
     257412291462275548577837189375562208221930700980838892963793298364325214\
80*q^64*#^14 + 
     965056052724220034663830139166555626246632506298516610660593881275359894\
8*q^65*#^14 - 
     351008175434184941076903985896965671277563536470790029621090034497290583\
9*q^66*#^14 + 
     123858587950379892058083224670629276411787681951965278502903645152211249\
4*q^67*#^14 - 
     424009932560640304262709110348331548623318855147552992209432145403947405*
      q^68*#^14 + 14081787977329481896025332445747801240478869664975411180643\
6884126262660*q^69*#^14 - 
     45368696630023436549667156032653243704093359995884299910537560623382678*
      q^70*#^14 + 
     14179155747968009263862072693714262560150485651070451006878632152622338*
      q^71*#^14 - 
     4298458736530351286521402848359679501697157488474202426496389780529934*
      q^72*#^14 + 
     1263892272970544436498137460524608866695220095644971197589535390557816*
      q^73*#^14 - 
     360414783494703997031286763156961911701361901298599661464879819193196*
      q^74*#^14 + 
     99665383698205980512219707882902428212674084057962411576045385983320*
      q^75*#^14 - 
     26722849735692145298164206549905638718794481277781307713985794385044*
      q^76*#^14 + 
     6946382622409682081327330817004995179025401650461058164111805684582*q^77*
      #^14 - 
     1750274426798659986048030495009998977145882151069593875643701391203*q^78*
      #^14 + 
     427417308931880219788196415788714746829609282025201541493923288920*q^79*
      #^14 - 
     101138462711442990255042018871314377192353066219482811931766838611*q^80*
      #^14 + 
     23185217695053162031122468914941976460315621140202331123150208632*q^81*
      #^14 - 5148031080201847865015634287058112903634905294432910506389978650*
      q^82*#^14 + 
     1106885817453478278621717448104722374446919603684601356635672734*q^83*
      #^14 - 230400982464446779260336083410417429237660600396249175945162304*
      q^84*#^14 + 
     46415720842446124345070973266384229545847601897705928756150066*q^85*
      #^14 - 9047225878505878060175494795804583347270855144575588608087389*
      q^86*#^14 + 
     1705674038619282408931537032028953464289177153030293001106834*q^87*
      #^14 - 310926370580621682829457045675333714503836280645404039171659*
      q^88*#^14 + 54782268924896407882672207610034193457699286237368778136754*
      q^89*#^14 - 9325502281105526827713709130261104466509195532843972300231*
      q^90*#^14 + 1533102387724176764536490550179319186975428432617230718192*
      q^91*#^14 - 243299464506249205383189158358513457010770061720488252317*
      q^92*#^14 + 37254021923136599097414140211926388475924984465891668100*
      q^93*#^14 - 5501028037910954478686594460033490911690625457342621520*
      q^94*#^14 + 782914988002281784295947569745431036757941287865982764*q^95*
      #^14 - 107332291848577278564003652057326094722985681994570658*q^96*
      #^14 + 14165066727127083082841510162183759293416965007637628*q^97*
      #^14 - 1798405701048694079156866331698124529699290548274284*q^98*#^14 + 
     219495400791461752174478312972513853339559774144438*q^99*#^14 - 
     25733421663259470971340480581097459674073625507072*q^100*#^14 + 
     2895646114715776693756765447206199902672671984664*q^101*#^14 - 
     312452777910273571239174231939988418147274119490*q^102*#^14 + 
     32299852591270820115999792485596628535751918914*q^103*#^14 - 
     3195571721005604990567269901757862658193389982*q^104*#^14 + 
     302237426454683769328234110370622956403801702*q^105*#^14 - 
     27294853570391038822379711038921202883259158*q^106*#^14 + 
     2350631491903915468902215645398961268610984*q^107*#^14 - 
     192774801301073492496436368254365164678145*q^108*#^14 + 
     15031943586737569367151400578279855838288*q^109*#^14 - 
     1112644028272925969102917071303679207329*q^110*#^14 + 
     78033770949478678012522863574577602796*q^111*#^14 - 
     5175183915785273047686924094352000178*q^112*#^14 + 
     323838726511080617838045045298498834*q^113*#^14 - 
     19073588080338270982996928266323153*q^114*#^14 + 
     1054529870394477809236081075775764*q^115*#^14 - 
     54562181462853171894237280910470*q^116*#^14 + 
     2632998047221074926627295898284*q^117*#^14 - 
     118048233419620964756829851669*q^118*#^14 + 4895612186153952444575050482*
      q^119*#^14 - 186850156609755472146492405*q^120*#^14 + 
     6524724602166351764426640*q^121*#^14 - 207017139639526389240600*q^122*
      #^14 + 5918887645914214991714*q^123*#^14 - 150978779391608405267*q^124*
      #^14 + 3393552361390092278*q^125*#^14 - 66165418445038960*q^126*#^14 + 
     1096234798083378*q^127*#^14 - 15005452109998*q^128*#^14 + 
     162910302202*q^129*#^14 - 1315167888*q^130*#^14 + 7017792*q^131*#^14 - 
     18564*q^132*#^14 + 
     469283596426836196284632465211694539328181659862526286469529600*#^15 - 
     21990316449119541166486969916047445199045049618068457266415140864*q*
      #^15 + 
     511098059800705631340494533347240835123995558116213869694668505088*q^2*
      #^15 - 
     7855380030403817191056703431509822277663733143451949048121192873984*q^3*
      #^15 + 
     89814679382840885196164012028640052285694548665942797724544850198528*q^4*
      #^15 - 
     814793063316899143175569167111014927203090078842071847898938504904704*
      q^5*#^15 + 
     6108991608591475190522962918325891243168104914122245096613910354591744*
      q^6*#^15 - 
     38933327029836810732719660115151148243956394293503831085337561731694592*
      q^7*#^15 + 215293441174764534967808202829251355180207765927288354367880\
849895981056*q^8*#^15 - 
     104932253181093560008227611022150418627485774834613473951152496412773580\
8*q^9*#^15 + 
     456376075162199747345205411604854804670275613406716341671569790656629964\
8*q^10*#^15 - 
     178899220799518566513008801388205759066408499578417457537559785778488279\
04*q^11*#^15 + 
     637295118159848693223745803284147442074900518327972142576715771256378490\
88*q^12*#^15 - 
     207738009070251318319340492497464077119178924001260010723102428832479576\
064*q^13*#^15 + 
     623277824897596410306121073520278366434335247684496175561708328791882596\
352*q^14*#^15 - 
     172992917754776237302625498002631290974782445612080987335258823052559987\
5072*q^15*#^15 + 
     446127495801336579151290144418253176661591163194367890785273415550703180\
1856*q^16*#^15 - 
     107310315080156182238802388601717029424099681169726959248593303313800584\
23296*q^17*#^15 + 
     241573080354547429764935522880276649329893089393507988072503220100828439\
01952*q^18*#^15 - 
     510492651819191861586558448350377603699970932599196232070134078811609128\
46848*q^19*#^15 + 10153955109800759752269194650215811938597732696891274698656\
0215304427558531072*q^20*#^15 - 190562929295597203342893798359385037422456144\
708139804176253492223527211851776*q^21*#^15 + 3381815030784805328271711878488\
22795177716205195691228053440892501905704231936*q^22*#^15 - 
     568632900609860613163672103848484511414488837405395534386644392156191408\
129024*q^23*#^15 + 9075490391425615442065547498528081786061562735159288347088\
83459852022770079488*q^24*#^15 - 13771513012852990184057613075184948152539775\
97390639390875877793054707441634304*q^25*#^15 + 19898675035297369165816599375\
93072225951066285596411223855767432857099137665088*q^26*#^15 - 
     274158590335438121220534157795530428432241988396325312267980768490705980\
0194240*q^27*#^15 + 360637969756275993608355488942442615029353588942309633226\
5996820312316261737136*q^28*#^15 - 453468348993257379263588899668200165323022\
7452036524685562772105678434926303136*q^29*#^15 + 545637336131884455495452854\
4349359563387313179449687018296524492915846876161204*q^30*#^15 - 
     628902960263206948902016282623617880981100670875125666644675686534737294\
7629540*q^31*#^15 + 695016326321235541023594712517065135719210684488309688946\
7139674080333819606638*q^32*#^15 - 737087078745563897261145540406999339138322\
7572001388161261980291128909234403460*q^33*#^15 + 750774233908472570651126955\
2426818725589275297087307157128633139714534895285537*q^34*#^15 - 
     735016253231045305221863863767618254206613943306143712277438942947602417\
8566192*q^35*#^15 + 692133117300082175490322215299057728264934026978193876550\
6739030018650082698741*q^36*#^15 - 627299648696598738487876676515324413290747\
7945005840176070527853761322530571022*q^37*#^15 + 547547589853174471410452583\
0109742804999373830997383688575254679329224698983179*q^38*#^15 - 
     460554701582683353139933607652739246889103874738026667803644966866446562\
6766322*q^39*#^15 + 373497618642428370015229553870569671621821341941331952415\
1951505249008708124643*q^40*#^15 - 292187209391143975924193343833742933511547\
0026301696142360815579190565941447900*q^41*#^15 + 220600503817051464389602769\
0797356886170880993042465340090517663452790461853528*q^42*#^15 - 
     160810913709289615886628169359469294860001348908795611867453742171236426\
5477110*q^43*#^15 + 113231545450190281057670031960459422706962927480501319231\
1028889869997669078213*q^44*#^15 - 770423517920331181838513567955142693934472\
482155503110212534085724923175163086*q^45*#^15 + 5067081100908837298267008087\
24359555989925317456235191400375445759976435840747*q^46*#^15 - 
     322253616442835097475048239152068941369576213385610582813510844563619557\
675856*q^47*#^15 + 1982369639958806815591687835904304254800549616578195679774\
70065480986755551617*q^48*#^15 - 11798967453389219337594365718011922703050425\
8001170326749304280939961189846820*q^49*#^15 + 
     679660961795783974348876281284590333715202019526961794053865213898472175\
50097*q^50*#^15 - 
     378998268149123594686044959700856272249487699121468649238878818550949909\
42602*q^51*#^15 + 
     204634034936552699411591662011593664889515877032248006322875503437945379\
26496*q^52*#^15 - 
     107005298789406050126344138633864424096484304950609294367462047558435614\
63394*q^53*#^15 + 
     542004211075407481340544924566336414288637208235230034021566298402851312\
8253*q^54*#^15 - 
     265977927529616179544876041221161306730935535694486159659001443852173859\
7954*q^55*#^15 + 
     126474315973382554582533908908707927322393146659573738269295554300430044\
3182*q^56*#^15 - 
     582819373537659594868525228941823455679908147868501781673889438224816231\
022*q^57*#^15 + 
     260312273348595082051035160735492924788451040807526491107654471657862811\
636*q^58*#^15 - 
     112702007073900705134390607433449833836288116861990107407184418243839040\
588*q^59*#^15 + 
     473026681404131888788170935709737126189328914007494690136957975593000714\
23*q^60*#^15 - 
     192482253149531503953993237503574959049881740099861303596806406057381529\
80*q^61*#^15 + 
     759406731958686289807030299853671546206901380792605677202132137191801883\
5*q^62*#^15 - 
     290508021297988583021945709471612804206754520309024082257635120242156940\
0*q^63*#^15 + 
     107759773807494530742960812108674378065243438399053133550431789646169650\
8*q^64*#^15 - 
     387595485988751938891065496400708254048019633099130392491565757010168272*
      q^65*#^15 + 13518441582199981333369622626469802487017181599523781036383\
6459616832176*q^66*#^15 - 
     45718982517400107361327043670521658836894757836468997597250411163144530*
      q^67*#^15 + 
     14992648643512766222771850419564662572648299282027720470885578755130122*
      q^68*#^15 - 
     4767114985203142984494541401118851227825600387576012878407349040870270*
      q^69*#^15 + 
     1469621817321519870960082025417190714694370150206914120002803076376686*
      q^70*#^15 - 
     439237179040317425553480722019969134722954035167163441062301796125630*
      q^71*#^15 + 
     127262512578504189493255318958741318117820896612613856946275426644431*
      q^72*#^15 - 
     35741070928944092677436879328627676409651535595012920721165053108634*
      q^73*#^15 + 
     9728622735159679335636537055449802498269371171788645122055198799434*q^74*
      #^15 - 
     2566233155913686322437296513543265797039070597142060324856750815924*q^75*
      #^15 + 
     655902087079238151453228914580247372274523120259937148648634822282*q^76*
      #^15 - 
     162408991249236451114988502968535734397078199697890336798746301814*q^77*
      #^15 + 
     38952189381843848002366098773779750588685014830268946344297306174*q^78*
      #^15 - 9047307909934869205465792967333742780495422894678949851052100512*
      q^79*#^15 + 
     2034602606565147521256632393251743199363547015660831379778659212*q^80*
      #^15 - 442905808904944592681067172738279919167299284836189921292468990*
      q^81*#^15 + 
     93305018428227170195664850679065951785792062293660771668368713*q^82*
      #^15 - 19016994148958153012147161300089547466495486540772316198294470*
      q^83*#^15 + 
     3748815654543176280879308074218027837658511661969307171973727*q^84*
      #^15 - 714535807399597272107298701693883768255236243392050154884292*
      q^85*#^15 + 
     131638746971033194388906580950804491265088539335878216609811*q^86*#^15 - 
     23432286640894799884207481194601097952408495406736587300482*q^87*#^15 + 
     4028531700614500096349211509131832584529040177600400800294*q^88*#^15 - 
     668648770084161391936719463364145312415103263989973818832*q^89*#^15 + 
     107096105628980764712723056599777974137454823156256998713*q^90*#^15 - 
     16544944833863033236361088918053559707856730275976884520*q^91*#^15 + 
     2464053767621225521395083088528259602968457014096880143*q^92*#^15 - 
     353581876316480701398104124492148731767475012523575820*q^93*#^15 + 
     48857356403708309859982600728406973155431134423585833*q^94*#^15 - 
     6496770022671091409435103484728557784721659915535896*q^95*#^15 + 
     830808314089045074879054371121410861537207317882287*q^96*#^15 - 
     102100422162531676858922860767462417536845901074656*q^97*#^15 + 
     12048770512357268442792129841970370771288954977817*q^98*#^15 - 
     1364228685213569172714009820526223156238053576310*q^99*#^15 + 
     148072723755403670221651321085750955308303214127*q^100*#^15 - 
     15391875401218393315221729656121022895146707128*q^101*#^15 + 
     1530699216219712885917582476511356849089629073*q^102*#^15 - 
     145474937085042155849747690552850400651628480*q^103*#^15 + 
     13196714784263739757642581727985907814720340*q^104*#^15 - 
     1141192936931861050175872014906795162822950*q^105*#^15 + 
     93941210575017904812856263303928161226148*q^106*#^15 - 
     7350071094241853130617672893906948196710*q^107*#^15 + 
     545681491058172692181609835599847452915*q^108*#^15 - 
     38371146070428472262600101046204330680*q^109*#^15 + 
     2550444814844912657706399380918453685*q^110*#^15 - 
     159886351170381363913935405908846696*q^111*#^15 + 
     9430337457747055215505374448641257*q^112*#^15 - 
     521891779612618813870988348495186*q^113*#^15 + 
     27017721939689752671499915426036*q^114*#^15 - 
     1303902848922961738863075696120*q^115*#^15 + 
     58436881214588747138298595875*q^116*#^15 - 2421333717120719233652063734*
      q^117*#^15 + 92286834845634325799091350*q^118*#^15 - 
     3216443848602084978566092*q^119*#^15 + 101799516353835293874774*q^120*
      #^15 - 2901691960732112237254*q^121*#^15 + 73744866738869519005*q^122*
      #^15 - 1650414933444681340*q^123*#^15 + 32017968960684016*q^124*#^15 - 
     527440185603300*q^125*#^15 + 7172779181634*q^126*#^15 - 
     77302552884*q^127*#^15 + 618934593*q^128*#^15 - 3272376*q^129*#^15 + 
     8568*q^130*#^15 - 
     131126389890340288748490865259239114164305485828884863605800960*#^16 + 
     5987339848939079105787084899111146718027886991967665136106209280*q*
      #^16 - 
     135578779170229765572487809485313439721915342592756617879796842496*q^2*
      #^16 + 
     2029907574462301033014922339772694518411014410375600555010321022976*q^3*
      #^16 - 
     22605474615618034771781035031457133781921781665494728214345710305280*q^4*
      #^16 + 
     199712687679824796562794283388207502085533997628939799676592660152320*
      q^5*#^16 - 
     1457987402215553942019132284804371297782636673152869015839146648797184*
      q^6*#^16 + 
     9046167486093606894743211518558144491590319948032179978633739415584768*
      q^7*#^16 - 
     48692802410284560666299973432360022225164836275820064732054056085749760*
      q^8*#^16 + 230974935251402563334838041419922663159222480224525978773411\
694746009600*q^9*#^16 - 
     977531189269453600020535055619789995588824033312781239449917396031111168*
      q^10*#^16 + 37281817742504927516479771699248716748499124792701044652670\
71030986276864*q^11*#^16 - 
     129192710798510220440398643871735923653031283487863959904755145206625730\
56*q^12*#^16 + 
     409589666707354990017171571371495931463694905033573309017596900857449021\
44*q^13*#^16 - 
     119502227571630218906747567016604643032415335909660433906175785938106056\
704*q^14*#^16 + 
     322484228370980651194836204110045564705910017981560391873075770893473021\
952*q^15*#^16 - 
     808440974294415105613823902227619974006425372584486339033955618024774541\
312*q^16*#^16 + 
     189000119255148939215922435422278656618382566660256501981495500843116379\
3408*q^17*#^16 - 
     413448361215927038874756584679820954597142423414888454124740911775831545\
8560*q^18*#^16 + 
     848855776373422114477456316596991265163920048768849969835815368220182124\
1344*q^19*#^16 - 
     164009699578097993490904000712791232076906771829800775461913012841066902\
31808*q^20*#^16 + 
     298936826054186494983891043555389176365418767006497468389107977026507804\
48256*q^21*#^16 - 
     515125388677268480825754175168149418802191626055351356860598352914062515\
87584*q^22*#^16 + 
     840874397862320588105928657267752111043725532237433956259733626067479047\
95136*q^23*#^16 - 13026199045578722256280081758071760631904977237485248559088\
2636001656378017184*q^24*#^16 + 191817661542878386890205125116119283695706865\
829146993873282610743794538023136*q^25*#^16 - 2689054952207153803773861824494\
33060306898762228957200500393668907347115412560*q^26*#^16 + 
     359379711442138977904134871419065013823375180157007499323851701137250818\
833568*q^27*#^16 - 4584639714320859978659955925965353510350233851408622456709\
55239579611799584654*q^28*#^16 + 55894223540778384840532192584361633117234398\
7749681056141934960575888860049646*q^29*#^16 - 651947327229870751811845948429\
340079095615192630968785443476620730793373986322*q^30*#^16 + 
     728250788232655840631807904324838267347323703434650490374733273351575042\
089366*q^31*#^16 - 7797936517373301175259790963469484595495508282918409729310\
54058921108035198594*q^32*#^16 + 80110106936464254000954221409767502706148598\
1761882807577411292319638243054046*q^33*#^16 - 790234674382124384389766985837\
361145569433141770412498087143773167708137416474*q^34*#^16 + 
     749055699241922650609404992852962161348008571037904331702896672786619077\
264178*q^35*#^16 - 6827587388134883260046295010726554289758556999583179122135\
83855101447925110968*q^36*#^16 + 59882631194545869013406237399081962028694353\
9806334331993580732148940405077694*q^37*#^16 - 505686367793531216627563595394\
196177033712112792765967434539222018768545581147*q^38*#^16 + 
     411393128799260876386616450264241026076506596201823246141614662184626552\
688602*q^39*#^16 - 3225970872375788363104324193026178330457385605077998555791\
30516172084590442149*q^40*#^16 + 24395420885002060891410999874819452012539048\
5073363899487588205075542560567302*q^41*#^16 - 177993079228602929355726735946\
349612416341771389263709620272136103820569898785*q^42*#^16 + 
     125352731953757290239232910259470525867150971723942442138119754698711123\
266472*q^43*#^16 - 
     852465130354025885908271293513260407580876054272693843068052462094727134\
04140*q^44*#^16 + 
     560010055538372262928346562127931234752413810156007197469562399453680545\
04188*q^45*#^16 - 
     355503847391078708998154201374711278254873542551890996741473003671992020\
33027*q^46*#^16 + 
     218154506562935195512157245473204266410024150779114825023560866413104575\
93838*q^47*#^16 - 
     129445619372474347786634793079678452211065314772292032896236188463099462\
60729*q^48*#^16 + 
     742909521017575087094708981563916383271311968106606317989661045736990985\
0720*q^49*#^16 - 
     412498772186551806386693048116143376782144942604201454123344649840892360\
3974*q^50*#^16 + 
     221641655191775814821676049222048202266164070350512792969026204098850485\
7688*q^51*#^16 - 
     115270270469517769011815200895963207463874994411054534856179885037959059\
7513*q^52*#^16 + 
     580373220483093293733472342358738248971799850150035042073301476193982117\
182*q^53*#^16 - 
     282943977655240342944824921497115116743039579152483078262626916559542023\
894*q^54*#^16 + 
     133588087001704136020845659015828732055415528445831774333629245087880259\
956*q^55*#^16 - 
     610903768405682136563696903456973040168755073974847678117686157087889742\
67*q^56*#^16 + 
     270627509882304120350115818556163743654485406698609335471185546022858127\
40*q^57*#^16 - 
     116148668774235889707816253552338110659537161603947990865073659523722450\
38*q^58*#^16 + 
     482994023697466781495458767440126027071593925573783619424889641923936106\
6*q^59*#^16 - 
     194620986640031127584944122784613534622146588085761258212239263097333425\
8*q^60*#^16 + 
     759952318836002283923109312596561308748905625078721022883348405850226498*
      q^61*#^16 - 28757652786038840304317084867539335788546413109202078725264\
4909070065360*q^62*#^16 + 
     105464414850979518528043329541008909316602431445794407771519737152377070*
      q^63*#^16 - 
     37484547689252443682150218304152806516468113081854787328984288063072402*
      q^64*#^16 + 
     12912021181827663796519554443334508333068728646035763124130575863370760*
      q^65*#^16 - 
     4310494013454846811776577208255642912583391188061267796623912151720039*
      q^66*#^16 + 
     1394566941504689016286033506296390040987323531197149837337376336129002*
      q^67*#^16 - 
     437233275521531469882470070141614015119830530108043763320540207167608*
      q^68*#^16 + 
     132838483508847915778838975015469707990876000109406862612359496700436*
      q^69*#^16 - 
     39105700315909269321159046322440776153063234138007450411939439759766*
      q^70*#^16 + 
     11153815018529403749916422991470086120583067424792609958815971300356*
      q^71*#^16 - 
     3081972948657191656131550552968601141151610884745827324090228497365*q^72*
      #^16 + 
     824905010047627394059605531611280873615368260482012315131318784652*q^73*
      #^16 - 
     213840160527203845330951930151742626768771352320507856633354289351*q^74*
      #^16 + 
     53680662893439053265221695105396471379143649009969392790985408382*q^75*
      #^16 - 
     13047135308515689166414615148447214514288822743838310450486054537*q^76*
      #^16 + 3069719770647220959188333856179920219144291269294904319945940590*
      q^77*#^16 - 
     699001353922666670174378395498452838239741484792269246240156334*q^78*
      #^16 + 154011824123372960841733151211591727361462266309411221870068106*
      q^79*#^16 - 
     32826091891536927113333846415919290664898460055956276273886902*q^80*
      #^16 + 6766382995531800824943159248374361159023056285261883389340926*
      q^81*#^16 - 
     1348465894600977422629523117083732931844396935118804603985069*q^82*
      #^16 + 259736587219634924243996500243851706941180824170629858506126*
      q^83*#^16 - 48338082251562041643988811343215338816614576279372684070669*
      q^84*#^16 + 8688628096622670464848661646794843021358026898981916272488*
      q^85*#^16 - 1507819379013937473992055659774066211261005721366207143903*
      q^86*#^16 + 252523813626932555188355572042580015602002630294730144004*
      q^87*#^16 - 40795840813601853452996323337762099436969677526369627657*
      q^88*#^16 + 6354506352761236660538659621193847181754056986071169162*
      q^89*#^16 - 953843896327772740422194634723842225305265684521212629*q^90*
      #^16 + 137899868229235501033051287403084503383244145525469202*q^91*
      #^16 - 19190494800444093809115951993760200420453316853937770*q^92*
      #^16 + 2569040542910147810421407883081145928613914192999112*q^93*#^16 - 
     330617231146112728072364560510163795051124388629585*q^94*#^16 + 
     40872957616417103574386494153111517990600801618588*q^95*#^16 - 
     4850274385850569499047308205317651151883763575452*q^96*#^16 + 
     552020436377815471861428444970019763598131141438*q^97*#^16 - 
     60202520297555519445379719340122653175065528999*q^98*#^16 + 
     6285322019113126921886052648882508950158101260*q^99*#^16 - 
     627543984130197832560288060412831287961702534*q^100*#^16 + 
     59852117712994053415721545580387996932837078*q^101*#^16 - 
     5446396927675892290517480910585197396880637*q^102*#^16 + 
     472243125574740758435132022685718417797946*q^103*#^16 - 
     38961193170754490340654887519266000682474*q^104*#^16 + 
     3053785003829329634387993821730383427346*q^105*#^16 - 
     227013951243283552785760029705657498988*q^106*#^16 + 
     15976208619718290042274529828764494162*q^107*#^16 - 
     1062239993105631379058834362857395413*q^108*#^16 + 
     66577905706389832887835035574777726*q^109*#^16 - 
     3923950089627060947614213204879485*q^110*#^16 + 
     216875209118767345524005242366184*q^111*#^16 - 
     11206144455159558765421834105469*q^112*#^16 + 
     539465185154549820757950522046*q^113*#^16 - 
     24100996135968913578993222453*q^114*#^16 + 994801067826588415704519218*
      q^115*#^16 - 37743462329517014625290292*q^116*#^16 + 
     1308476337610655403736274*q^117*#^16 - 41159426946287197225053*q^118*
      #^16 + 1165010357387187596912*q^119*#^16 - 29373676745715701608*q^120*
      #^16 + 651521665166449070*q^121*#^16 - 12513048833477961*q^122*#^16 + 
     203825393550956*q^123*#^16 - 2737292148812*q^124*#^16 + 
     29090529536*q^125*#^16 - 229316127*q^126*#^16 + 1191552*q^127*#^16 - 
     3060*q^128*#^16 + 
     32634866495949672142999991536500939201449563158502597491425280*#^17 - 
     1451055182712589569920473451447520466451854930706594101796536320*q*
      #^17 + 
     31991443702152594230840501993083017390564825533100878974093885440*q^2*
      #^17 - 
     466276370974728421100640891999325405668351313394723184006546849792*q^3*
      #^17 + 
     5054029785669172104794773405278166889949365203109445127160324947968*q^4*
      #^17 - 
     43452813492398949021583363452008714850554192037491057559493467439104*q^5*
      #^17 + 
     308662717930110236431843625953656258943610548636068231802784965459968*
      q^6*#^17 - 
     1863126188700449801028603082258654308308672284253975709042018650947584*
      q^7*#^17 + 
     9754785247726304345042374986045067130957810643633627235025863695925248*
      q^8*#^17 - 
     45000785211248271509628919185023203948450514298747656551582505288073216*
      q^9*#^17 + 185188523133067816347913030682025826777961439554658188561984\
280646582272*q^10*#^17 - 
     686647000230741068186530390075812829681484193741241401236567260224159744*
      q^11*#^17 + 23128693866358025119513680882932648900475301015961020269556\
74223261777920*q^12*#^17 - 
     712625240382617516070517551476732560623200056854867692278137848303340748\
8*q^13*#^17 + 
     202026606107032769756823204272607920248817387675783960945056541339217592\
32*q^14*#^17 - 
     529640758090638051781963589971115349953272926749149593452053514896217210\
88*q^15*#^17 + 
     128967502770241252911239262028570145803313070395257675328201766095467600\
896*q^16*#^17 - 
     292799601632400067164126573411669840403658691478193901654114963793990075\
392*q^17*#^17 + 
     621902229622206260399068283228163866846166806119140492902517975510990223\
104*q^18*#^17 - 
     123948643763087055702950920059415794595766987508462059712934945348353272\
9856*q^19*#^17 + 
     232432888192944374399868551545765606083269876584002856203582072684591674\
6880*q^20*#^17 - 
     411092245704612137902999602082947778304624835353760283212408082064330189\
6064*q^21*#^17 + 
     687249989983954496270363294768412925451462611850317670970906451557158130\
4032*q^22*#^17 - 
     108813641984581457250866601296645943485398915405949163554982378874021268\
64768*q^23*#^17 + 
     163465919693962961912210492263372416675224328414601648169881422999930880\
14900*q^24*#^17 - 
     233378353129839366347488153127636886318816639726310577427542138608945930\
91292*q^25*#^17 + 
     317130158362345964983981508097646992767904204775980231477921446597252134\
47453*q^26*#^17 - 
     410732366562713512533158058902911816501439756199442066109450715102737780\
15022*q^27*#^17 + 
     507665722558575621932465245676010767652943224404804956487208446161510755\
25317*q^28*#^17 - 
     599521331127105435772350893411600578102893333697146099588110819077234151\
41590*q^29*#^17 + 
     677190946333427994527379733942564987966547856108931978307596325615660934\
53976*q^30*#^17 - 
     732376332609060862087883748046196753864331993973837288739106854054897966\
07276*q^31*#^17 + 
     759065748396062707928600495350496630551705131897350443187143813759403007\
51420*q^32*#^17 - 
     754610483842992663087637698168950382248145740170723008720732028127181346\
25484*q^33*#^17 + 
     720136159756836266937038946591472500024013419021951888045563269806841141\
71831*q^34*#^17 - 
     660207574271893406600382789135872400300921669123565545737638035470151610\
03446*q^35*#^17 + 
     581867256680499633351371351029702222449145817697871216415074315738750724\
02143*q^36*#^17 - 
     493318814186277383584275997243673806347931845315054069057871047992692290\
30588*q^37*#^17 + 
     402583052272760751894402869624369276526536536395550959027463066676587339\
79625*q^38*#^17 - 
     316412257419715350903763557589303606973490165947035049113890959982976820\
65446*q^39*#^17 + 
     239635148947845318225408668317472596663766563416936109808330423407083564\
59398*q^40*#^17 - 
     174968994076700753070692210308814055385738078902178307030571431608912333\
81124*q^41*#^17 + 
     123220930222996628387221434233068297151763723798548672705707511713049400\
00760*q^42*#^17 - 
     837349037089498375490752874462333313116417204886727848960419611730639211\
4026*q^43*#^17 + 
     549288155888197166979062435355093826509657287919249134648733820713709471\
3908*q^44*#^17 - 
     347957742142638591142716061394427115892951628034784547368066285027506762\
0758*q^45*#^17 + 
     212928966237678891998200099168352181162807556809952446322115561480894623\
6971*q^46*#^17 - 
     125910939905464769804151543209925772176443392615226357751155372804140171\
7304*q^47*#^17 + 
     719682240836653725525679424848491842020351275252556054646015902627499786\
194*q^48*#^17 - 
     397726849071169799906349028793192755309573246441326344219417399557973527\
364*q^49*#^17 + 
     212571258812727511812449085916610014515102800322881533178324909220337364\
672*q^50*#^17 - 
     109900402008261327902348209102769273637082274282602694869999794520334228\
138*q^51*#^17 + 
     549743285027695026666144696090661347510708217219871922414559283723129350\
77*q^52*#^17 - 
     266114685432431973465423093058508620602735170390027553663245882521464310\
28*q^53*#^17 + 
     124680961887385023225844513438495254933550486658895598446194325987419869\
68*q^54*#^17 - 
     565483602883117598303853517077016816117314968143768399870967779889844810\
8*q^55*#^17 + 
     248305810351317065849301593106417960506691361148693532820094031145535385\
3*q^56*#^17 - 
     105572692371203167465079380746858928616716175579445004602831876381534088\
6*q^57*#^17 + 
     434667938905100787645573602192801327922373488019914397703239573650292393*
      q^58*#^17 - 17331696829708773931272437091620250637569685258433101043060\
4819029336544*q^59*#^17 + 
     66931572590595219166565619294487950156809148410258690962611606701121405*
      q^60*#^17 - 
     25035102329841875354951105241068405954693696144621042896062448267940130*
      q^61*#^17 + 
     9070078054930644083840700021039762404388434872146016297298501883378943*
      q^62*#^17 - 
     3182906925194870429677405558928539739223869000073671450106755933406498*
      q^63*#^17 + 
     1081904985200937254309528140186341617198693729490491362076333789536997*
      q^64*#^17 - 
     356205516967301941367341898284130747847240845520406950542343495321706*
      q^65*#^17 + 
     113591441589581566656948449694284320689714272731062415159535986384262*
      q^66*#^17 - 
     35083599972374119703910989339088944350038800088500296135032378227402*
      q^67*#^17 + 
     10494199762046794653019833680741944940292039124520731514986500999950*
      q^68*#^17 - 
     3039814454195640855846624505388755343630246202285120550845887143006*q^69*
      #^17 + 
     852621141901029480116253689314183877821422013958777722558909044575*q^70*
      #^17 - 
     231540908428976331938674452194348032919067065362769626857783577506*q^71*
      #^17 + 
     60870352256760903535372593235038446603015360446254919840130766601*q^72*
      #^17 - 
     15489111101194714916985357332450862591904686315605760056523336898*q^73*
      #^17 + 3814328055169564389346090057347592689231388420338312011461942303*
      q^74*#^17 - 
     908867592290918374981719247266196179352043242537962041590955364*q^75*
      #^17 + 209500959830778145407641330806878856701300949016939607057674814*
      q^76*#^17 - 
     46706505980243436090215581072823640474192292917175335595822222*q^77*
      #^17 + 10068594925993444232483988761793937353934842767898269746903412*
      q^78*#^17 - 
     2098192398555118456479916946116593022566113790960197294177450*q^79*
      #^17 + 422553582402010638284236094550298564149527747235539633154896*
      q^80*#^17 - 82213513727921667780742762632207227059598166086374757543236*
      q^81*#^17 + 15448410664496146272156547258558751259497135974197353828680*
      q^82*#^17 - 2802506228941299913461870000936544610743957120413614226284*
      q^83*#^17 + 490639761011946607692798476090840340254425958082913774886*
      q^84*#^17 - 82861151174875929221624941156421150867858360397597395586*
      q^85*#^17 + 13493254675399661107305679516486836310315294951199176158*
      q^86*#^17 - 2117636502845970791834421224110505834805387279955801708*
      q^87*#^17 + 320133776908671596924463103479871534326575678938914400*q^88*
      #^17 - 46592652495591393036514960511478931103600273094109126*q^89*
      #^17 + 6524580372179737668972967496260394942309978491780538*q^90*#^17 - 
     878540819245171008426199955051830381338089785281734*q^91*#^17 + 
     113671277483772615583793811116495194426426062096745*q^92*#^17 - 
     14122216247184756423597033887923052840530069835066*q^93*#^17 + 
     1683368000345799883143663538736052829043958388923*q^94*#^17 - 
     192360121132073475743601566534316470814028354178*q^95*#^17 + 
     21053247826380614957812076799429938244643264721*q^96*#^17 - 
     2204802404908635199177297202803472281122857214*q^97*#^17 + 
     220705107924601906020948572712455185223319779*q^98*#^17 - 
     21093894037338542369554305700755417037546084*q^99*#^17 + 
     1922526923876804171806218754371921259123147*q^100*#^17 - 
     166872495825978743686224126705176432983678*q^101*#^17 + 
     13774308275678897320926752481279659752222*q^102*#^17 - 
     1079563976455155737726079005032410803796*q^103*#^17 + 
     80200906046902547751091369957178934095*q^104*#^17 - 
     5637038873836211748238565538465924754*q^105*#^17 + 
     374086814480640152388948640282967805*q^106*#^17 - 
     23386263739639714902234299571494122*q^107*#^17 + 
     1373816351428076723452749602420590*q^108*#^17 - 
     75625157178034004240571964110968*q^109*#^17 + 
     3888852309068181129811441971183*q^110*#^17 - 
     186154572660598528972426686686*q^111*#^17 + 8262322879050669306774553948*
      q^112*#^17 - 338488858468483704572040500*q^113*#^17 + 
     12733365146589117662349880*q^114*#^17 - 437196376975692760827478*q^115*
      #^17 + 13603887450019706736381*q^116*#^17 - 380392042737599733090*q^117*
      #^17 + 9460968131628259636*q^118*#^17 - 206672216904406140*q^119*#^17 + 
     3902228310775585*q^120*#^17 - 62363226948032*q^121*#^17 + 
     819823887884*q^122*#^17 - 8506411300*q^123*#^17 + 65270133*q^124*#^17 - 
     328962*q^125*#^17 + 816*q^126*#^17 - 
     7254027296579112133804462083097023583205605568464477445160960*#^18 + 
     313858667125413861912690449574522398347693016821747225743851520*q*#^18 - 
     6732353473416923485452710981579899048587888902293549001736192000*q^2*
      #^18 + 
     95452741489262824661272707095090702108644441159413724297631367168*q^3*
      #^18 - 
     1006289137867146591174203145605081610248050471858111640567908663296*q^4*
      #^18 + 
     8413368653980786395104889730276709304216073283253193501048634867712*q^5*
      #^18 - 
     58107101814375994179703176751410915166902333262475344205072364994560*q^6*
      #^18 + 
     340961421413504504947631185670267021054249056876833746080476130443264*
      q^7*#^18 - 
     1735091657759584831599285790725863790346832517588442017444811078238208*
      q^8*#^18 + 
     7778380763870241521810502428683631699663808096886125097049043858751488*
      q^9*#^18 - 
     31100620973430722913922877349899553530955621015399989104430740213923840*
      q^10*#^18 + 11201977178100815026756465870340655565859387636400095432726\
0489707683840*q^11*#^18 - 
     366469185987578213748503605912761041889886354811929594702121241848414208*
      q^12*#^18 + 10964542367468717595238055670640574394669914683275554384456\
01196557041664*q^13*#^18 - 
     301784734303982983218491105381933453871342886648887462387538837989860966\
4*q^14*#^18 + 
     767970548496014259196770383868143688274061154941709742933665591534944256\
0*q^15*#^18 - 
     181481183745338784742522077501203263050276089003212417338862523335999626\
24*q^16*#^18 + 
     399781024996393733957069303254774560579813252963317694004364575859126461\
44*q^17*#^18 - 
     823730113498220755569212983067047947504320179833941095978734135604127761\
92*q^18*#^18 + 
     159230023956466258763398139305081823825043057027595934988579809239994210\
304*q^19*#^18 - 
     289540120698484551116334581765407027475203792569163294406531021098327543\
872*q^20*#^18 + 
     496460222558222821958158798636814411552895017258898222753378273783675079\
488*q^21*#^18 - 
     804448495003156685553908668364345047619883899605969431713152207123193304\
576*q^22*#^18 + 
     123426316917205994125443985925864076503415310726643796342876343683470830\
9632*q^23*#^18 - 
     179635997653245648186645188366326097302184081079217853680488972275617359\
0042*q^24*#^18 + 
     248409040526838744693115978308074927191697704866666323522006178423944832\
5406*q^25*#^18 - 
     326875291734876415400299486992491285758570678228194807435240337245999785\
1195*q^26*#^18 + 
     409860694550993024966019237740179474290867440616370020027128856316845572\
4852*q^27*#^18 - 
     490321586546448636475323481742134934072665123435774233326857187920645148\
8002*q^28*#^18 + 
     560305090589940921275978988698175002005644905890779730140829699987917829\
8822*q^29*#^18 - 
     612260971128393832803878901190931616656434680994857379708749759961235728\
6152*q^30*#^18 + 
     640400607554716542848323249220699200763854751463673229421677876464151401\
5198*q^31*#^18 - 
     641760520358064930904576587082714387708269894994034920245200665327573044\
7611*q^32*#^18 + 
     616700583561142829509918220650395566980657654131565379235283585774939293\
1794*q^33*#^18 - 
     568726318030867994615430390248227765033761308241652166646424877153213127\
6204*q^34*#^18 + 
     503712893912125138941752826971784972008479203586533263952455444382567839\
4804*q^35*#^18 - 
     428760078019562575251634267941125310286642867950681293391323468441082510\
9370*q^36*#^18 + 
     350975809184363465069850682331775673420245526802823455720435324099269603\
8164*q^37*#^18 - 
     276460079009403710672186308866253679003946675503895343196314977748968895\
8568*q^38*#^18 + 
     209663603258673395534753313430565909953229585332823760724926468151906665\
5520*q^39*#^18 - 
     153170578896972457250702930470517225103947989784099604305131860587370605\
6752*q^40*#^18 + 
     107845019504501936758563146115124853573110481934097053194199614096529756\
0390*q^41*#^18 - 
     732138750197645880155842498751947261554407207980937023032331223481732179\
421*q^42*#^18 + 
     479443727766805470450305032420134128932004104107967058623616333763882246\
002*q^43*#^18 - 
     302971838237683459879105766186090924326745743626056698461437289836808357\
638*q^44*#^18 + 
     184818065455201547634930894335742789859082570282100981557911571679578095\
286*q^45*#^18 - 
     108870358368179068378739986852231129834847880533733052329793645809482595\
192*q^46*#^18 + 
     619487341551847337113700898507452101859242709123156680466725674313156531\
86*q^47*#^18 - 
     340593771374001794732558048734731978881453138305593240589171409625237382\
06*q^48*#^18 + 
     180982377288910798360735576607151508438155243173125518836011131355679033\
38*q^49*#^18 - 
     929684014037478758943360317910001844584624367563948704921417486351489537\
1*q^50*#^18 + 
     461773264919992058934258284785631654656787040409507796979165395569535001\
0*q^51*#^18 - 
     221820886797666314217460847286754551211835792203324682713741798835475058\
5*q^52*#^18 + 
     103070295037364841620707295133878649418448138616111622217406197300513715\
2*q^53*#^18 - 
     463330411593256759562263193621879724231960064136957788959740615142893973*
      q^54*#^18 + 20152776070541869538030608797046514261189412292194995382782\
6176310731464*q^55*#^18 - 
     84823915551329504528356825098802007152690187963615677291490648350409054*
      q^56*#^18 + 
     34553008556524348617336837427754667017635279256921055935887901692136752*
      q^57*#^18 - 
     13623057761337431596000481853731061801501320359393630113205992052550131*
      q^58*#^18 + 
     5198930377808360398445043352551580609575025463217625473239669335328228*
      q^59*#^18 - 
     1920552115892972632886881089035571966668013752250576599175310900852598*
      q^60*#^18 + 
     686792421755470501925012867241067555760181984287033609368620081444410*
      q^61*#^18 - 
     237749408341753263904576334200708828661027855334797138692242896187484*
      q^62*#^18 + 
     79672392674721726033778630823130754471091884687664193337306861776644*
      q^63*#^18 - 
     25845403320388056566404811146794290717162394443242429087358197211003*
      q^64*#^18 + 
     8115794119819983462172032540466292379543526291605555764105508676446*q^65*
      #^18 - 
     2466770766980290717602689238329374090857840796356977560504333277869*q^66*
      #^18 + 
     725683029619819872091312062893621999148027081769843102891701585192*q^67*
      #^18 - 
     206608563407362226007586301732039060529155898859870368385532721871*q^68*
      #^18 + 
     56923021082083622125977985288427604399647362277293336016239327226*q^69*
      #^18 - 
     15174455382348840533837281433652303111513962187561481437311569163*q^70*
      #^18 + 3913480028729343397463579245484227335917189995272476560549765144*
      q^71*#^18 - 
     976268048390869523894213388570717916948624288668488448068847404*q^72*
      #^18 + 235534038186682802245527703732539188583822643978084407967273098*
      q^73*#^18 - 
     54945353595754503394903197424177527021302448300347001857486393*q^74*
      #^18 + 12390991437009210220662347925726310323330584787081917222834822*
      q^75*#^18 - 
     2700690137491409794738955770499843494259579372589526313636832*q^76*
      #^18 + 568752441303566400341318282688223098264830675347578841237856*
      q^77*#^18 - 
     115698509740031486151277846882450556158322053553960586183855*q^78*#^18 + 
     22727617476896461090423477733230420377315637972317482040428*q^79*#^18 - 
     4309792991200042726253767897769643891564266214853303222064*q^80*#^18 + 
     788639320847232993084274766766319330068012105209720998692*q^81*#^18 - 
     139203763403655747810303735987056540533699190516537103254*q^82*#^18 + 
     23691483139693923599448941741377102281951764246930653120*q^83*#^18 - 
     3886036293376971679379221139872448948193983112256363986*q^84*#^18 + 
     614023473204265914696247524825645064588092536752331088*q^85*#^18 - 
     93411738069765232228463056445845608592018458785720768*q^86*#^18 + 
     13674603539074354212000400276047761274624524028280770*q^87*#^18 - 
     1925155278909925010715140731554380509332931861925155*q^88*#^18 + 
     260481334805896122578903986774742455284907071916814*q^89*#^18 - 
     33849254512983600625220348313538687218883985420635*q^90*#^18 + 
     4221465273268191105662735949569364088572363402396*q^91*#^18 - 
     504864947303834771968644747158639916718835217033*q^92*#^18 + 
     57851636310028119329019601231120781492638731316*q^93*#^18 - 
     6345809352563606721198638982084439341897713786*q^94*#^18 + 
     665673403942184581123933986579863616546816902*q^95*#^18 - 
     66707774227644140045611769423614277996716604*q^96*#^18 + 
     6378726542023109971058483812973357006054340*q^97*#^18 - 
     581291704091358629521338487841632253839249*q^98*#^18 + 
     50416395059990390333334330662921650148004*q^99*#^18 - 
     4155576636814873171137891223915088091613*q^100*#^18 + 
     324997725713078255189515868123705999414*q^101*#^18 - 
     24074807332309158072153457159806743743*q^102*#^18 + 
     1685973267849670063016943311273818260*q^103*#^18 - 
     111386833838189926548891127096386334*q^104*#^18 + 
     6926415297445972977542882533323676*q^105*#^18 - 
     404355055531964807382033227179652*q^106*#^18 + 
     22098347760756845039320172444724*q^107*#^18 - 
     1126978610493782928561205255600*q^108*#^18 + 
     53440924706863090441396177334*q^109*#^18 - 2346778711048132522156954651*
      q^110*#^18 + 94994713695623811658395546*q^111*#^18 - 
     3525674639241899308155408*q^112*#^18 + 119237267676009289234014*q^113*
      #^18 - 3647946959406872145557*q^114*#^18 + 100088948238833099062*q^115*
      #^18 - 2437050192067044127*q^116*#^18 + 51981683812818732*q^117*#^18 - 
     955458836190297*q^118*#^18 + 14812629692538*q^119*#^18 - 
     188114178203*q^120*#^18 + 1876165720*q^121*#^18 - 13753021*q^122*#^18 + 
     65712*q^123*#^18 - 153*q^124*#^18 + 
     1443343625355369086728379589029953124667307838705049293291520*#^19 - 
     60723218767792715241833380539877762527294881584541962579476480*q*#^19 + 
     1266320397228298279404228522551912121183693282145039825373233152*q^2*
      #^19 - 
     17452032691382432371661174171516797807995478300191991903316606976*q^3*
      #^19 + 
     178807251443979959480302097131257919066030748720307717230109130752*q^4*
      #^19 - 
     1452645692851760458375011846587919807699523021367429754445967917056*q^5*
      #^19 + 
     9746933621510444627577328968006591899337834591028709826043094827008*q^6*
      #^19 - 
     55553759399231726899782305118425342861846661141804394946033757192192*q^7*
      #^19 + 
     274548612377639514059945865958170441773780646349097736331062234218496*
      q^8*#^19 - 
     1195067999823287494535337631808827968418855384122697706572542143594496*
      q^9*#^19 + 
     4638694385623755462250660202622417863355722634781407420998691243122688*
      q^10*#^19 - 
     16216609085004067828554659133107868014076081458762800170842001293721600*
      q^11*#^19 + 
     51482013598113912800927082489036667411249269662728359335896501041469440*
      q^12*#^19 - 14944242664168581217069750415920892547821948487153269663861\
1443534444544*q^13*#^19 + 
     398985595972216979653612899997067497122262277772074710142212923735034368*
      q^14*#^19 - 98467020469761199934617680730171972387218526016755141089178\
4043688452096*q^15*#^19 + 
     225617263155837715948226823613491650872602628653759266403927824654576620\
8*q^16*#^19 - 
     481796935103648479614984386951113817502311833199421803146382864403164025\
6*q^17*#^19 + 
     962128219693190261662788219961308659133467470940294583358787268614425464\
0*q^18*#^19 - 
     180211489370030590423180757922168174882951646787826575654620797077699632\
32*q^19*#^19 + 
     317451512209464741441520564694159215547675546936318794630133068549897181\
40*q^20*#^19 - 
     527186268240557571889046748227061446586463280119558323452059202014142538\
84*q^21*#^19 + 
     827154945840550511471748736843807862902677024027682550469090122382161125\
05*q^22*#^19 - 
     122857453267946472893113730593190156433025525359920167972243897706331592\
404*q^23*#^19 + 
     173055886892121731020695446482032799684764841106467570583671334548804343\
832*q^24*#^19 - 
     231553742801163946386903287003283078428825396068900178996197399745560748\
280*q^25*#^19 + 
     294746015339036653176338131154990355791660092296534023527548640324813481\
277*q^26*#^19 - 
     357413899924104094801899019738323913761005398855974897839594858731856730\
138*q^27*#^19 + 
     413400633737896938160908091757168985138628155205858675504090220349747552\
807*q^28*#^19 - 
     456617946127178561754172407865353204815788941439276665681529857979623653\
856*q^29*#^19 + 
     482152251111333940214720722119762829770863253861942996896379446674307997\
858*q^30*#^19 - 
     487188496590303661445751703858120784862543793009713755226975145274110591\
956*q^31*#^19 + 
     471511012051722104812926959836295353316119515793895498263601786305492205\
013*q^32*#^19 - 
     437461647146424154372246942268685344071467669393074362513769430510509352\
348*q^33*#^19 + 
     389391265275463609872441512581615001679227089054408395778436171971786849\
554*q^34*#^19 - 
     332775099388460212218917193717471145782540665211875446572901408442332232\
664*q^35*#^19 + 
     273232043121804695166206881860832164417581854067030475124425582265518750\
814*q^36*#^19 - 
     215677875857990111466552545308681858142956338935911829407571045201351412\
418*q^37*#^19 + 
     163768500787905923539034425011791168027747485436829895194023258333389817\
469*q^38*#^19 - 
     119686625999329532378000195044990739217373514238381346369485534685932569\
950*q^39*#^19 + 
     842314421744080195234497786374155184678749162574599699706205294782053669\
64*q^40*#^19 - 
     571114762764497117309243531691988605605011111775371867794414093638617800\
10*q^41*#^19 + 
     373237696380471672276169738424549884287539678697104138514634533682620892\
15*q^42*#^19 - 
     235200974178004168559148769545186829656030608481175505316520946291480161\
64*q^43*#^19 + 
     142971560208476643947982408149866223218403820651733316674277821769674033\
88*q^44*#^19 - 
     838629475103968823072943752795490923851345204643729937146420156861496271\
0*q^45*#^19 + 
     474833899883544995267387439763615307681828174652148257300359244216581486\
8*q^46*#^19 - 
     259593853805424994460576355806087269808140360010774337110028807818679268\
6*q^47*#^19 + 
     137071579768101642742978699073014744659930868240327826251308986026311273\
0*q^48*#^19 - 
     699213326678290214193897749368409874881260427692152793052885244801450754*
      q^49*#^19 + 34465160227473039541101238235050871547858508560230451612685\
8571169575502*q^50*#^19 - 
     164190779518738224550099658574653412827785567997570514842033678867814780*
      q^51*#^19 + 
     75612815468212045716155870304462802171662036273379097416383367760855535*
      q^52*#^19 - 
     33666008660477350912729743620817043574944185351359663844402880671693804*
      q^53*#^19 + 
     14494396578069278392686513514382701106210786846782652435333844004887417*
      q^54*#^19 - 
     6034970839496480445919674610879386975829523668919705112575474212290674*
      q^55*#^19 + 
     2430315680537760024593084332991144409112791004837906284805249924360996*
      q^56*#^19 - 
     946674089941696104523651975891998626962549601120634514143694083190998*
      q^57*#^19 + 
     356712542487192364431301378831853969801816226171041714917222491551895*
      q^58*#^19 - 
     130028406073427010016562240763592809513691466118809601097401557174138*
      q^59*#^19 + 
     45853670424106238995705100545276565444966182325606219113785602466612*
      q^60*#^19 - 
     15643438437441261267646098055014149396881489835683832218098060402484*
      q^61*#^19 + 
     5163105938087463025720707377941051226097360408599852689982697511674*q^62*
      #^19 - 
     1648546643026404478722539326063178666045996705533725543199142095238*q^63*
      #^19 + 
     509196832974244424792787038315421705558638760423819587825157395335*q^64*
      #^19 - 
     152138594946806803704988870803294887749385657566123909351740558888*q^65*
      #^19 + 
     43967261629752302632838774734842980056949759472854159031610016133*q^66*
      #^19 - 
     12288949231936782571206128176685261218587435862825725620860951538*q^67*
      #^19 + 3321591509141684569389465469716416773257853125945552771683449328*
      q^68*#^19 - 
     868093117220048054584440814596264865028611605837631338035350864*q^69*
      #^19 + 219335521386446122299157187830916808777296954021801284589800173*
      q^70*#^19 - 
     53567254957908415141224699033860679491751389683914685750535486*q^71*
      #^19 + 12643105502193678473043269285347659587021852856685941018470759*
      q^72*#^19 - 
     2883227932899279122225705582235000924377169386223560218488702*q^73*
      #^19 + 635144162910974098896362497892844122763767068290110075774807*
      q^74*#^19 - 
     135120441556101443811377334503315267170930280751356583079562*q^75*#^19 + 
     27752499757539220295962012995085345759096183944278309610288*q^76*#^19 - 
     5501505016947409275099629541426785192834342259141204316710*q^77*#^19 + 
     1052237951425780156542122938235998299898691117947528564973*q^78*#^19 - 
     194107455550001886806434903945619968282400914048793326006*q^79*#^19 + 
     34522043121470271326945824843071406169943973617941866097*q^80*#^19 - 
     5916893402350231946386452674081187120255634878130063728*q^81*#^19 + 
     976870322161963091071475364946115782177784554290390702*q^82*#^19 - 
     155279473467286552608236945002632441115839863726036970*q^83*#^19 + 
     23751844846548883476506580938672142443243290253488629*q^84*#^19 - 
     3494154424405830457855164113943821542753620682520652*q^85*#^19 + 
     494066570929439103506859145580910634658311084313808*q^86*#^19 - 
     67103506654706738610685639713561611039073681597386*q^87*#^19 + 
     8748188820166792024407231897635756208399737287418*q^88*#^19 - 
     1093902176183272718174084511543844982638164813400*q^89*#^19 + 
     131091934797437030035882368217981140394007399990*q^90*#^19 - 
     15042975834786564418227470616359902502410676748*q^91*#^19 + 
     1651376110534634862534875559225121523625723101*q^92*#^19 - 
     173250756704764516895465712730300665706439312*q^93*#^19 + 
     17351971521402137089489294702754700115600478*q^94*#^19 - 
     1657129124051065042734788639017499386022662*q^95*#^19 + 
     150710876579457357143729353418870833077124*q^96*#^19 - 
     13035069504494099628532738973824013913868*q^97*#^19 + 
     1070557202160204769064644126514538113451*q^98*#^19 - 
     83353258668182362605626538348794735774*q^99*#^19 + 
     6141488038679775316004104002065625396*q^100*#^19 - 
     427375965609767075661073566727068382*q^101*#^19 + 
     28028108445710653570097705462048522*q^102*#^19 - 
     1728178702437985660146767007806860*q^103*#^19 + 
     99918490667531741842073874147635*q^104*#^19 - 
     5401142691757301192884483948636*q^105*#^19 + 
     272066364839035126122145415222*q^106*#^19 - 
     12723281560077528955083869714*q^107*#^19 + 550082698228429909006964468*
      q^108*#^19 - 21881145310623038822152112*q^109*#^19 + 
     796370766459875325335565*q^110*#^19 - 26348673049062855438172*q^111*
      #^19 + 786497968522176877565*q^112*#^19 - 20988898600688085902*q^113*
      #^19 + 495281531419497322*q^114*#^19 - 10194519530947314*q^115*#^19 + 
     179898888002886*q^116*#^19 - 2660840059404*q^117*#^19 + 
     31985592194*q^118*#^19 - 298902632*q^119*#^19 + 2025172*q^120*#^19 - 
     8774*q^121*#^19 + 18*q^122*#^19 - 
     257562681487521171648470910623062614901594270146220353650688*#^20 + 
     10528259412775748377684342450610543239742306812509568075038720*q*#^20 - 
     213282633047382809612101514091929813480213702072603288332664832*q^2*
      #^20 + 2854883439436707475417214347685605470652651837739690000727932928*
      q^3*#^20 - 
     28403847616667648990097178198915617590473224891542845951362465792*q^4*
      #^20 + 
     224036843243660536428757208026669473630831510971775427050064576512*q^5*
      #^20 - 
     1459191302733224728163122851552318250121529760323310407864814731264*q^6*
      #^20 + 
     8071563593084432597376978342097664406592843054622396992749611384832*q^7*
      #^20 - 
     38705945205707746705683957125702210668048270998310732118606378336256*q^8*
      #^20 + 
     163447436380975456511040593904487798326098035864430515340508557475840*
      q^9*#^20 - 
     615346605455694523003706870343115304534060299190007196373526934413312*
      q^10*#^20 + 
     2086088383669265706863636672302270934094461737744840317254924367642624*
      q^11*#^20 - 
     6420744311372692808685021534689963680429406824275315480255373672286208*
      q^12*#^20 + 
     18066250421169669992977730926968519378348949282291521957922882882387968*
      q^13*#^20 - 
     46743486707566096006161240220943425986079401108752229025707853528244736*
      q^14*#^20 + 11177079839650254139857808535668317158330777188807581573894\
3711984331776*q^15*#^20 - 
     248076592345188555638631984994365917074500400720852057465051475413181376*
      q^16*#^20 + 51304317984956803922254704430893548996233607027417881211287\
3452131163648*q^17*#^20 - 
     991968802490355583019424455575820885525287732429786908700958454698152368*
      q^18*#^20 + 17985380700535003529861332981168209629582006062404054405643\
77778988616864*q^19*#^20 - 
     306606737366098620330774090018192545452731776044244330820512660743338046\
8*q^20*#^20 + 
     492638789800947311988350365068360297197725197584820233463051588091920163\
2*q^21*#^20 - 
     747657476891317303048984227865271127391577774066917872849274629433471823\
7*q^22*#^20 + 
     107388457668999860014366649854398545588172651444770556733406535540215586\
54*q^23*#^20 - 
     146241152314760605611490336851902485721216457734038047116892663127590936\
99*q^24*#^20 + 
     189124054364870821723433686752870033865126146212489310259818999723078308\
52*q^25*#^20 - 
     232614595272220038554171702968394647938537709048835159318167877362900769\
34*q^26*#^20 + 
     272479881179531033981927219217575554177588114332702902165056417849737970\
32*q^27*#^20 - 
     304358609183173496740521711340243944105465330503048684890811679927705981\
75*q^28*#^20 + 
     324559100646002989629752375448801763589832911077684878409297919843946409\
02*q^29*#^20 - 
     330768119519572134583020653109939850985657759757930308388423533096193639\
84*q^30*#^20 + 
     322481369739437439629282867318481170529787318451463934524393075331219529\
70*q^31*#^20 - 
     301046992593839155566112636297966237797844550458949788229899917410984515\
96*q^32*#^20 + 
     269327705232222438069585849728719734588141748986774276442752113402255114\
56*q^33*#^20 - 
     231092865891892008767543460589185399698211422994975522360834912784337007\
25*q^34*#^20 + 
     190312785532395005056704309323345150978388591950986703142594750908813537\
04*q^35*#^20 - 
     150528876925380669444265504050013212031439943550608041133498529239056290\
97*q^36*#^20 + 
     114423613959848805570774656763726255743623483486849132277210599879681368\
54*q^37*#^20 - 
     836391450027254299811956087853269293060548928353706428652040419654947933\
5*q^38*#^20 + 
     588217007615589812272366430710665139552461748684650339565175148152114915\
8*q^39*#^20 - 
     398215990590563427807564187421114858565857081057196925838568494971122115\
9*q^40*#^20 + 
     259630752470219077108721730014075320807258583418545866133738688565566208\
2*q^41*#^20 - 
     163094070036945136320715574336720471827100187271538135928759705559430999\
7*q^42*#^20 + 
     987504395352291477753312551215415428318232181277757601630055258240750366*
      q^43*#^20 - 57652701751742289421611146475837592445108518323059658281822\
6000885796891*q^44*#^20 + 
     324659694304792160144349022248480878107322918585593535265144660770865520*
      q^45*#^20 - 17640118555188252012069625736132994864313504871844290528660\
4890079970146*q^46*#^20 + 
     92504725707670654032695204404926381298120287609988815862876578854811188*
      q^47*#^20 - 
     46830582884548921701653868565598696808991994278784195401467578127711528*
      q^48*#^20 + 
     22892954240273274171694166682938164832293156759319917377024869681712562*
      q^49*#^20 - 
     10808714137570244338424032832242038747919095324317221827009548087854014*
      q^50*#^20 + 
     4929803758790884450979067526369209365235950136689019725751954713569890*
      q^51*#^20 - 
     2172414311367461521240963956168712366427032844089885197981507400960938*
      q^52*#^20 + 
     925077027756092591603888035669873709147361143407696722073544000618498*
      q^53*#^20 - 
     380707260294893164292679260721234407981499710751808315203100794436518*
      q^54*#^20 + 
     151436111872185403535798328929987486306594670431343657870309947350518*
      q^55*#^20 - 
     58227902005373248456826140466156441842069001198107429231276829864405*
      q^56*#^20 + 
     21643430700377273504486702819383497293259972737339466237492960601164*
      q^57*#^20 - 
     7777424301174755601073234512435249422896228019567978464855837739042*q^58*
      #^20 + 
     2701925360246638763740870685260724789823480381422831256220323927208*q^59*
      #^20 - 
     907493686690943360208955025850148275782732668772763137515465411843*q^60*
      #^20 + 
     294674912158096194117204792602161672139148375681578006209846584126*q^61*
      #^20 - 
     92503953265360081664819203456584368977215556500126299616456213904*q^62*
      #^20 + 
     28072104947185192105668792181361833614747075047134744692631988066*q^63*
      #^20 - 8234909081229123819307498652688236059333198816765540087764962428*
      q^64*#^20 + 
     2334935516921249782004708960773405254754079152034668131561864086*q^65*
      #^20 - 639849347248228708300559827501926836766955256993335752599470139*
      q^66*#^20 + 
     169438881042376345649320486231430429873914401230321873829261736*q^67*
      #^20 - 43352857165599322287806829526872442150795913174107531795525663*
      q^68*#^20 + 
     10715669821120691401186060786664202871469823948992271440366412*q^69*
      #^20 - 2558209441279595658500933745206584157336226226858509243264657*
      q^70*#^20 + 
     589761706178357724420765027921937565202490273638319031478728*q^71*#^20 - 
     131262064293815724562538385438951315122504404351380574331980*q^72*#^20 + 
     28197600932323568794322733574702034889552753349112804951778*q^73*#^20 - 
     5844839873925462128085627924890565953095871902966280135421*q^74*#^20 + 
     1168655662315898653104528253380880810800516313386602305048*q^75*#^20 - 
     225324365623783715335371694006407154262572413592119219871*q^76*#^20 + 
     41877344256152625056622915451930389810598559061545551618*q^77*#^20 - 
     7499428827673696220075677843548642662414987593803339588*q^78*#^20 + 
     1293511349625048007820043502887032128199372213111311476*q^79*#^20 - 
     214785835578544324710033344290655396092944649395606431*q^80*#^20 + 
     34317783414698038551258329355428592233658743002218634*q^81*#^20 - 
     5273262586285538692529277477729445193034995133775248*q^82*#^20 + 
     778819703184209895252548503013341825423277569827542*q^83*#^20 - 
     110490202817850831862967601271775554413716656649108*q^84*#^20 + 
     15047059226878448707113015858078864505648890681248*q^85*#^20 - 
     1965669151105817540798933330249846514098714813675*q^86*#^20 + 
     246131107048053824862332276256153362931834038088*q^87*#^20 - 
     29516217936803786964051231794135568598093534587*q^88*#^20 + 
     3386929026186346440514488577624746406890958044*q^89*#^20 - 
     371522771263039294925005370556455042772449882*q^90*#^20 + 
     38917804495304270728474808644008858036788528*q^91*#^20 - 
     3888731226083643179070220522649013927066590*q^92*#^20 + 
     370200638706376571782651793553729463011540*q^93*#^20 - 
     33532385609699219797488748645411119818748*q^94*#^20 + 
     2885816290423706862681184421512658827416*q^95*#^20 - 
     235598987606212677635637451235789901938*q^96*#^20 + 
     18215460260943687524344398535455010394*q^97*#^20 - 
     1331252105659905301345129091399079786*q^98*#^20 + 
     91779543541461530728078398712886796*q^99*#^20 - 
     5955500620461706138708160489094318*q^100*#^20 + 
     362822961243904354338361854029094*q^101*#^20 - 
     20695331189835128712999874644798*q^102*#^20 + 
     1101813328605205300158103010646*q^103*#^20 - 
     54562466653685157157826034369*q^104*#^20 + 2503384175856238236373780160*
      q^105*#^20 - 105942949700671212405067524*q^106*#^20 + 
     4114414641913680569838106*q^107*#^20 - 145770058382811122405998*q^108*
      #^20 + 4678995908498955003414*q^109*#^20 - 134962130938726620934*q^110*
      #^20 + 3464072732286186548*q^111*#^20 - 78176900340609079*q^112*#^20 + 
     1528288117858212*q^113*#^20 - 25390855974264*q^114*#^20 + 
     349571689916*q^115*#^20 - 3851731120*q^116*#^20 + 32276054*q^117*#^20 - 
     189588*q^118*#^20 + 672*q^119*#^20 - q^120*#^20 + 
     41286481633087655406599178691069727628497228757886272798720*#^21 - 
     1638355781135681033304485372869348190174792416165959051509760*q*#^21 + 
     32214436783174121407756616805989511531361387566012600126799872*q^2*
      #^21 - 418448789221042967432925053538388154555637809476273457583882240*
      q^3*#^21 + 
     4039282292735476994687628002819611281608558532636395675260551168*q^4*
      #^21 - 
     30905265930041281860331824473922045702297328666572490409573351424*q^5*
      #^21 + 
     195219345462812284065566238135246631476542625904332782993815240704*q^6*
      #^21 - 
     1047070835406501191470747813872432299247099772925836902325343354880*q^7*
      #^21 + 
     4867574499298784736418452344617670909771130076892056941377653899264*q^8*
      #^21 - 
     19922181203534796888520760297450391948937226849898125548702012145664*q^9*
      #^21 + 
     72678878667646909638401156635576199386200967021442840749474615197696*
      q^10*#^21 - 
     238701410924248798373708371418539330867393761475483966856241379000320*
      q^11*#^21 + 
     711613469167296137531471318127909699427468390036750528041938735136768*
      q^12*#^21 - 
     1938939625857626133927786658809752757537304930107749750229627128991744*
      q^13*#^21 + 
     4856843462064685207219721049675244665293321448595212655797787969643520*
      q^14*#^21 - 
     11240757981854825600396790671137948319259562225006834059686547459185664*
      q^15*#^21 + 
     24142539698060040105122373993266241106500750355643303059442613690914688*
      q^16*#^21 - 
     48303078136169310553239590419259363139864628514424906408110897178357504*
      q^17*#^21 + 
     90330514090383705045584835853169261240297144134722245147762672685454656*
      q^18*#^21 - 15836584908091040947636815254849033192063025827500446084757\
5319728073440*q^19*#^21 + 
     260985752683400323432080645526561349225735843510304574465337695317630384*
      q^20*#^21 - 40526822178555270876658566281374392245899282215584726474160\
1008258007512*q^21*#^21 + 
     594263262615192509456150295651457533269728848145345332284074080719539974*
      q^22*#^21 - 82447441940890615872396777949633379079303379206882069995096\
0889847580358*q^23*#^21 + 
     108420475700314385644642397873888346909571859259284444080039783735498135\
2*q^24*#^21 - 
     135358925346453807736690325058514465126919288432062587498682479864744786\
6*q^25*#^21 + 
     160675351464246226235499818797492625169860129584514447947445102311023791\
7*q^26*#^21 - 
     181589203479501566790602767762373929491907765251402447428870892597801409\
2*q^27*#^21 + 
     195637833006162850572046607051562254565157056044223591527316213053186815\
2*q^28*#^21 - 
     201158445795171529501210037071407925291061785397579668331308041968132217\
6*q^29*#^21 + 
     197609571257673830951445244803523026349518899453719204040492520447671512\
8*q^30*#^21 - 
     185647196465797289376763502724604184598488022501562568086511471106097015\
8*q^31*#^21 + 
     166945192853701340702480752438195254924537224850849566122114886069632625\
9*q^32*#^21 - 
     143823438004117369022647811247561531120696838767016304981843165456005127\
2*q^33*#^21 + 
     118793843296263590898748357831318961397346849601073649421596744682448573\
0*q^34*#^21 - 
     941413314199042682764211576687215102252182253470058828354220371288468082*
      q^35*#^21 + 71627486670269758635662824108977920160207624656342810934528\
7138057282556*q^36*#^21 - 
     523554385031500099794127476400644638408630382705269298098007368317153154*
      q^37*#^21 + 36785506130259818446667786617149875866473960957060563543182\
2216892126946*q^38*#^21 - 
     248574383220614621584857522933943789693461372926472209906539531489238540*
      q^39*#^21 + 16162757764795762590714316700081739996147115302279805869351\
2316319474412*q^40*#^21 - 
     101170229555973184545558941418296681501410217778970884806088718499095088*
      q^41*#^21 + 
     60989041194920753207045617162732030474503582088083928828165725526042967*
      q^42*#^21 - 
     35422731120443460028030430736471070517436305495418057995184452100276208*
      q^43*#^21 + 
     19828931458816182218407300237585553659351843895377298612951339399082052*
      q^44*#^21 - 
     10701549172156789754940982552062752147818265665003682606561476752736772*
      q^45*#^21 + 
     5569995881719591036177364407820331646226365047773978072656681542099177*
      q^46*#^21 - 
     2796682092754716315288832650217074528470536685394959406377085279454642*
      q^47*#^21 + 
     1354937436349136991663226524938491243038236040720637129185317391323201*
      q^48*#^21 - 
     633549297101598803181939231522384310024529758420120478884418531196722*
      q^49*#^21 + 
     285965284431781439735672902085562954980765592139750627608458407190832*
      q^50*#^21 - 
     124621952501394638246712831322267041164655602690168597861590280063272*
      q^51*#^21 + 
     52443410295711501813118284542810146452223001199929326776429680032551*
      q^52*#^21 - 
     21313740433965925347056358152445487313666517328526961293025770319284*
      q^53*#^21 + 
     8366593564695757406489021306476040761308091437952807797670763226762*q^54*
      #^21 - 
     3172463377717880531413092803307774299904860713863670026379593306954*q^55*
      #^21 + 
     1162072305915789253757913201205711898440473649201181724922999570949*q^56*
      #^21 - 
     411224490792169228749014043473296357672030654272869881365954687044*q^57*
      #^21 + 
     140587238801835774208358452601808873847517804814373349773099977100*q^58*
      #^21 - 
     46434089167543116722422634795676786704531474675259519084573489614*q^59*
      #^21 + 
     14816520560747930182543289160738676317559280246078494164208412091*q^60*
      #^21 - 4567295551467712884935044121372933100949870516439469493780310180*
      q^61*#^21 + 
     1360041069846231199328777014437659440602228096543425687760843024*q^62*
      #^21 - 391194194443678944018526433117416804735815503930580041245778544*
      q^63*#^21 + 
     108677242013471894165853838125065107442015325289223692132768889*q^64*
      #^21 - 29156793823660109684059461480947649367745910119578081699033930*
      q^65*#^21 + 
     7553279805756325471367564839925919681968310765945160838854390*q^66*
      #^21 - 1889104982107015522010577590628607274688618534008789183263200*
      q^67*#^21 + 
     456059491167031335707672199640571206589397448009205261506106*q^68*#^21 - 
     106253140268998062915761344412323289871579483317381702575128*q^69*#^21 + 
     23884512704485524520040932591174892939293662757454688756892*q^70*#^21 - 
     5178856651008792332493840336774203098514462130509639768690*q^71*#^21 + 
     1082858004706364063534313855208294890388494846686180308453*q^72*#^21 - 
     218270301537907955668202120044113932773155641670155456734*q^73*#^21 + 
     42399070305837775908393190060687053335521091407203982819*q^74*#^21 - 
     7934080879886355654845325542908078842978626360833013352*q^75*#^21 + 
     1429690120086321926888563145640232823976911900039111524*q^76*#^21 - 
     247972884789081973951675517646189791030318902164405944*q^77*#^21 + 
     41379017801871917299555197277482079417435522349112181*q^78*#^21 - 
     6639729336022726084130811049826729961108805438662572*q^79*#^21 + 
     1023948311211551528553237084282444151176464359543640*q^80*#^21 - 
     151672886328589989368190189494739585687177682996534*q^81*#^21 + 
     21565779541635139135103316734814215340515191053381*q^82*#^21 - 
     2941395671693950534690479190660819470492879784834*q^83*#^21 + 
     384550772968025862471493144930803484424832242656*q^84*#^21 - 
     48152846973224648516762371570538501963688211186*q^85*#^21 + 
     5770155015131924994581967361965332541753209162*q^86*#^21 - 
     661074064358949101736111691205179005725072234*q^87*#^21 + 
     72339877548282758652743448146759033337675053*q^88*#^21 - 
     7552716919006628921912572979554169561005360*q^89*#^21 + 
     751485416987331621726141861248293552343855*q^90*#^21 - 
     71167420093796253163186101552785299578908*q^91*#^21 + 
     6406033292944785963295933466833510106409*q^92*#^21 - 
     547262382468265920342074233108142175718*q^93*#^21 + 
     44298841993326154273434378548041488788*q^94*#^21 - 
     3391601565636623019128271552421589388*q^95*#^21 + 
     245122324934213800117310355790165468*q^96*#^21 - 
     16687473900661295417498591748399760*q^97*#^21 + 
     1067563883730920980575086224639648*q^98*#^21 - 
     64009621696366656361642565863836*q^99*#^21 + 
     3586458250617686162445156902744*q^100*#^21 - 
     187164045568233859299511379836*q^101*#^21 + 9063589707484429905237203048*
      q^102*#^21 - 405571266200150394907943152*q^103*#^21 + 
     16688960698281560455084421*q^104*#^21 - 628018758604512863177884*q^105*
      #^21 + 21472694415227454783382*q^106*#^21 - 662003995887883104378*q^107*
      #^21 + 18236527364622774380*q^108*#^21 - 443950226172149202*q^109*
      #^21 + 9421056023888838*q^110*#^21 - 171280021351312*q^111*#^21 + 
     2607956219951*q^112*#^21 - 32243634334*q^113*#^21 + 
     309565419*q^114*#^21 - 2151872*q^115*#^21 + 9547*q^116*#^21 - 
     20*q^117*#^21 - 
     5952606924197318670476232823611866267034158824111881584640*#^22 + 
     229113236592866729849713942928323463427395214258719057510400*q*#^22 - 
     4368643607795550676157585218565582964356284704951958011641856*q^2*#^22 + 
     55017726739959227965220538432957869205517388267028496908288000*q^3*
      #^22 - 514798826286419604814735894984178328331011734505269430910058496*
      q^4*#^22 + 
     3817211178571833686735697650314110279528862778235555456686358528*q^5*
      #^22 - 
     23362687234269803994846541068798886404683533131387636630428712960*q^6*
      #^22 + 
     121385446283289640521830879586802184391353107964987090635021615104*q^7*
      #^22 - 
     546508090567811421706101024297161653990010000077137390889929031680*q^8*
      #^22 + 
     2165785901186352147798825286043399577447875210547735430250380738560*q^9*
      #^22 - 
     7648584417832422634819787786634150952204444042253428346677717573632*q^10*
      #^22 + 
     24311955851081182536151926130038328425562751835109602699741898727424*
      q^11*#^22 - 
     70128933399874906065944196831204336307166773691918700774347185603584*
      q^12*#^22 + 
     184841634478805005408512946028750513775740353664623186160620395168768*
      q^13*#^22 - 
     447779761956141978873005938038914486736241577083933277807666802302976*
      q^14*#^22 + 
     1002008155496323734815417869913908124398412797607796485014177308662784*
      q^15*#^22 - 
     2080234896117586275072716991873065521192180226468828250281551414961184*
      q^16*#^22 + 
     4022021475990299036569093304244349139850369803416439873276887895262240*
      q^17*#^22 - 
     7266553333379669407153092137162123869961025741337234333508017807010544*
      q^18*#^22 + 
     12304443061175069165066048746632194473308429677109202052404868171066832*
      q^19*#^22 - 
     19579582197204532243420264440792013423584076787468075705698101835426338*
      q^20*#^22 + 
     29348962009324871670596183139464454183782292569513972934395515594066530*
      q^21*#^22 - 
     41530540472568630052293019919876204960262615183479586676523856469094250*
      q^22*#^22 + 
     55587453929342080297626931799678455604839660679827361767821622365053400*
      q^23*#^22 - 
     70500397549870035913938505645935558207197573144080385857757790204464739*
      q^24*#^22 + 
     84862311290763168268692152495504077988931544873980257736481731476991252*
      q^25*#^22 - 
     97093271565697999821431640943329175865741581412089859150213443948885632*
      q^26*#^22 + 10573118728717459911894985435580623738632207804416333654829\
0546603193242*q^27*#^22 - 
     109722929349277436220712634783641542134890071215717779078171739740036497*
      q^28*#^22 + 10863490590962958019931116206334097336305365626200676259461\
4368127770034*q^29*#^22 - 
     102725320659838516069032467087127467205822198488596090104490166646132054*
      q^30*#^22 + 
     92863442068008165496662790650082390706804018218521744610104391398958688*
      q^31*#^22 - 
     80327096768425264236606615317172273555882138060921697953164765858133485*
      q^32*#^22 + 
     66541232999182520513546591979920154455265226307479003493878059832774618*
      q^33*#^22 - 
     52828171990624807705729489254568782503790159023268973589101167307563400*
      q^34*#^22 + 
     40224989933496594235079607053287880758666541659216883690942219653112594*
      q^35*#^22 - 
     29394673711056077194611288487942140252660587356736455744766769178311825*
      q^36*#^22 + 
     20627620468042164314450839643507170242204629223575819949881149505328724*
      q^37*#^22 - 
     13908589064083798756632893151258713987854658165222872966931539390948909*
      q^38*#^22 + 
     9015663138631579461484301087080022244428722223962647214299700385298332*
      q^39*#^22 - 
     5620860958869293060996495607723286711983657256101069722225941932169200*
      q^40*#^22 + 
     3372036254941335433402384571719559850403932299921366750312672870530048*
      q^41*#^22 - 
     1947350830387608813129044039124030349290998723458865491985350460506171*
      q^42*#^22 + 
     1082985385486531064513223198593491172928694815552346958651622840597534*
      q^43*#^22 - 
     580199749810355421770744145800550508903005346940950693297103128700737*
      q^44*#^22 + 
     299533948756956063585426630076297912906294743138547330837506073820222*
      q^45*#^22 - 
     149057100354348084450642871788904915988595119715681344547134627495291*
      q^46*#^22 + 
     71517106680436985637170248317331465941497490744840392109049688229492*
      q^47*#^22 - 
     33091685141302264649041021650922725491370614518645105686610286444342*
      q^48*#^22 + 
     14769623440366383325301546310436642042441811222899582633988224420530*
      q^49*#^22 - 
     6359759656498194000053036897629025420801335280247289140688214058096*q^50*
      #^22 + 
     2642417372506958644577710757794443747797501130273909035881997775648*q^51*
      #^22 - 
     1059522183508890084204561859578898795857472635184686219505698850129*q^52*
      #^22 + 
     410029527920490126455472727613427034258363013283528437645349220364*q^53*
      #^22 - 
     153163530966735955887499381570923344968707933198955321457938446420*q^54*
      #^22 + 
     55228064495035732909545506416637603408695705096616490221690977632*q^55*
      #^22 - 
     19224187818458923910659090977169792911642592362899690781998505938*q^56*
      #^22 + 6459961455506634425711761984826340009885076578470368952506101288*
      q^57*#^22 - 
     2095589324975381461642492514278036254712165431050842963230026460*q^58*
      #^22 + 656247832491177278579865404453059972779029961779603818146218642*
      q^59*#^22 - 
     198379452593612905501547251485589370205498343943262250168574087*q^60*
      #^22 + 57884820522416057330832142736719632602070020624945973611371138*
      q^61*#^22 - 
     16301754006356682129175903594864350801084813419915326178920732*q^62*
      #^22 + 4430556396835250116684984666375045120397411291878323237433272*
      q^63*#^22 - 
     1161927872085743206110500324517367811965771978498991264506195*q^64*
      #^22 + 293987947733505358893057200491422109372713585448612795005908*
      q^65*#^22 - 71751566109161810931013090783935806756607000796521284953170*
      q^66*#^22 + 16888693103812733292985307212944251764072314712032140939332*
      q^67*#^22 - 3832866663091705241313703582889364231139926328681588787319*
      q^68*#^22 + 838500075772463348308687936046604709277107408353686178990*
      q^69*#^22 - 176770995919690441379060339836621073560598453323297959766*
      q^70*#^22 + 35901430410233551939461637260264523655872846344051122202*
      q^71*#^22 - 7021932517354633495365348800637308167682436265864798879*
      q^72*#^22 + 1322158005313017633907363898302246863600472106012853190*
      q^73*#^22 - 239560464619937867098300906995145486557545492761119865*q^74*
      #^22 + 41750348092279177352069912925417973983127429526356838*q^75*
      #^22 - 6995362417378363672130328822546193288951927344974916*q^76*#^22 + 
     1126264526723825545259122347066005425749468341058570*q^77*#^22 - 
     174143527621821823621784533784713019263980814219932*q^78*#^22 + 
     25843314023002101280150707352768254452592760186506*q^79*#^22 - 
     3678572220187538493731789238280898617467469548781*q^80*#^22 + 
     501873609608693936836044236096854031120379070616*q^81*#^22 - 
     65578714053569847535680866591273239236857645791*q^82*#^22 + 
     8200267877844770640742861392218891892061937888*q^83*#^22 - 
     980402260694263109444180842768813610621050684*q^84*#^22 + 
     111963113465637727713511766888674288824294588*q^85*#^22 - 
     12200822181545848471886634705634837154047271*q^86*#^22 + 
     1267237921565798291856880793388692602904856*q^87*#^22 - 
     125300300857715469095198382553474072056384*q^88*#^22 + 
     11778633622011248043163921295325199127370*q^89*#^22 - 
     1051136948393239279902882204093665617843*q^90*#^22 + 
     88912075015209000613394109248534297740*q^91*#^22 - 
     7116235724419725900238242498354775045*q^92*#^22 + 
     537905973860761401162917984734032034*q^93*#^22 - 
     38319912616201898216050698809937603*q^94*#^22 + 
     2566881583204625853861617203922048*q^95*#^22 - 
     161265905643302436529469881766255*q^96*#^22 + 
     9475467798361720600046186540340*q^97*#^22 - 
     519037229677160322162506796517*q^98*#^22 + 26410728831954115241544445962*
      q^99*#^22 - 1243320675615947524066667693*q^100*#^22 + 
     53900628950232683974016876*q^101*#^22 - 2140398477557659364380204*q^102*
      #^22 + 77373200998049556905274*q^103*#^22 - 2527621269217864407728*
      q^104*#^22 + 73974222992910085148*q^105*#^22 - 
     1919189849482495169*q^106*#^22 + 43568031942991636*q^107*#^22 - 
     851270039704890*q^108*#^22 + 14010602473290*q^109*#^22 - 
     188620826848*q^110*#^22 + 1991028906*q^111*#^22 - 15417882*q^112*#^22 + 
     77644*q^113*#^22 - 190*q^114*#^22 + 
     772730386202963854825776899817803975321412469187582361600*#^23 - 
     28820752683025934508566602711491462069131763905184124108800*q*#^23 + 
     532404699008884943191592959283998312326937027072398754185216*q^2*#^23 - 
     6494449441738941263626843342600322280312929059893031583612928*q^3*#^23 + 
     58847021186790220575413382455788580936944470391115137554186240*q^4*
      #^23 - 422456123014474100720309531617272812411219207258554250405609472*
      q^5*#^23 + 
     2502685916011018951137231716671533000802531319865919519213780992*q^6*
      #^23 - 
     12583350681985660651459203054071074963068335645227333690295058432*q^7*
      #^23 + 
     54811121754012223141189415364587240539801543004061607590622457856*q^8*
      #^23 - 
     210099277565075167844844602599921349743261747767765486698011447296*q^9*
      #^23 + 
     717496446901446631454005857447047166003615239827835571743313263616*q^10*
      #^23 - 
     2204850145861069137590434647818980976882236733612816410155656570880*q^11*
      #^23 + 
     6147036609310487477072673277089482066407077307483204355325774933504*q^12*
      #^23 - 
     15655417307718721601811112090957794401876111811627510993921193370112*
      q^13*#^23 + 
     36636199822720886863441845304028759062179845793948853804423588738944*
      q^14*#^23 - 
     79173712949725569745919928056303575023636953135399977481093383025664*
      q^15*#^23 + 
     158696156272752164571267087826049129428005594193173401856994345585128*
      q^16*#^23 - 
     296156234564642572759965536262253452112178113160382843684940371511896*
      q^17*#^23 + 
     516301332606261453139782670921927453089430879075045532604021682262874*
      q^18*#^23 - 
     843351069236290335694923273862705448816390710595352989886885384130308*
      q^19*#^23 + 
     1294173054826231067299000536147088706298304257320925703832647486766436*
      q^20*#^23 - 
     1870218643110472661808848775923425211187228885358699210998272114437230*
      q^21*#^23 + 
     2550606183409943513928122716212733254560476479948226752772652173456755*
      q^22*#^23 - 
     3289208945637847774136984534379093464045286929609250691644984888262782*
      q^23*#^23 + 
     4017952905030031639596848844878432467716491140433977432539646273707018*
      q^24*#^23 - 
     4656755488898551248373810751096347212907152489272878854426061641181884*
      q^25*#^23 + 
     5128219163644275552308717390225265007664509594154280453792818498146023*
      q^26*#^23 - 
     5373282916029368484551816097388431606714017578148269636084463485221846*
      q^27*#^23 + 
     5363398303138174486415419229710653068356398327408045283996196410182308*
      q^28*#^23 - 
     5105772794683287889479210701553377458699757179243573972871204094650312*
      q^29*#^23 + 
     4640435609267399154241221765142264525810312038899072592833181055090729*
      q^30*#^23 - 
     4030427245912316604182349481244351619916263687205947947052861706273676*
      q^31*#^23 + 
     3348307964456438500253616113652304823752911688396294703659785412477716*
      q^32*#^23 - 
     2662802890851542133052019206270578083365776694776235751854013097117074*
      q^33*#^23 + 
     2028720215643131627383018653642491067234403816670730166058126653436431*
      q^34*#^23 - 
     1481767275279818270951359917495140902211144323998917556347911970250838*
      q^35*#^23 + 
     1038232483415968018770341874163479684098383975109090127795713418631842*
      q^36*#^23 - 
     698275170279295079120627566126824301125104600829558226505326701655116*
      q^37*#^23 + 
     451041570548311112386153388894303165002469341486288814740931687872282*
      q^38*#^23 - 
     279953855914897976171678957428322410444356827335161716764676930697982*
      q^39*#^23 + 
     167047757840239530331425111294921967581459161399317020908307922529459*
      q^40*#^23 - 
     95866544418306781340423893769271105412627004431556248458020379718654*
      q^41*#^23 + 
     52934407547109372623829138820979660070234918014830401176749130611252*
      q^42*#^23 - 
     28132684655952758316869238734865934256354036247700398008958909344938*
      q^43*#^23 + 
     14395606908171089069459651930911123060198165433471396001714095647912*
      q^44*#^23 - 
     7094545990480405872108570910689574284618298365015733992610278745954*q^45*
      #^23 + 
     3368312594922297901333649788947707964364904553549045386498097870796*q^46*
      #^23 - 
     1540984674806140109221054545748910972424086919552792491876571046088*q^47*
      #^23 + 
     679478172566464384899579454052682400914526355759889671585846503049*q^48*
      #^23 - 
     288818869832868625457124924428855460762751278710266433829349485330*q^49*
      #^23 + 
     118363801966987779648236141311733025421334980549134681550523612335*q^50*
      #^23 - 
     46775136256309790186448216292688353856824208142057755477750432874*q^51*
      #^23 + 
     17826368607380944786739041726832660720951221356210581778321064399*q^52*
      #^23 - 6552405147453738727996305649799771566378185782717757393174466168*
      q^53*#^23 + 
     2323039946758167983789606893293586989516145766806286981768638436*q^54*
      #^23 - 794416929562342905674500147051594808838284136649430087266651862*
      q^55*#^23 + 
     262049789722651044565017077889312587648197480895940111934161635*q^56*
      #^23 - 83379664620417340933767979493004947643605294634708643932604290*
      q^57*#^23 + 
     25589677385980836000193177248334615546385251049650569763577480*q^58*
      #^23 - 7574865777447571904402297760056082298020890935998991080851486*
      q^59*#^23 + 
     2162506206214228133617909027828188137938819178189669591587342*q^60*
      #^23 - 595344664534089788466989010445240624870565940370320783732432*
      q^61*#^23 + 
     158035275914512298876410607004767027860872458608089250931657*q^62*#^23 - 
     40443529327345443860091949589156787893052695651625633783888*q^63*#^23 + 
     9976480862562492377563293908134905780556124300078046468713*q^64*#^23 - 
     2371654972436708551651515522409060497580907288295549781812*q^65*#^23 + 
     543215545246838781148434636832561808134285230834534915906*q^66*#^23 - 
     119847227317399399721086572159653696267868409866674549192*q^67*#^23 + 
     25462136760830728102379731353003824872339982956475847511*q^68*#^23 - 
     5207574774712482426294962283663685655789680320431667374*q^69*#^23 + 
     1024941248752337053097360717701157128824406458373386307*q^70*#^23 - 
     194052716905707137092940932476730001442280755904550510*q^71*#^23 + 
     35327837795409696623142498027583432947165694678068779*q^72*#^23 - 
     6181503777926595457654602507273019076785621131476210*q^73*#^23 + 
     1039051519453879338030606559780560164377826312334829*q^74*#^23 - 
     167692578281110614670665321129562205600433931736152*q^75*#^23 + 
     25970062862976555472515336239864730190272898783803*q^76*#^23 - 
     3856935639499552434866774626326624992060650636152*q^77*#^23 + 
     548943386104991314057833453210096946884093453715*q^78*#^23 - 
     74818673550863366070948510289245226582914589038*q^79*#^23 + 
     9757650120738761372205359266880715952825623904*q^80*#^23 - 
     1216635670375972020153783067664708860533982240*q^81*#^23 + 
     144894676535066719260720377258644062822402242*q^82*#^23 - 
     16465835031641799149530597620314282781340416*q^83*#^23 + 
     1783530136989085952728263950605510570401938*q^84*#^23 - 
     183919460001713821607646347735989870949140*q^85*#^23 + 
     18032897772615104216043298700150515577436*q^86*#^23 - 
     1678741631625753244755211914154301399342*q^87*#^23 + 
     148155074598021728269316155385226511604*q^88*#^23 - 
     12374691724666111796224690457624897760*q^89*#^23 + 
     976421154101363888140204264632481120*q^90*#^23 - 
     72634657360605729057347210157741010*q^91*#^23 + 
     5082544833115855666340733958378869*q^92*#^23 - 
     333710335496499317332616994974302*q^93*#^23 + 
     20502490571923514603678995909239*q^94*#^23 - 
     1175021148074071099024880677986*q^95*#^23 + 
     62599494488713349092047714646*q^96*#^23 - 3087905919355401493714526136*
      q^97*#^23 + 140399044140886560241423560*q^98*#^23 - 
     5853467005477749794583612*q^99*#^23 + 222426249427129542658286*q^100*
      #^23 - 7648840291959380658484*q^101*#^23 + 236027017156246295020*q^102*
      #^23 - 6468825726437503914*q^103*#^23 + 155480451436675933*q^104*#^23 - 
     3225008265904490*q^105*#^23 + 56527601463276*q^106*#^23 - 
     813606611440*q^107*#^23 + 9225624458*q^108*#^23 - 77204104*q^109*#^23 + 
     423420*q^110*#^23 - 1140*q^111*#^23 - 
     90387850859709641642255287096255384782824021919911116800*#^24 + 
     3263525242645469957568965452634232417112008147228143124480*q*#^24 - 
     58347552393261428258006634475498867721021510789431806001152*q^2*#^24 + 
     688684204199174474532622141773261771800600650913565014753280*q^3*#^24 - 
     6036643714296140280966178325883014572342750272935696206725120*q^4*#^24 + 
     41912204147228762106078883705737880856545762751912113429807104*q^5*
      #^24 - 240074406423771317010978668632830827509445020577469015786946560*
      q^6*#^24 + 
     1166829523255064561327072673242122619161436963409793478622314496*q^7*
      #^24 - 4911797901865740808618366367306316734385753710573798107090956288*
      q^8*#^24 + 
     18190481834075603652636248043413773520636027491217575857356341248*q^9*
      #^24 - 
     60002921281603147434290060102904438407910976127781876366386611200*q^10*
      #^24 + 
     178052384528996129676874489491265267788339820649046032709171412992*q^11*
      #^24 - 
     479216245251800340661215190822884498167026020909816327531301791744*q^12*
      #^24 + 
     1177893763623122802014642362447037791098566493921817895470184189952*q^13*
      #^24 - 
     2659524955567499193568747571999666858208576256690319135929619180160*q^14*
      #^24 + 
     5543715136289966816722156925858143440126140498873085239393700515328*q^15*
      #^24 - 
     10714802204106135650211286302142005262608149543323701381037651467816*
      q^16*#^24 + 
     19275495949054734122872858709140681214550767879981144821002103086912*
      q^17*#^24 - 
     32383314893799514634763571765376759306738158842024362251892608909446*
      q^18*#^24 + 
     50959311561037102046968266312176063169893795426906240049072177610992*
      q^19*#^24 - 
     75312228242655069362936363952295825468172398498387087308759223603719*
      q^20*#^24 + 
     104780745797585661745448389362417975010815123519851677511725815236508*
      q^21*#^24 - 
     137531887406007809721444182929033920294829571910339261640311305462088*
      q^22*#^24 + 
     170637362755235512438818850577224169857833817034201937881164628681424*
      q^23*#^24 - 
     200474294568732592117506191894628866171904582857952988167714968184708*
      q^24*#^24 + 
     223384784117798871931143033269237051301931811643069989275331628501570*
      q^25*#^24 - 
     236425665612037128892570316327879189113332134854084203177513427040997*
      q^26*#^24 + 
     237992661961862616253756480499319507243884806237375490511444263002368*
      q^27*#^24 - 
     228136009386513645840118141960227280144592786702415242308668923816171*
      q^28*#^24 + 
     208485262259408994341597201494252235044299661050175840151336164415996*
      q^29*#^24 - 
     181827154741512706728500027852625948505457075554485599553830231779112*
      q^30*#^24 + 
     151481269371457342672973825038338549414947469859168414897284648067242*
      q^31*#^24 - 
     120658626103921028308074529950653177995797146837401727047300900249745*
      q^32*#^24 + 
     91962283666290572996117593807527805191641059858266634571462537470786*
      q^33*#^24 - 
     67117905804037874817615274609282652762858279502505885306213856030063*
      q^34*#^24 + 
     46940148298400617787525098063685746501422654936953884410472944969506*
      q^35*#^24 - 
     31477824795753943383783864390620751219843912275378587783999570668723*
      q^36*#^24 + 
     20252295592764272106282064679812923355310988165438109444029409334424*
      q^37*#^24 - 
     12508002044563760448340138434419578657792213057896126589145332021793*
      q^38*#^24 + 
     7419278668240035838800352311138453022514041925236430715339342788664*q^39*
      #^24 - 
     4228570648131917266036411705679221184297596432060117214304738863220*q^40*
      #^24 + 
     2316674385073828013060753076886456769653042021376739674650720925294*q^41*
      #^24 - 
     1220510021645418338083705728453208256554323191558691517679473747361*q^42*
      #^24 + 
     618547438339942672365539564501687003957790801164050546882695944148*q^43*
      #^24 - 
     301644885908255872874192954466558403323055027071666574719068521606*q^44*
      #^24 + 
     141589951158792748388301657579632954824148338408315777466338344612*q^45*
      #^24 - 
     63986950301164294794012718738022691478539881066349586305537825343*q^46*
      #^24 + 
     27846407021855422397140784086416723457903419478583702317368983444*q^47*
      #^24 - 
     11672116858337854636003226353816408944346654032677867416448907703*q^48*
      #^24 + 4713079239862450136615938399700808923750565219534639497051932268*
      q^49*#^24 - 
     1833558519895150018099382153358753468338055695105313420963708214*q^50*
      #^24 + 687335148440921739856800644641262554683974667527565930901742688*
      q^51*#^24 - 
     248292528950822588610273723526631086037414528212249676735779698*q^52*
      #^24 + 86438366150685757732630285937431454884648997177717388244650766*
      q^53*#^24 - 
     29000983265376970927706623625243754454914349319200201518626011*q^54*
      #^24 + 9377492073751601044322392249406959511970861879665212149645798*
      q^55*#^24 - 
     2922281840733499390052581644386630074555946742980665550688184*q^56*
      #^24 + 877609951518465239436499639924582863536557588389846125405852*
      q^57*#^24 - 
     253978304036063541421651150446621847875498143780748302089907*q^58*#^24 + 
     70821931572221923841380402343922393874216863007684052572472*q^59*#^24 - 
     19026726763164002806677574927019442175172776931452041332716*q^60*#^24 + 
     4924057422117743927088744358934358810408402342633291266548*q^61*#^24 - 
     1227356090652343942928580040610998657552887855020939987912*q^62*#^24 + 
     294591423822487218825210851973990740114436256016653824210*q^63*#^24 - 
     68072664377364663493081519041756558838598648572232518656*q^64*#^24 + 
     15139679256910845715444456828927878835426769889692607112*q^65*#^24 - 
     3239862442850983850712192622581292209586288362687309689*q^66*#^24 + 
     666903687492659071688726858103286752402993569142369166*q^67*#^24 - 
     131999512698147379221206418765358837576295718562995512*q^68*#^24 + 
     25112202749805517450228049456178506411387561914822284*q^69*#^24 - 
     4590023850239953193251870075436265885738808840881807*q^70*#^24 + 
     805675102196909650402416264823139308599974310200934*q^71*#^24 - 
     135737176336663240537714994988825424929120190750910*q^72*#^24 + 
     21937702585637727828155122002363959392547475356806*q^73*#^24 - 
     3399192879394712429342349911114636831223717775410*q^74*#^24 + 
     504625772219130113600909066031810819042147889678*q^75*#^24 - 
     71724030416650913902985802222452148909632492205*q^76*#^24 + 
     9752779591706150460010419547322739278625326356*q^77*#^24 - 
     1267650053826611562019775277934364850341267180*q^78*#^24 + 
     157356923409107968966874407030557777358184982*q^79*#^24 - 
     18636431217223698651408279350732140207010171*q^80*#^24 + 
     2103625323829933818372202808734058700833652*q^81*#^24 - 
     226048066949412653298967801931289641599341*q^82*#^24 + 
     23094757339839704260254671219271851693834*q^83*#^24 - 
     2240320100037784143970516353187173636761*q^84*#^24 + 
     206034204712155701419012460910278636498*q^85*#^24 - 
     17934427852353063822327703514002647410*q^86*#^24 + 
     1474928309244447887202437930833278080*q^87*#^24 - 
     114373677662270813183766298131979484*q^88*#^24 + 
     8344468493733770671254140895440006*q^89*#^24 - 
     571386096018465786254279657180313*q^90*#^24 + 
     36621720555055735048344356403330*q^91*#^24 - 
     2190301406156841409449965197729*q^92*#^24 + 
     121824870324745351092385485800*q^93*#^24 - 6276923449002907476364340265*
      q^94*#^24 + 298269357439040603129989218*q^95*#^24 - 
     13004720689966316965304885*q^96*#^24 + 517179807650538272166118*q^97*
      #^24 - 18629100631153419799427*q^98*#^24 + 602737537678623048942*q^99*
      #^24 - 17340327999447300395*q^100*#^24 + 438071882063210704*q^101*
      #^24 - 9565386157337847*q^102*#^24 + 176811063388964*q^103*#^24 - 
     2689371513558*q^104*#^24 + 32307036632*q^105*#^24 - 
     287273064*q^106*#^24 + 1680108*q^107*#^24 - 4845*q^108*#^24 + 
     9532182506823420331229716077463990655744588279409278976*#^25 - 
     332816634224911352274893951507686341157586914052006215680*q*#^25 + 
     5752665075371354753131577553299329696482084383816356331520*q^2*#^25 - 
     65627497301274151241509760023117338242651829548978675908608*q^3*#^25 + 
     555865334481456094297440997451051017399678086671185823072256*q^4*#^25 - 
     3728293069349945557775457743612752949063137949377131859869696*q^5*#^25 + 
     20625103143744380549759809970129217076179262429795602179457024*q^6*
      #^25 - 96788022116555950390578997240655618651803363743469099215962112*
      q^7*#^25 + 
     393278113410714871201929628933930824414830843933804109830148096*q^8*
      #^25 - 1405489386375989970816270463067299768859906776053525117223895040*
      q^9*#^25 + 
     4472564557936917491726314055697310996314971351737049331473052672*q^10*
      #^25 - 
     12799922921309177669158390768396440084515956624793372425709466624*q^11*
      #^25 + 
     33215327210874225632498565124793994920972010545726237642743557120*q^12*
      #^25 - 
     78691933384580767245598086161368868576331575143391137362983563008*q^13*
      #^25 + 
     171203388016813183769558965366282184988948964660918564492734152832*q^14*
      #^25 - 
     343761984472981967153817877697232515950330974545404967422513610688*q^15*
      #^25 + 
     639810687568431028307545926533831519053610263360588857628298466744*q^16*
      #^25 - 
     1108006187235764235589347809889840713653731034369969462080550273416*q^17*
      #^25 + 
     1791361297071485629214283548485511738905527157238985558519173497854*q^18*
      #^25 - 
     2711837228274064260844039340480014104854765889617578467458560268364*q^19*
      #^25 + 
     3854193457823918100232967799537880855885958609517910558043209475097*q^20*
      #^25 - 
     5154943749403784528340510518438560531617041561047109817676363340658*q^21*
      #^25 + 
     6502245507502123880354959081624207974160411681514634349739101121802*q^22*
      #^25 - 
     7749811734017172465854954261944844474184513648129797085718251729360*q^23*
      #^25 + 
     8743164521812965681685664986800473639971881251740883866077616883360*q^24*
      #^25 - 
     9351656220080866937131720164287510200636793604676549937561611770026*q^25*
      #^25 + 
     9496916874392319031868581048656145989785347093088193291715470237504*q^26*
      #^25 - 
     9169139996923357655560263437379499549554178545481849589545409153122*q^27*
      #^25 + 
     8426661467832006848153553201855435048299070771712679047549029456844*q^28*
      #^25 - 
     7379873298362667184175621184172557787528621996208233414653728335590*q^29*
      #^25 + 
     6165305909773229140871912801597689593871344749901769879374603267670*q^30*
      #^25 - 
     4917935224115800865888563478755338782076912551871240689977397417386*q^31*
      #^25 + 
     3748959874706584164566538256764960350968968862960253490155573680797*q^32*
      #^25 - 
     2733291722776794629283940881489076401528888063345325541630685042494*q^33*
      #^25 + 
     1907340403936395630144523483679149628085259242518339952848992081295*q^34*
      #^25 - 
     1274769962785862037569297484840224193738316604393548444108370166220*q^35*
      #^25 + 
     816521419569547466389606778635212061113954107379092947707614343588*q^36*
      #^25 - 
     501515403057115735708640569805999111230301389509862367762535783348*q^37*
      #^25 + 
     295535845412811410571997527220352603675983131666218251000236813864*q^38*
      #^25 - 
     167168425857090235015697257479378630381786749786901962540700724518*q^39*
      #^25 + 
     90804511414286678190089055084076248937549466934586018493622422003*q^40*
      #^25 - 
     47385278277033939367903454601556434912395734083763877556978350192*q^41*
      #^25 + 
     23764013040233629004010337849781194097469676280121770853206109357*q^42*
      #^25 - 
     11457199836324254994019505881652559821007895957003943527470828646*q^43*
      #^25 + 5311861911707032795682048842261161616487767905513539586563986874*
      q^44*#^25 - 
     2368850557018486995335855511126221073644505203887148143618747356*q^45*
      #^25 + 1016366806883623573986373868946087731521356364403921989814063273*
      q^46*#^25 - 
     419634591620883981063472705136539239594697563377211211348180602*q^47*
      #^25 + 166752859155370716386738390569902092398980643935790603655898004*
      q^48*#^25 - 
     63784791389911206944692181065020123746310804316675773643038648*q^49*
      #^25 + 23488277521619029429402900317851118175282439884876919114346233*
      q^50*#^25 - 
     8327441887678061620567491419821944810165790729482376976878706*q^51*
      #^25 + 2842645696861338886956098253204044583813749472065766792756733*
      q^52*#^25 - 
     934322785446144131746935592944735527411611899010061612448458*q^53*#^25 + 
     295688755264483787698878915884511162442178274229865825591417*q^54*#^25 - 
     90100060808891118443532651356130228563708411269453086337428*q^55*#^25 + 
     26432888086503669436791054849867313948899704342664002862192*q^56*#^25 - 
     7465488978666694112595286897502245395200381210513982761856*q^57*#^25 + 
     2029638511578277359452884492656733796899588105212139987064*q^58*#^25 - 
     531087687278719704825971311347706134022820068539712416474*q^59*#^25 + 
     133729902614076038212401713387613704232993291703380303444*q^60*#^25 - 
     32398153186288204160631337763367486654656830391434614944*q^61*#^25 + 
     7549926234182878265188801595418779073061321862441420518*q^62*#^25 - 
     1691933734178080166951695682770817904337443372550871546*q^63*#^25 + 
     364514884093728896998509456988415724801289068975331649*q^64*#^25 - 
     75473860235321335398759870089174580885129736823459860*q^65*#^25 + 
     15013075243473830417151147116943173662899945743015951*q^66*#^25 - 
     2867876881753781900118681276127857905950234361894976*q^67*#^25 + 
     525869100262350517588141732024235436015579116558825*q^68*#^25 - 
     92514813126757803151161235294072504480335073614422*q^69*#^25 + 
     15607451318935924178594758746397370932125663278221*q^70*#^25 - 
     2523420094217602399693933475921507480937769032940*q^71*#^25 + 
     390761189292349815940656524127615437795817982621*q^72*#^25 - 
     57916330913395603492572738400443232915627143128*q^73*#^25 + 
     8209864533215275804694909197932507510768640673*q^74*#^25 - 
     1112156320201841485778843513599611783973426818*q^75*#^25 + 
     143849935470415399915915776450884450199194410*q^76*#^25 - 
     17748160924325356772167733499459334474208804*q^77*#^25 + 
     2086634149409782006915771728219821952800776*q^78*#^25 - 
     233505889573040034296449877143030974689064*q^79*#^25 + 
     24841219191870656161125486107764850170863*q^80*#^25 - 
     2508922347707702920908757826483728420888*q^81*#^25 + 
     240215759775379240197999641830382096243*q^82*#^25 - 
     21767810878094859409127847143875156954*q^83*#^25 + 
     1863615857686112686113229468840042040*q^84*#^25 - 
     150444669419024717263077059862750420*q^85*#^25 + 
     11427101865374846776893940954271906*q^86*#^25 - 
     814686622528785450131178920880498*q^87*#^25 + 
     54372118488088007219796268259157*q^88*#^25 - 
     3386791919784349272021377537998*q^89*#^25 + 
     196226202014044243551353042590*q^90*#^25 - 10534498451790250571648517700*
      q^91*#^25 + 521739060587440950587414704*q^92*#^25 - 
     23718069908846563072053674*q^93*#^25 + 983866406364241561815603*q^94*
      #^25 - 36984100979124289746458*q^95*#^25 + 1249469317299938845599*q^96*
      #^25 - 37558813202076266886*q^97*#^25 + 992162199177954868*q^98*#^25 - 
     22672363860927028*q^99*#^25 + 439027005572753*q^100*#^25 - 
     7003516973494*q^101*#^25 + 88352607910*q^102*#^25 - 
     826302648*q^103*#^25 + 5091891*q^104*#^25 - 15504*q^105*#^25 - 
     906603765016354102891761537570751386115507400148910080*#^26 + 
     30575258600097456856962386490316377682344552375199334400*q*#^26 - 
     510339518330545829327107221309359137978440768535197843456*q^2*#^26 + 
     5620617703376909577850629845817557103236082822800570843136*q^3*#^26 - 
     45946980297918350892896593084691718814074960823110813990912*q^4*#^26 + 
     297348401137888007381708109416474906079832790211205588795392*q^5*#^26 - 
     1586706942811589136079946579723957478399188520266969187201024*q^6*#^26 + 
     7180287896415422478700939693894923904686208106889350838460416*q^7*#^26 - 
     28126260007242165957696452614766456588905413619548157928921088*q^8*
      #^26 + 96872761194791991147129459091247004329358674305055691298424832*
      q^9*#^26 - 
     297002489645200791517536621371930138245180435439428459089324288*q^10*
      #^26 + 818662879303848456484017173318504063009444813454006572644263936*
      q^11*#^26 - 
     2045468583190849103374729454438467610400218656647056733773708352*q^12*
      #^26 + 4664451131534997441051919731123125802559891811232730681124587968*
      q^13*#^26 - 
     9764621571286795169584171639964659276564491996538183943532310032*q^14*
      #^26 + 
     18859378185968414387773806522229851064622638468425918861648032544*q^15*
      #^26 - 
     33751893704593090814082617351508105521585771948368416859085192946*q^16*
      #^26 + 
     56184105870194328523825773889122642440110943223520679009497473882*q^17*
      #^26 - 
     87281724574576784462944867618580543748368996643186889426342835568*q^18*
      #^26 + 
     126915126167780371625780479529009981939678957009942569188591261480*q^19*
      #^26 - 
     173192928062716948195439169083909404801192655666585576074974294738*q^20*
      #^26 + 
     222331503867989087828969619843841629917315259766903396703700122880*q^21*
      #^26 - 
     269060897543667987060486606499770155044584216751401658062030063966*q^22*
      #^26 + 
     307548953882332058561329834473220858082421710861083281704399110452*q^23*
      #^26 - 
     332620653050198020811645787088246875454442569633562659049338919601*q^24*
      #^26 + 
     340913199112384988453825681426185275665701185661437556203837770254*q^25*
      #^26 - 
     331608310862273541890587116189160830270168581672220883008595374979*q^26*
      #^26 + 
     306525733417853916914285823524397095844795610890542123639057174026*q^27*
      #^26 - 
     269583089976235865415700974548579501464207112240030948756005003395*q^28*
      #^26 + 
     225830644217690700912042219468954768221021523953133068309613447378*q^29*
      #^26 - 
     180375794580073671275119641898234200737565136373226395381687281492*q^30*
      #^26 + 
     137493869963450186257009313749907802291848665261348436794015646744*q^31*
      #^26 - 
     100108206845771850315445859335838752055067319237327349815786100624*q^32*
      #^26 + 
     69675266041233725045029721623478782889487698712804541146549747356*q^33*
      #^26 - 
     46389927141635070812479026338581113249630629498941863039459560011*q^34*
      #^26 + 
     29566001088102419111070792679540287432510560860601419129304033910*q^35*
      #^26 - 
     18048834274542798905475171685600338921349356726325663151202363612*q^36*
      #^26 + 
     10559295053145212369460119365239354809607640033294892567386759432*q^37*
      #^26 - 5923392977682625916808824279391059783679306909573493050558823031*
      q^38*#^26 + 
     3187550328967717780427517064950360857417226275552097198192141946*q^39*
      #^26 - 1646178596177911812678301481429140037607397926850783684242936971*
      q^40*#^26 + 
     816197402653522702454026604399212600752010540984025795259954542*q^41*
      #^26 - 388651266918023727105352317135104263072164607787021479399592074*
      q^42*#^26 + 
     177788594844243110503875601859034857673577168097851777830308538*q^43*
      #^26 - 78152637307186674386997593026952149574106834914265334446506553*
      q^44*#^26 + 
     33020341457666642470539538850895213983129047524153071977171240*q^45*
      #^26 - 13412373523868082055875588573341737771942211492122584266409779*
      q^46*#^26 + 
     5238295358284440312792782195075228820065680525101182100328170*q^47*
      #^26 - 1967411254020729761812914774980184329606780374516242383453527*
      q^48*#^26 + 
     710670738934323431287339446358342371770812163594786378848960*q^49*#^26 - 
     246913049326407050768814735965707616809670720694246850295425*q^50*#^26 + 
     82516966609660550162946556951919175831648506875603458919932*q^51*#^26 - 
     26526166563416914169450975074918577030611045329048709273374*q^52*#^26 + 
     8202256537197146655370894614138453303018508349274323644116*q^53*#^26 - 
     2439509695573458044176437062943806797420541737242025771196*q^54*#^26 + 
     697833571865121856286228226786857913972835623092086685976*q^55*#^26 - 
     191972019330497499613538672024730636555695070708358135826*q^56*#^26 + 
     50781333173008364572461758635644538711883402296289933724*q^57*#^26 - 
     12914573776148776350269408285659082173611787757327878101*q^58*#^26 + 
     3157051355950343102720561350706701568940302702914156898*q^59*#^26 - 
     741669156990513133716880096839456228718230900804843672*q^60*#^26 + 
     167398805633220383657675524190220472482726183961193532*q^61*#^26 - 
     36289350198014813753357260147764668485542091036228772*q^62*#^26 + 
     7553457332657088234049582580185401081648776290912794*q^63*#^26 - 
     1509003784721713154004086077442728232956308875895737*q^64*#^26 + 
     289223339849291727536390134890706356763371230212006*q^65*#^26 - 
     53158976246964812336609893176606497941388432661127*q^66*#^26 + 
     9364878235261883768377455872252785286278959270290*q^67*#^26 - 
     1580413836046877111107298031977487666918722376874*q^68*#^26 + 
     255341294682602708699387470592837692913105692126*q^69*#^26 - 
     39469993752629561418787940064704855840582897166*q^70*#^26 + 
     5833067947988849664739447322583885292406723478*q^71*#^26 - 
     823514153483843475404350974942456090668231138*q^72*#^26 + 
     110973349169811418911216936609692153677178038*q^73*#^26 - 
     14260546097506019583558640088370070147894323*q^74*#^26 + 
     1745754818790756865520636099378493679051376*q^75*#^26 - 
     203366620846368993636302805895330574310202*q^76*#^26 + 
     22516497501122114618832986880109809576012*q^77*#^26 - 
     2366317321580997478474130795896734441296*q^78*#^26 + 
     235704298183524070455537205318544902472*q^79*#^26 - 
     22217452402909254513634375687833249272*q^80*#^26 + 
     1978307156353780700695682044831531436*q^81*#^26 - 
     166083933317917347350838962157972960*q^82*#^26 + 
     13118004001491910206022597647422140*q^83*#^26 - 
     972484118042549428134832400513651*q^84*#^26 + 
     67487048997407585689950530829834*q^85*#^26 - 
     4371092846952586324390783413353*q^86*#^26 + 
     263350822119037999914583208512*q^87*#^26 - 14702833544585141245862863472*
      q^88*#^26 + 757353671665148520445166870*q^89*#^26 - 
     35813605047185877240978283*q^90*#^26 + 1545648806973701881896966*q^91*
      #^26 - 60464072339373649514850*q^92*#^26 + 2126364762303658042282*q^93*
      #^26 - 66557733644762954917*q^94*#^26 + 1831526207158574720*q^95*#^26 - 
     43618187209945526*q^96*#^26 + 880702584840564*q^97*#^26 - 
     14658256109885*q^98*#^26 + 193069107420*q^99*#^26 - 
     1886699271*q^100*#^26 + 12159216*q^101*#^26 - 38760*q^102*#^26 + 
     77774119281875495006707515136101185777931764508180480*#^27 - 
     2530442869774145709684354341920530056297993248103546880*q*#^27 + 
     40735312755790924663065191236481124242519190601314570240*q^2*#^27 - 
     432569447199399068858570096533272288927092828652956590080*q^3*#^27 + 
     3408481580396647481650995111120209687430400228561156869120*q^4*#^27 - 
     21255518150308991345652976201530228408739110981080559381504*q^5*#^27 + 
     109262832647023668632845602997629174270911583409509471918336*q^6*#^27 - 
     476159319455206149695829155925584534928293475315347533378560*q^7*#^27 + 
     1795641360586113890932937504071873762399523461897047390293568*q^8*#^27 - 
     5952046258967190271913279382349182661197301464523866908723904*q^9*#^27 + 
     17556533996443100866930950051173564244294138147528859137562416*q^10*
      #^27 - 46542753463040425760930729250673653441405552996615599718392736*
      q^11*#^27 + 
     111804508128070537240240562881458939122086219982653633232499492*q^12*
      #^27 - 245038739456127217538678923663713045586045922841432880622590932*
      q^13*#^27 + 
     492835862500353679566368172958622520210778677036225453821589435*q^14*
      #^27 - 914173467953235177361467804112215439326983455142444899343939304*
      q^15*#^27 + 
     1570695433313441552376124141145192765612550223371617818782104706*q^16*
      #^27 - 2509195901361065276644495618149514898589847540023293326285353972*
      q^17*#^27 + 
     3739406079987812684690543943044931181052895311375741915685691416*q^18*
      #^27 - 5214083858876363400893229381484502083924317458844600510004115928*
      q^19*#^27 + 
     6820295380401212546715685874332203016753619143346753853152480757*q^20*
      #^27 - 8388829240554159984074311200989115263376122616985186039434224226*
      q^21*#^27 + 
     9722833013115240432013751105852708317641327432010886474894128757*q^22*
      #^27 - 
     10639186844628811809285167783007235361368764636756598915420420652*q^23*
      #^27 + 
     11010338560120229653940404497737337789825332826326394036637973882*q^24*
      #^27 - 
     10793268589329014855186894461103170398273068383010255169255755160*q^25*
      #^27 + 
     10036622467769130175080298291631379615162893101748276073525496458*q^26*
      #^27 - 8864864452541136975397816882863296867057271183537929724346164272*
      q^27*#^27 + 
     7446036675529748865918973948754303279715742545325274754898976952*q^28*
      #^27 - 5954171314962933212580818188674895380889408293591238746741941716*
      q^29*#^27 + 
     4537275153316763556807798987844402240256245418085803725686939307*q^30*
      #^27 - 3297954950268794146766889485429566238972848957991941252710404780*
      q^31*#^27 + 
     2288416389549519078383210302359600914354995577079639909203264787*q^32*
      #^27 - 1517052051690473930855922137067706436591547230274083369508970044*
      q^33*#^27 + 
     961495410663892746409960935979977481862101485184811133918417370*q^34*
      #^27 - 582982269210647800578703957866933654075031377799440114794542662*
      q^35*#^27 + 
     338361299437035927339073785006274326804066127743567733719115663*q^36*
      #^27 - 188085945669820857525013427508904551582102950706013709337038678*
      q^37*#^27 + 
     100183026739602118846359420253217878890498871285861371360373440*q^38*
      #^27 - 51154735479899056817964077819804447400646752710145569205750170*
      q^39*#^27 + 
     25049795251786658420453116916045119239885017603119010221263059*q^40*
      #^27 - 11768032282443197546504291480581022272268290962281926963083388*
      q^41*#^27 + 
     5305450928940865915858750866856119760677609861040511435090553*q^42*
      #^27 - 2296045242277772980874975533536362558700126891568571751395110*
      q^43*#^27 + 
     954076598474676256177050616643740345474838789642777186157679*q^44*#^27 - 
     380732773933941324325146070982148143840890919022531036095292*q^45*#^27 + 
     145937217203861231710863923999165559059525598193721263018791*q^46*#^27 - 
     53737882894971673340985965628284500831112132005257948214248*q^47*#^27 + 
     19011189098892872331325752733066291093897501033041745887253*q^48*#^27 - 
     6462247956724585205195218086446007315198519022332223287536*q^49*#^27 + 
     2110672680072101056509278320436177965167139914470229444456*q^50*#^27 - 
     662406281256996387579897632882744409392947138603897754454*q^51*#^27 + 
     199748552370632064441818385166197649880887610348083737192*q^52*#^27 - 
     57872706234613817595726094155049090743661960660852882342*q^53*#^27 + 
     16108533503508619355586502626147399266778627369623948032*q^54*#^27 - 
     4307020967421213647617825271520528808857672880729483028*q^55*#^27 + 
     1106034701589639717842931960657177542435559987818598692*q^56*#^27 - 
     272739650480649696408174716690040628713854287721152306*q^57*#^27 + 
     64567958900232637712831896959275583931613873598792461*q^58*#^27 - 
     14671029012616848630535385598231715780889939171140612*q^59*#^27 + 
     3198509925813751252609685369915241122386571162237115*q^60*#^27 - 
     668851911621950107834027691569768986837954035001352*q^61*#^27 + 
     134103699587708088516628880855101567784180806081546*q^62*#^27 - 
     25768807855641059725300508439484972717261775676676*q^63*#^27 + 
     4743345391728368178940867394686997721385959679061*q^64*#^27 - 
     835958406067008174903675836095799997114809513912*q^65*#^27 + 
     140975580811580647971000661359453990713185956944*q^66*#^27 - 
     22734624388443575597586013535149758157004780138*q^67*#^27 + 
     3503607410097094025050853910387106794008011181*q^68*#^27 - 
     515581815111988814453648919121030440824019276*q^69*#^27 + 
     72389279153796896185680731689295808950663716*q^70*#^27 - 
     9688397718131982734901134081082037150395396*q^71*#^27 + 
     1234811469920263260422147856110286604926872*q^72*#^27 - 
     149709747828837960078138934091988914266886*q^73*#^27 + 
     17245889114733607152492095784901668800283*q^74*#^27 - 
     1885138737372713035971024349867687131556*q^75*#^27 + 
     195256054030881308962676125003988475143*q^76*#^27 - 
     19133255816147550246567182589484942524*q^77*#^27 + 
     1770707299953249674801595408221228482*q^78*#^27 - 
     154472037604711240144304975954880572*q^79*#^27 + 
     12675935075088716091474579157149962*q^80*#^27 - 
     976148107990703635381466663807888*q^81*#^27 + 
     70358388242640721702107853490878*q^82*#^27 - 
     4732597370739384265332699195998*q^83*#^27 + 
     296088085033002361185866710807*q^84*#^27 - 17164761741871324402115578466*
      q^85*#^27 + 918060298325703950726176883*q^86*#^27 - 
     45076834378653019964184158*q^87*#^27 + 2020034007416259826249467*q^88*
      #^27 - 82056000485666618381320*q^89*#^27 + 2996761014960715012353*q^90*
      #^27 - 97423795651262720118*q^91*#^27 + 2784825677544321731*q^92*#^27 - 
     68905434932234412*q^93*#^27 + 1445827332755579*q^94*#^27 - 
     25014403575784*q^95*#^27 + 342595340083*q^96*#^27 - 
     3482530596*q^97*#^27 + 23356572*q^98*#^27 - 77520*q^99*#^27 - 
     6017322930955770207692977802464572813140286624645120*#^28 + 
     188626761380800484573909773690262388236339905737523200*q*#^28 - 
     2924715858942451533645431357640473989409653672834043904*q^2*#^28 + 
     29904683495502501452003995849524579406130167407440535552*q^3*#^28 - 
     226817970400260434083439880800176918221113672158068114432*q^4*#^28 + 
     1361072180111594348823090904458248606650418300610620350464*q^5*#^28 - 
     6730262515293164768223045289452105129507808983136186348800*q^6*#^28 + 
     28204362445923369553980297614053905723701975119148014281216*q^7*#^28 - 
     102244400590441540402160474150042212749038312750171675213760*q^8*#^28 + 
     325679684113186961687605085898422165893366429928454250088448*q^9*#^28 - 
     922811500154397065312630174261566436178706389786543222846768*q^10*#^28 + 
     2349191023459022688617040045297407662386321054934879024620000*q^11*
      #^28 - 5416970670363667087922346699928590135597029300568384543770028*
      q^12*#^28 + 
     11391954213515932723433680169690521636155377560784022748609056*q^13*
      #^28 - 21976772088418818436564512274475350647216049318426715248854759*
      q^14*#^28 + 
     39085566048458190824633884682583524239465262806791477172917318*q^15*
      #^28 - 64362092217431145026167374715683564331982358968379565101922923*
      q^16*#^28 + 
     98501596067921997018427274899623325537761411496701410426637756*q^17*
      #^28 - 140571667858217223851921284983334363150710217463366733205396572*
      q^18*#^28 + 
     187616581196402654781388566826637010319313393865768627551553300*q^19*
      #^28 - 234801810337719466249699174713117516953108443828779279121292060*
      q^20*#^28 + 
     276189350385643187281630685278337660074709916600154250698848158*q^21*
      #^28 - 305987043983072107354955230795487671594985662238768344281193839*
      q^22*#^28 + 
     319900887604888943747827341269682444888901410443906954440220768*q^23*
      #^28 - 316148597927472934318460496167275848927558695013996102083612590*
      q^24*#^28 + 
     295806907778663873882405851924411635673761712841838622313339104*q^25*
      #^28 - 262411553543406761789045912190605012095585841851461087841693248*
      q^26*#^28 + 
     220992059113664293226211622075450345075576762839714637287584280*q^27*
      #^28 - 176889357875541341913575962145503362063766655159432084804846658*
      q^28*#^28 + 
     134718079808107539014364119687305281218139726546696159994126732*q^29*
      #^28 - 97718488741120476927439525537290486126650510669609600824121600*
      q^30*#^28 + 
     67568629193034939746504201712665604443498355807798838141363618*q^31*
      #^28 - 44574676789037205018091001146810232986587036984116687256477991*
      q^32*#^28 + 
     28075812120205668205358244287053140220240441933519333680402296*q^33*
      #^28 - 16895661975223942799605538673937738906373704689508780389793179*
      q^34*#^28 + 
     9720487840031972280493158666232027360172281656870297968630234*q^35*
      #^28 - 5349551123584242206860326511700137136689621312945742899274462*
      q^36*#^28 + 
     2817645475541100431842732372221364711960333719219720185941076*q^37*
      #^28 - 1421008128472580794991878140954003364145886653004840616783075*
      q^38*#^28 + 
     686481518404244267009745020812014208147721012644601013574806*q^39*#^28 - 
     317793120175801771248032465814386873998768920895992912656350*q^40*#^28 + 
     141021743522956125205634788339410820731709594631041284100020*q^41*#^28 - 
     60003736007040050554690681423057525734958174443343766121157*q^42*#^28 + 
     24486603081370420561416377331907452821317447005843017379114*q^43*#^28 - 
     9585781701438796546212507271438986275229683304533575892743*q^44*#^28 + 
     3600391435509511219263725231146711850133687406730317478480*q^45*#^28 - 
     1297638297402937438900592759221135332451683939845990137596*q^46*#^28 + 
     448830414363108890607883351821480638777573388811620687578*q^47*#^28 - 
     148992055254841042424202546705426092141928071275542671756*q^48*#^28 + 
     47468811978816290088116271737258055039180426649470510884*q^49*#^28 - 
     14514930878071473015529454398845392900174818384249030412*q^50*#^28 + 
     4259558267288470475567592064900832293018280836131570586*q^51*#^28 - 
     1199563728654238857243875213017308919763251762254615369*q^52*#^28 + 
     324146853615742720306169326009411925168225404940426522*q^53*#^28 - 
     84033925334104210349796396376807303765775344096099771*q^54*#^28 + 
     20896819343015131499983064648723241854280937227577694*q^55*#^28 - 
     4983334221129179515269648611337264851418982761074943*q^56*#^28 + 
     1139353300682296386809433536167164985117318230446664*q^57*#^28 - 
     249667318881249026087431183262389276362565850041841*q^58*#^28 + 
     52417635269203473563420463606979983223923662975622*q^59*#^28 - 
     10539827537825019845977026169209833720169125771776*q^60*#^28 + 
     2028790258984682749684778172769405276797174639560*q^61*#^28 - 
     373657483433228552024026061246110130878560308407*q^62*#^28 + 
     65812010900799906585657645087780522743044845474*q^63*#^28 - 
     11078189781965133300442079359498712756310799464*q^64*#^28 + 
     1781046234799213305373557897039918983771662726*q^65*#^28 - 
     273278989610757081060877144692402602245950694*q^66*#^28 + 
     39986446869758062013385086724656480759121432*q^67*#^28 - 
     5574578497541211355349514515647900565254959*q^68*#^28 + 
     739748655533995178860964516215785600349358*q^69*#^28 - 
     93340283254941450690016164715936775014600*q^70*#^28 + 
     11185672455872649878409433392899804908932*q^71*#^28 - 
     1271478451221856843157408323622682134539*q^72*#^28 + 
     136899122169823047806291552793019488968*q^73*#^28 - 
     13940111529436982752423608451996090938*q^74*#^28 + 
     1340187179509845495177114318317661578*q^75*#^28 - 
     121416924766319912762897824325606286*q^76*#^28 + 
     10344240223405040496700600420510632*q^77*#^28 - 
     826820580978812123752197337262882*q^78*#^28 + 
     61842252467359290390326940994520*q^79*#^28 - 
     4315676483880986359873270129060*q^80*#^28 + 
     280069239443637696529201484022*q^81*#^28 - 16838443195753503248032675043*
      q^82*#^28 + 933875359148506899557073660*q^83*#^28 - 
     47540969333265562100628122*q^84*#^28 + 2208631278262487961913970*q^85*
      #^28 - 93001002404009753831671*q^86*#^28 + 3520586661142691681372*q^87*
      #^28 - 118630634892181025262*q^88*#^28 + 3514735105415743976*q^89*
      #^28 - 90139629232998036*q^90*#^28 + 1960481818190674*q^91*#^28 - 
     35160010642673*q^92*#^28 + 499221920776*q^93*#^28 - 
     5261560504*q^94*#^28 + 36593520*q^95*#^28 - 125970*q^96*#^28 + 
     419748986590667238869096059892265048448455699578880*#^29 - 
     12659438004103742329419310027713349668361758893752320*q*#^29 + 
     188788897229839881296794913201437743613595469156335616*q^2*#^29 - 
     1855956560684456357086024094552438463478251688067407872*q^3*#^29 + 
     13529858870100708239286968814979634434252976285195793408*q^4*#^29 - 
     78006835272696761711759864639696164863121271841248523264*q^5*#^29 + 
     370479926874365743623446946253960323174299376812292933120*q^6*#^29 - 
     1490639085469625971178945989274941954326118140357257055744*q^7*#^29 + 
     5186309348367762225331589151954102187554601508972036249664*q^8*#^29 - 
     15849223405722489851772459449323246267021430259455814753216*q^9*#^29 + 
     43068627288585139215041130765076858404122556663499334898816*q^10*#^29 - 
     105105569544837720742710776885825681848667990571222669143136*q^11*#^29 + 
     232245940378053784534800070271165682626947892017834567381356*q^12*#^29 - 
     467837569311813148350487613349868397552886159496514523454332*q^13*#^29 + 
     864137547760295311441574675237083549346274795690303331376430*q^14*#^29 - 
     1470855934059661858018583329877850369284730453881668000034778*q^15*
      #^29 + 2317004518578347601405632745990846310396297373924610408649578*
      q^16*#^29 - 
     3390678653216957554839405411876411728552827015923617769536412*q^17*
      #^29 + 4624732850987249399712743282552879927846781367572362543828268*
      q^18*#^29 - 
     5896569467766940425319826325760571309894910174092209018667802*q^19*
      #^29 + 7046243480821592915063349254313402206095835637463816114304714*
      q^20*#^29 - 
     7909961356623542946953998237529392554603504430802046680451614*q^21*
      #^29 + 8359094912774796494074212041575478902972183028465687718764742*
      q^22*#^29 - 
     8331670504224567605179209304205821918800179466448812352579302*q^23*
      #^29 + 7845737580419345857802657155954901428986029400887121185335705*
      q^24*#^29 - 
     6990941928868019625840381751831042554456788144899547401415946*q^25*
      #^29 + 5902655364926979750097894178844336442550284367065498566998255*
      q^26*#^29 - 
     4728499900422956448847103646194988458060356453609918140923588*q^27*
      #^29 + 3598059996866251724818961122246466550419485239647741019090650*
      q^28*#^29 - 
     2603409784340680363639546613147084181317696300101324189724990*q^29*
      #^29 + 1792937603974607550462073320745268195515978734475415749467324*
      q^30*#^29 - 
     1176301412609192626363639177082608161928379009780567025511838*q^31*
      #^29 + 735785310227952512737118377707295105996271912929090245805684*
      q^32*#^29 - 
     439116282114961260786928669709128765643343054731148135898026*q^33*#^29 + 
     250202547750634179507794086770389375507689662197618851669434*q^34*#^29 - 
     136191015643101352385844650426068085378262509216183888670040*q^35*#^29 + 
     70857402859152123378453697414013065585785675980850742431917*q^36*#^29 - 
     35254436283179006769001930327591840889964290685103118926266*q^37*#^29 + 
     16781214358510816647884608795013358090022131169153646273630*q^38*#^29 - 
     7645080415561696963249947077434268989582960288388938153858*q^39*#^29 + 
     3334551897843963110208693228363834574487701184508178041182*q^40*#^29 - 
     1392893378954317332272356353692635138470065836808502543420*q^41*#^29 + 
     557356025201432390390102785710826655243748547472128837098*q^42*#^29 - 
     213684616992089822229131762421837297017825741255516400690*q^43*#^29 + 
     78507864285469941399481818629322050793410848942993590567*q^44*#^29 - 
     27644498662947913878762275888748255750396327940589028740*q^45*#^29 + 
     9330377118551720019867717435058017440545613546974621111*q^46*#^29 - 
     3018610116031683407068494755746486247605717840678125376*q^47*#^29 + 
     936133648583785659637847113848527165210826741809952643*q^48*#^29 - 
     278279101704715762849382684883028584012384372343680228*q^49*#^29 + 
     79287965261048849516842370705387875272606040515971246*q^50*#^29 - 
     21650747292707698402490882339523498764992892097870956*q^51*#^29 + 
     5665198298624599942392491178158814643407273040879951*q^52*#^29 - 
     1420214395657165750018514062684232435429030735161144*q^53*#^29 + 
     341028790620605744785476390558173047237776186626463*q^54*#^29 - 
     78416869776131197827155575005709884781700797310196*q^55*#^29 + 
     17261270609199030102825877580719946542555781877733*q^56*#^29 - 
     3636000625170720133176760627795193225972724694774*q^57*#^29 + 
     732630260073865705410344036768199108368383460759*q^58*#^29 - 
     141141511978662299426268163646621981897282805684*q^59*#^29 + 
     25984188782027178972353983752523959062594323714*q^60*#^29 - 
     4568758158946106426280451891219424939046069956*q^61*#^29 + 
     766734146165644309343278748733930718922039203*q^62*#^29 - 
     122727802875213887590363597994787973355337926*q^63*#^29 + 
     18722122324028538938517076702258800762451476*q^64*#^29 - 
     2719627916092855644289384088760448408425118*q^65*#^29 + 
     375835093400788333442540348050848385605407*q^66*#^29 - 
     49359298620619468937761290182750060795536*q^67*#^29 + 
     6153609737949251551903242599571406813362*q^68*#^29 - 
     727337656308728327458226510649173575980*q^69*#^29 + 
     81393157019278279600640014409074153470*q^70*#^29 - 
     8610414807603378943860406683827813186*q^71*#^29 + 
     859634020733008447731262226420758927*q^72*#^29 - 
     80843756357790495653500079404920548*q^73*#^29 + 
     7146982385090316916522084144005584*q^74*#^29 - 
     592568784571228674045514613191630*q^75*#^29 + 
     45959081176570902553247833130577*q^76*#^29 - 
     3324736061510464190969430149686*q^77*#^29 + 
     223598101384277092882510508418*q^78*#^29 - 13927705083472650539770479122*
      q^79*#^29 + 800074256403049049526273541*q^80*#^29 - 
     42176473166248063293502264*q^81*#^29 + 2028577625001351299266055*q^82*
      #^29 - 88417004771557390644650*q^83*#^29 + 3463895523648641457090*q^84*
      #^29 - 120775341933587066196*q^85*#^29 + 3702065728410000777*q^86*
      #^29 - 98216449198949874*q^87*#^29 + 2209548514070891*q^88*#^29 - 
     40985092254272*q^89*#^29 + 601837782390*q^90*#^29 - 
     6559803888*q^91*#^29 + 47180406*q^92*#^29 - 167960*q^93*#^29 - 
     26385798586988533089773165686699812127175990329344*#^30 + 
     764464708405564101000061374657149019500638049796096*q*#^30 - 
     10947805547037792983074205357020662350106477293137920*q^2*#^30 + 
     103316146050746615431999055393718081470046639716057088*q^3*#^30 - 
     722740568805832503141044879108810297441313138213980160*q^4*#^30 + 
     3997112299157324010078378848421043551394295617055499264*q^5*#^30 - 
     18202676731062749336149742114044667593392016437492860928*q^6*#^30 + 
     70198656345861199729538688500273225217063365474024773632*q^7*#^30 - 
     234005255973081977071826830761627688831801193359123816512*q^8*#^30 + 
     684868916785396655023756138408188899532413964747222640512*q^9*#^30 - 
     1781599948919882364808405578460459976778121901030904430320*q^10*#^30 + 
     4160426822881009827165930281089856224369449703198211300736*q^11*#^30 - 
     8792903465394520313363890644980404211375471525304504065184*q^12*#^30 + 
     16933855335289631782276978256685685075727541876648579943716*q^13*#^30 - 
     29889601175859365168497818929239636573866397893412791050586*q^14*#^30 + 
     48593586223498631089296736080167016560100753008468328867780*q^15*#^30 - 
     73079791213112135194398132408519991096431680395666249516913*q^16*#^30 + 
     102047747687543431724599527306748945716882508669759987235344*q^17*#^30 - 
     132748340250708406268198135273238517949166006301686356310344*q^18*#^30 + 
     161339638530761052163421221969735201397724205494659102846202*q^19*#^30 - 
     183681783526170670038300907446314852383733503603560672166533*q^20*#^30 + 
     196340956993910779601436086688172227067021048443438872756774*q^21*#^30 - 
     197459794738003631368460872301122617926268049132406112696307*q^22*#^30 + 
     187189869516782909550368946501552235597680540611370945058816*q^23*#^30 - 
     167554330495291034686363399042818245010774872084459114410480*q^24*#^30 + 
     141828169960952234711632562430096964579938826555122745626748*q^25*#^30 - 
     113685378092898159609733648017426126033601521419235619239125*q^26*#^30 + 
     86402870514107705458638702496678404813875891208562403961784*q^27*#^30 - 
     62334629573473761030405315692764042131048405750027141616722*q^28*#^30 + 
     42732592395993239017231359893432103333789431269224358186094*q^29*#^30 - 
     27862983638527612826426588724395012324634434130224250740420*q^30*#^30 + 
     17294451921254282708033719227677983094730699280212481406278*q^31*#^30 - 
     10226676461575260273986448462804934329260549521158290025067*q^32*#^30 + 
     5765228955081062947431620134976444189843900488328915205382*q^33*#^30 - 
     3100481052634973569007817756579173395087161608453132189443*q^34*#^30 + 
     1591550992728708274650385804327434874273235908645290993702*q^35*#^30 - 
     780213556572630154230854143384043077027593066531076962814*q^36*#^30 + 
     365431427735650018227611251712616794561320857387046822464*q^37*#^30 - 
     163595950972791403314957865247868049036686589676044001210*q^38*#^30 + 
     70027094191655899631997855156167172018403536479131663354*q^39*#^30 - 
     28669359215234852829824704521523300710472096624858026334*q^40*#^30 + 
     11228950613818640816028731244212306499757578698105158582*q^41*#^30 - 
     4208436959615769813495338705555443769864320052792894660*q^42*#^30 + 
     1509505858603773802172218527162914503934821331071517686*q^43*#^30 - 
     518243699821112866690191266269517288305906916809057960*q^44*#^30 + 
     170314955269109049541123651062096299950678732722864554*q^45*#^30 - 
     53580510004677376351376039620278660890192427368431311*q^46*#^30 + 
     16135912958227387943950916917272963019168350899458774*q^47*#^30 - 
     4651486032679090992036224815948299516798001807839869*q^48*#^30 + 
     1283398584164913351197041835828890670999558297917666*q^49*#^30 - 
     338878711811164714979783770036740296034571242771888*q^50*#^30 + 
     85617360268722131418708435594422262409402783046044*q^51*#^30 - 
     20692657970380541174098092395145828073630163907266*q^52*#^30 + 
     4782877316681014188856237359084095845701568180482*q^53*#^30 - 
     1056917509825131379435726926642148978547976486150*q^54*#^30 + 
     223208146741068694196493250392722688675190179156*q^55*#^30 - 
     45030942673735039056593089696733866144857125139*q^56*#^30 + 
     8674301363476738311730698566003260159794235598*q^57*#^30 - 
     1594574670744589684288670402317647892782023072*q^58*#^30 + 
     279562426704003889422993168733785622486829762*q^59*#^30 - 
     46713599517577368182861891616283874314988453*q^60*#^30 + 
     7433844760361725800534298565669021144962684*q^61*#^30 - 
     1125718208114034358816510148023081099693391*q^62*#^30 + 
     162067047149562923850458296914676471528274*q^63*#^30 - 
     22160021451521505860066397802291583835087*q^64*#^30 + 
     2874566742269949787890280834571374851784*q^65*#^30 - 
     353319553970121832423964514353388537358*q^66*#^30 + 
     41092888791716259420906045872317987482*q^67*#^30 - 
     4515624917358953347846847180993202220*q^68*#^30 + 
     468058063402798738087347523425058050*q^69*#^30 - 
     45678470638459029251530756457691970*q^70*#^30 + 
     4188536359482609433138864623841418*q^71*#^30 - 
     360045335041774260152050269963477*q^72*#^30 + 
     28938863641793800655820369587648*q^73*#^30 - 
     2168603987661162830866425296755*q^74*#^30 + 
     151019672336575127028561159708*q^75*#^30 - 9736989509019781423144987419*
      q^76*#^30 + 578762534574728781756251096*q^77*#^30 - 
     31558642122244049855563658*q^78*#^30 + 1569560884208600568902150*q^79*
      #^30 - 70717819347477147498710*q^80*#^30 + 2863121618868765722040*q^81*
      #^30 - 103137823813764904111*q^82*#^30 + 3265415462990810894*q^83*
      #^30 - 89460290579868437*q^84*#^30 + 2077808958446886*q^85*#^30 - 
     39782796481213*q^86*#^30 + 602885070720*q^87*#^30 - 
     6780426796*q^88*#^30 + 50311976*q^89*#^30 - 184756*q^90*#^30 + 
     1493578377356176431329747372630615591062743582720*#^31 - 
     41501215826331138018263200120394502921748727961600*q*#^31 + 
     569781159029116446708270983018743358343554076295680*q^2*#^31 - 
     5152944241215485529276234323592299025655533560687616*q^3*#^31 + 
     34530348895584598568028693651949575411125903996541696*q^4*#^31 - 
     182859499814848899719690818505236000927817447205140736*q^5*#^31 + 
     797033529731194918193464670851263480353546685999942720*q^6*#^31 - 
     2940720905205207351749365635036925420721226277360427520*q^7*#^31 + 
     9374403691096154521271655581411816464850425965613709928*q^8*#^31 - 
     26225486350601943995044384013544946425439119688023961752*q^9*#^31 + 
     65181576105747738824476663071747342185475369001529982618*q^10*#^31 - 
     145360678660335949972818380741750234878966500267136583556*q^11*#^31 + 
     293242334573667262493100649181370043801481556003921025782*q^12*#^31 - 
     538792240899000190224669075340568780089025053324444546224*q^13*#^31 + 
     906853686103265585415829663970151267108539032683226233558*q^14*#^31 - 
     1405149724470720012678811417126373339633627873912449856868*q^15*#^31 + 
     2012966887302498219538591670672858268094707460888889893674*q^16*#^31 - 
     2676094914700663850179607257679164374227943148408245040032*q^17*#^31 + 
     3312399327149215412982723558094317842055753508307123832383*q^18*#^31 - 
     3828426294024448932633408653864111332775418413800302645200*q^19*#^31 + 
     4142419918177131834821893794874539751557200137942685049327*q^20*#^31 - 
     4205752520650702945926053811304167187908211241583392949336*q^21*#^31 + 
     4014991537542737304048533470708189309415163189289813874341*q^22*#^31 - 
     3610620575115436328842736357731249503268495511433354307030*q^23*#^31 + 
     3063802782944920462605637689724085916769187138338871941133*q^24*#^31 - 
     2456838582325014992464434809186167736699147486259483383320*q^25*#^31 + 
     1864326051332783273740325187092180167871116561122252131459*q^26*#^31 - 
     1340395864836406717082080699701774650438905371075782073952*q^27*#^31 + 
     914105507054904316036926674220163029979886157132756058700*q^28*#^31 - 
     591904907673743589467399478338285917223274510887545355260*q^29*#^31 + 
     364249179511556994929484444257921685619383617830333282216*q^30*#^31 - 
     213204668684166434200778885150866908324265022579609224654*q^31*#^31 + 
     118787731782465462954854826315343392091791644629011237878*q^32*#^31 - 
     63039951431182547774919212215087860794195022504411299692*q^33*#^31 + 
     31885395972638810259307162549577833985726050338964493127*q^34*#^31 - 
     15379181392718099227233272743662720952099825167812372474*q^35*#^31 + 
     7076965175930202382021137397333131484043642247746667464*q^36*#^31 - 
     3108242513582478126142901023779214309594278537063082180*q^37*#^31 + 
     1303449120477964927675409281777143079139368460275275814*q^38*#^31 - 
     522058011033243352978709746246482858969773892076883298*q^39*#^31 + 
     199756404438240669559535494485302125884912181375998461*q^40*#^31 - 
     73034826588133956551022323589240399141688169509686234*q^41*#^31 + 
     25519698610467976411804938022259017289140121773793658*q^42*#^31 - 
     8522861916661789410933624170695244349530327457375360*q^43*#^31 + 
     2720741828164630967108476329605886831503679951599006*q^44*#^31 - 
     830210803608676983567106703152480483748222974605132*q^45*#^31 + 
     242144933894056407873844705061932753371638066133058*q^46*#^31 - 
     67501685293635035931304632809289363142246089162626*q^47*#^31 + 
     17982560918342638326148743387777258723144978022875*q^48*#^31 - 
     4577311355528087442614021725158413499299930072510*q^49*#^31 + 
     1112996874709151985230277644486219780461396864442*q^50*#^31 - 
     258453375473890863140926950527145962873853661608*q^51*#^31 + 
     57297044450715145534019660972529188840366246307*q^52*#^31 - 
     12122068149584408892149010927204911451397763930*q^53*#^31 + 
     2446374935531076069897784354166713733674516146*q^54*#^31 - 
     470707993416971642533522672624298335160901042*q^55*#^31 + 
     86300706476026453613864008597476400485620458*q^56*#^31 - 
     15067212002682091127040563046406517433563368*q^57*#^31 + 
     2503203278734727634900104321713323361455292*q^58*#^31 - 
     395419133001048599092187117923172830623786*q^59*#^31 + 
     59338015368066060349078208534867959137257*q^60*#^31 - 
     8450761567997604011400482623319692824838*q^61*#^31 + 
     1140969715805499852396734893248637729139*q^62*#^31 - 
     145863036508265630903593683793294357210*q^63*#^31 + 
     17633178522973533050207967340993575462*q^64*#^31 - 
     2012745776623107394426623849962647788*q^65*#^31 + 
     216575135389184826157890745343978465*q^66*#^31 - 
     21927969428384243677914097122516476*q^67*#^31 + 
     2084858301377438501779930998465254*q^68*#^31 - 
     185719327829441479207421285796284*q^69*#^31 + 
     15460869092289298383556885660177*q^70*#^31 - 
     1199389817843637409230282370096*q^71*#^31 + 
     86422040785458312329435178768*q^72*#^31 - 5762588499689240279239128824*
      q^73*#^31 + 354073839180701345422089873*q^74*#^31 - 
     19948867913831542123737908*q^75*#^31 + 1024702530180084009490147*q^76*
      #^31 - 47663769373590050770544*q^77*#^31 + 1991435442293090106303*q^78*
      #^31 - 74002267893578364232*q^79*#^31 + 2416052720896898523*q^80*#^31 - 
     68231645866825176*q^81*#^31 + 1633058430217547*q^82*#^31 - 
     32210032522824*q^83*#^31 + 502684398252*q^84*#^31 - 
     5820418536*q^85*#^31 + 44451056*q^86*#^31 - 167960*q^87*#^31 - 
     76058823573295453122567892753582531150036531200*#^32 + 
     2023251302007683341338497386318505314845117050880*q*#^32 - 
     26581633131500309048326035687557772510110418556416*q^2*#^32 + 
     229946523198959136106920766193552678095489652471808*q^3*#^32 - 
     1473260078127784592415023451935017316609710990662144*q^4*#^32 + 
     7456036844479322860587085159485710582904817939666944*q^5*#^32 - 
     31044152353334303937442189212179304823188485084760768*q^6*#^32 + 
     109361834787367211215042669641513406623055246235362560*q^7*#^32 - 
     332702225920914437414235446592999162936903479138805432*q^8*#^32 + 
     887814090876870611230514131749448800661439085175422000*q^9*#^32 - 
     2103734590959261489797035690414111301090758023127316382*q^10*#^32 + 
     4470503335859506511147375793732696076014868399147331064*q^11*#^32 - 
     8589140191191388915658993923203637691482687600166780019*q^12*#^32 + 
     15021806595938376678978081945992039208485156611506654150*q^13*#^32 - 
     24053262476288308390741137322135435828439901347029836420*q^14*#^32 + 
     35436188792956640427374485141133093380352047131722063956*q^15*#^32 - 
     48238484812357280705864770778634004542503480500620642690*q^16*#^32 + 
     60901659030221371975985888317680689037813229382890624362*q^17*#^32 - 
     71543715222553471723280424783776820794858489881652780279*q^18*#^32 + 
     78428369752134550645917802076108999668335139809476167002*q^19*#^32 - 
     80435163691665293207825655429632501163990814389033685071*q^20*#^32 + 
     77353656574059220814028656542241115707539858952471127014*q^21*#^32 - 
     69897971361640878081732258569538073453253161043872603930*q^22*#^32 + 
     59455600886203700785327234034884942471923807330383631960*q^23*#^32 - 
     47684924692413710502247840426652194117833132946867128570*q^24*#^32 + 
     36113900511737756275039242137762462272821004065140836694*q^25*#^32 - 
     25861541243284664823234140823688839393162339742635952146*q^26*#^32 + 
     17532597734628405412775783068274212421789468601656138596*q^27*#^32 - 
     11264814960276406878687793020731427856603159090138611394*q^28*#^32 + 
     6866184518018755544964794333270471791495508151652397322*q^29*#^32 - 
     3973798151550242927373136578179723221908749014560658510*q^30*#^32 + 
     2185452797892824708372060003432678661227981257397248372*q^31*#^32 - 
     1142964451062788129941523519207827988578594048272347768*q^32*#^32 + 
     568796054149724675832804132929427081317256649863504838*q^33*#^32 - 
     269499875168909081051942906383568057355328958422085658*q^34*#^32 + 
     121633951955480060639187796466605883501170957951459910*q^35*#^32 - 
     52315880337006303999059572674332059760583694364508220*q^36*#^32 + 
     21451435933356911599508382983070493340498887806638136*q^37*#^32 - 
     8388020340504024079756424232107840441176852819710867*q^38*#^32 + 
     3128631744793292944081738001981314556754346007724864*q^39*#^32 - 
     1113343095351113081219476894208557700307084286219718*q^40*#^32 + 
     378048581631072730303702249550441819577677096195066*q^41*#^32 - 
     122504407966325628659408234691603494511962127469465*q^42*#^32 + 
     37884373779877681363531131857904055795953796277362*q^43*#^32 - 
     11180699033076788965782593741370159923261702150823*q^44*#^32 + 
     3148847970080519856036772525112547109785347876186*q^45*#^32 - 
     846172343550163726484139778983600547173003585077*q^46*#^32 + 
     216928963579450697903049683905676946041543293546*q^47*#^32 - 
     53043374924104982028971045084804219423024147143*q^48*#^32 + 
     12367398905632713278316711740316817043698512876*q^49*#^32 - 
     2748605605551666113850265819867521621251279396*q^50*#^32 + 
     582049539769768182881510533056087021520694078*q^51*#^32 - 
     117386900293664726111357046513828313990501007*q^52*#^32 + 
     22535161901588005091478440728114749041224274*q^53*#^32 - 
     4115484273152097793236390521359330557077049*q^54*#^32 + 
     714504168841934807280779525430803518006746*q^55*#^32 - 
     117836665876209248296603021902640315552348*q^56*#^32 + 
     18444942208428835070802600236567679663602*q^57*#^32 - 
     2737677083275823245355393141265320850896*q^58*#^32 + 
     384889152828198912373100156001953923756*q^59*#^32 - 
     51194933303784116601826690567780649487*q^60*#^32 + 
     6434115168475376882031679109016271700*q^61*#^32 - 
     762940627547335075633415681667018246*q^62*#^32 + 
     85218006686041552607851332817958428*q^63*#^32 - 
     8950129240500927973636647440302163*q^64*#^32 + 
     882088241839715530145534220625292*q^65*#^32 - 
     81395910625644552733633163279825*q^66*#^32 + 
     7014605855807771357217861502626*q^67*#^32 - 
     562957524007190021761469948242*q^68*#^32 + 41938747560291863802339264452*
      q^69*#^32 - 2889491350403557103559950780*q^70*#^32 + 
     183338955752588516156734858*q^71*#^32 - 10660739792332910282149534*q^72*
      #^32 + 564849323634407425651658*q^73*#^32 - 27086485465203269768673*
      q^74*#^32 + 1166083571715052479854*q^75*#^32 - 
     44625495180322657943*q^76*#^32 + 1499684378239829518*q^77*#^32 - 
     43573340938841969*q^78*#^32 + 1072431177814438*q^79*#^32 - 
     21741401778042*q^80*#^32 + 348594941532*q^81*#^32 - 
     4144902176*q^82*#^32 + 32492712*q^83*#^32 - 125970*q^84*#^32 + 
     3480332791726638762486884160786842251184225280*#^33 - 
     88458744792654478948218962979213446574590254080*q*#^33 + 
     1109922368124244731628710627970188284097768909312*q^2*#^33 - 
     9165445602169541641953501673951589952476637603840*q^3*#^33 + 
     56029032372745004945100444413022004688959849578240*q^4*#^33 - 
     270417669594040323172086418277523995616855316433664*q^5*#^33 + 
     1073202001124306566733586155786962288570887376061856*q^6*#^33 - 
     3601788338749637454354699337031302661363249265540864*q^7*#^33 + 
     10433486291470177104739213817600776077737393629627332*q^8*#^33 - 
     26496103791644120963349140622472393066114364712363876*q^9*#^33 + 
     59716740626159772378680581697730785312456573612160900*q^10*#^33 - 
     120631137206361054996430593555092284038538743944050428*q^11*#^33 + 
     220189549858533949990901422812943978599416695765396763*q^12*#^33 - 
     365639015765954901904064555457387619979189160275979148*q^13*#^33 + 
     555545848901470475103378471241260639418741513366817891*q^14*#^33 - 
     776127723998424482078591806498873202542031606531302866*q^15*#^33 + 
     1001237284095419779431254928575699996200647782696342463*q^16*#^33 - 
     1197121767336972719349465091270094882935569980352944466*q^17*#^33 + 
     1330903657105863702485835928481137658414267337272104904*q^18*#^33 - 
     1379765519647121065600459143619796183186001875753114544*q^19*#^33 + 
     1337262249722937428970329712531688960968976633859378949*q^20*#^33 - 
     1214399616435916301453463961051164758839964473549740702*q^21*#^33 + 
     1035420159984001974530240116982422532760024232818282124*q^22*#^33 - 
     830359595664061046797948061206958831770218981719597290*q^23*#^33 + 
     627356574408805556547157390796289672309521736934525277*q^24*#^33 - 
     447191951312526308624718324315292744575577490930343362*q^25*#^33 + 
     301143608665046840629593108113139017456785354457922522*q^26*#^33 - 
     191807256857761439952568298016486728856205693375802676*q^27*#^33 + 
     115671896681885726824625424011767527713111623126477754*q^28*#^33 - 
     66111139866990353312412073468983819215435860928357158*q^29*#^33 + 
     35840550909274821804556248512718337581465560343289497*q^30*#^33 - 
     18444094752825669786958172409806841988209233513943788*q^31*#^33 + 
     9016023383374122895637014596800626987028642555744960*q^32*#^33 - 
     4188953518282990596115587092953550868687639527371216*q^33*#^33 + 
     1850777430751573719365799430244639987033697028359451*q^34*#^33 - 
     777956936290116853694261710529615784350822556043496*q^35*#^33 + 
     311225311767338096325586077921255189942461668538889*q^36*#^33 - 
     118535778167710844724665421412503997367495702090830*q^37*#^33 + 
     42992161361270107625058318377573804994915587264915*q^38*#^33 - 
     14851766532273202622081139701326411147751382605680*q^39*#^33 + 
     4887354990263786134775487174014681175650144666169*q^40*#^33 - 
     1532177488594097709444252447863842604944699522264*q^41*#^33 + 
     457605156515874495945002081061525140826144117505*q^42*#^33 - 
     130197106602722412308924409880079855077437400222*q^43*#^33 + 
     35285546193576381200439941027459246995040479155*q^44*#^33 - 
     9107687455310465319265610036808840421660486610*q^45*#^33 + 
     2238409021679572573524853651870909688722254042*q^46*#^33 - 
     523682399279525417871404680454922334455039446*q^47*#^33 + 
     116585015309044351711191822357430592589162680*q^48*#^33 - 
     24687857849732451565845700028706055229114604*q^49*#^33 + 
     4970257494127483085565021474479242027321388*q^50*#^33 - 
     950791971581762507917610190394466790755252*q^51*#^33 + 
     172712968435488767384168878781648822814653*q^52*#^33 - 
     29770204182036235441966279325157179969476*q^53*#^33 + 
     4865200317697378173520445787993055700081*q^54*#^33 - 
     753152580665844312630600195159936860426*q^55*#^33 + 
     110327179948759373818396549863195805863*q^56*#^33 - 
     15275709830594086762480319321840446546*q^57*#^33 + 
     1996568525957890350272368128097726262*q^58*#^33 - 
     245986737234175088298595184270379114*q^59*#^33 + 
     28522852767508906228024689708208019*q^60*#^33 - 
     3107108641302581376163228514329018*q^61*#^33 + 
     317350218817941511476542523942110*q^62*#^33 - 
     30322964870861816387884312570220*q^63*#^33 + 
     2703742428924343671979346499849*q^64*#^33 - 
     224330701854509278736999632422*q^65*#^33 + 17264123456550403571100348257*
      q^66*#^33 - 1227828578755494959833563128*q^67*#^33 + 
     80359168011785457724088135*q^68*#^33 - 4816313234564172404260676*q^69*
      #^33 + 262841439654660662805408*q^70*#^33 - 12972961832348358079308*
      q^71*#^33 + 574429328289231281889*q^72*#^33 - 
     22594819893723406380*q^73*#^33 + 779912433033219499*q^74*#^33 - 
     23258969979467092*q^75*#^33 + 587175532398931*q^76*#^33 - 
     12201731438670*q^77*#^33 + 200399953356*q^78*#^33 - 
     2439163008*q^79*#^33 + 19560030*q^80*#^33 - 77520*q^81*#^33 - 
     142896076159493104335000672109760095543065600*#^34 + 
     3462847381799738355246651527797602126165749760*q*#^34 - 
     41405602958836791147764813306148238612986414336*q^2*#^34 + 
     325664046163924035360621990414950853004033822464*q^3*#^34 - 
     1895175991950521780397235059458349173434705709376*q^4*#^34 + 
     8702751909840359231622891570528730902763360984704*q^5*#^34 - 
     32843334428283067362854436879799801084056801300336*q^6*#^34 + 
     104756563044687120414337862471541577162145904668880*q^7*#^34 - 
     288228220714665070224228633604650059614480115224896*q^8*#^34 + 
     694821333944215983136828639072838379621910359556896*q^9*#^34 - 
     1485608721033794289164006664960552821454736850528628*q^10*#^34 + 
     2845187257733440107214054359783618517467564762449622*q^11*#^34 - 
     4920502833463061094992053559391883356419142667202615*q^12*#^34 + 
     7736364950112645031506323372854396618681968763994820*q^13*#^34 - 
     11121871735450646464391062900588469719639971429670408*q^14*#^34 + 
     14691220654871665501994151013701021679514793786070568*q^15*#^34 - 
     17906567825060070418413772215097159128144927571176122*q^16*#^34 + 
     20213363994686371606327993716563544625707501759763838*q^17*#^34 - 
     21200003622544499873315339488844146681341749828208591*q^18*#^34 + 
     20717487600759415697903515913666829575586023534183742*q^19*#^34 - 
     18911808645270087077434993179671982144538139225557670*q^20*#^34 + 
     16161927214040685065280034351723977612146264660955370*q^21*#^34 - 
     12956302700619867254834507080688926868265076332090844*q^22*#^34 + 
     9760417122168538467682094218403052761948268213080458*q^23*#^34 - 
     6920623301406267484889988776209059219672884102136059*q^24*#^34 + 
     4625189877292879369255229350406698721794705153636716*q^25*#^34 - 
     2917257971593255933406279593176992015289285843257468*q^26*#^34 + 
     1738506064933692534258163456742962160316492659946358*q^27*#^34 - 
     979887198222959748673892967888379849629251239401119*q^28*#^34 + 
     522839769244697955765920270647071786940497276203092*q^29*#^34 - 
     264303912536257079560705118560089344658717314662941*q^30*#^34 + 
     126674651416887722411463695907842089050519492886462*q^31*#^34 - 
     57596669850119608416915073268804902206602372567274*q^32*#^34 + 
     24857700966239316412192392034408099697838371540622*q^33*#^34 - 
     10187810133002632685260670011956344122647971000766*q^34*#^34 + 
     3966660010762242781298968932468880414692347997478*q^35*#^34 - 
     1467676085250567001659270644764268741281779095237*q^36*#^34 + 
     516182588439717281312913663847081146254153103636*q^37*#^34 - 
     172592487721607651304687877040841698497026982053*q^38*#^34 + 
     54869955775472849739864523775129525475865613562*q^39*#^34 - 
     16586772388915725932231043494039402043865100183*q^40*#^34 + 
     4767555671604417295959792670865870436382019944*q^41*#^34 - 
     1302866465204411357785609737612798042358081605*q^42*#^34 + 
     338461401890284096371488674708556245688259198*q^43*#^34 - 
     83565888818271999722251081962675295702138325*q^44*#^34 + 
     19603561036375807393239364158008599955333080*q^45*#^34 - 
     4367884593843582688340593442688252341446631*q^46*#^34 + 
     923951724155652295744821379488639123667712*q^47*#^34 - 
     185458555217480159470145344557175796736508*q^48*#^34 + 
     35302489073870224778385027631727303171816*q^49*#^34 - 
     6368359250427892724659956269983453429713*q^50*#^34 + 
     1087865447202219598386900807694316764254*q^51*#^34 - 
     175818778836494660829389673064042983484*q^52*#^34 + 
     26857547877702220424509041611988531178*q^53*#^34 - 
     3873414659756274058522173086571903756*q^54*#^34 + 
     526750774994433725060158332715230136*q^55*#^34 - 
     67451567124676902411836956433309503*q^56*#^34 + 
     8120338464119976929483705419578378*q^57*#^34 - 
     917464588530433040462508956140264*q^58*#^34 + 
     97091848662079967389814465037258*q^59*#^34 - 
     9602707807446555031024125429572*q^60*#^34 + 
     885399180244495429659053237296*q^61*#^34 - 75891596960454317616215743233*
      q^62*#^34 + 6027885088927738136762395398*q^63*#^34 - 
     442040255976121050359676018*q^64*#^34 + 29802612525293417315863756*q^65*
      #^34 - 1838322121178445583336275*q^66*#^34 + 103153236324731136630326*
      q^67*#^34 - 5230032224516168323759*q^68*#^34 + 
     237668111419652418248*q^69*#^34 - 9585235471205159782*q^70*#^34 + 
     338911420045116408*q^71*#^34 - 10343300675706593*q^72*#^34 + 
     266956373742146*q^73*#^34 - 5665845406778*q^74*#^34 + 
     94944349572*q^75*#^34 - 1177839255*q^76*#^34 + 9616560*q^77*#^34 - 
     38760*q^78*#^34 + 5255474660760757619736138585012390747588672*#^35 - 
     121143678709292600687514472994943809828824512*q*#^35 + 
     1377085523775775746783006049966983179836380528*q^2*#^35 - 
     10291027735130938228719655558411840183798240608*q^3*#^35 + 
     56868555458418654784713984178592258483634712860*q^4*#^35 - 
     247829560377359114670997606049491192261635096348*q^5*#^35 + 
     887055898803957905066445218737419881451492452937*q^6*#^35 - 
     2681751636523260858693738725125105832938036031268*q^7*#^35 + 
     6989181284829452057819807361708355384289360516066*q^8*#^35 - 
     15948748454103073082228164970620108274624742593222*q^9*#^35 + 
     32257046346820129956757513016668310349794653580977*q^10*#^35 - 
     58397225186856719234156498406287768494742915300282*q^11*#^35 + 
     95397631502839413010659159314381200449792025960954*q^12*#^35 - 
     141575451071639649373159321372575269932407006250668*q^13*#^35 + 
     191963234625178910109224446944649387675084403166323*q^14*#^35 - 
     238969855033646336057582652873228988326998478818810*q^15*#^35 + 
     274275882062120610194529150245867412713740804600828*q^16*#^35 - 
     291297910442125297141702045752420619608369916501188*q^17*#^35 + 
     287196789792251581804361811843224456457542800583072*q^18*#^35 - 
     263593209857342475662771431537770350896859154299598*q^19*#^35 + 
     225776553079259741462418780731551423558763536549083*q^20*#^35 - 
     180870825238281605973496735039158760548938485818700*q^21*#^35 + 
     135785069553822646662912453225366318217415295339430*q^22*#^35 - 
     95694059009044150058143407443794687889270032762226*q^23*#^35 + 
     63407525625040621470839802714153433874886748152444*q^24*#^35 - 
     39556670473797692647632588756141855784629993951638*q^25*#^35 + 
     23262495994224392265463023336567830788765200745349*q^26*#^35 - 
     12909986036920826719960141253447427938756188282918*q^27*#^35 + 
     6767827728335481723995493409417373348621054058221*q^28*#^35 - 
     3354273633084273165187058110751473234196146833312*q^29*#^35 + 
     1572892864700715799683885246451640343291334617668*q^30*#^35 - 
     698287688215252516981666908230898719713456958778*q^31*#^35 + 
     293661704823780079233168981029460092516974061739*q^32*#^35 - 
     117042392170155908784607936310616348338947243546*q^33*#^35 + 
     44227378742209275480828455239004418662248873315*q^34*#^35 - 
     15849877458193487182140236154869635778278966940*q^35*#^35 + 
     5388257512777608725718962303015677112425821025*q^36*#^35 - 
     1737908074678088696982068564031149277386161886*q^37*#^35 + 
     531860047419181796893851593065432005879997953*q^38*#^35 - 
     154441554011543677936778206149046776044216928*q^39*#^35 + 
     42549975891723562202391569182365323890610473*q^40*#^35 - 
     11120970613302640074349411456026942248622220*q^41*#^35 + 
     2756774944928324874164801315470442764316753*q^42*#^35 - 
     647960492983789521976414059341879049332670*q^43*#^35 + 
     144352019141897923906083906497386335700836*q^44*#^35 - 
     30466779851893933949594597856084930690146*q^45*#^35 + 
     6088687866558492648132075093431481185773*q^46*#^35 - 
     1151431440858942099323406309680112824128*q^47*#^35 + 
     205897172174771807845620168498528915042*q^48*#^35 - 
     34785244294362587015578149217625288626*q^49*#^35 + 
     5546978645420563787931079921216217394*q^50*#^35 - 
     833996972045266790528552750659774346*q^51*#^35 + 
     118083388300895366642586175103986649*q^52*#^35 - 
     15722910282513829967902492837250798*q^53*#^35 + 
     1965741130038294961444124047248439*q^54*#^35 - 
     230364377682284435349209824183562*q^55*#^35 + 
     25255279681134627621781288507258*q^56*#^35 - 
     2584530904868814438081877938716*q^57*#^35 + 
     246277698920834729904787253095*q^58*#^35 - 21790118831337367804065256106*
      q^59*#^35 + 1784406602099502973213971615*q^60*#^35 - 
     134752241166023491354728972*q^61*#^35 + 9344450320228874684038960*q^62*
      #^35 - 592136507948785760849080*q^63*#^35 + 34092037194962345306022*
      q^64*#^35 - 1771350849255609904142*q^65*#^35 + 
     82385376956615293355*q^66*#^35 - 3396218002143314412*q^67*#^35 + 
     122577144205750915*q^68*#^35 - 3813366673701258*q^69*#^35 + 
     100181079099565*q^70*#^35 - 2160952339484*q^71*#^35 + 
     36744041226*q^72*#^35 - 461742150*q^73*#^35 + 3811842*q^74*#^35 - 
     15504*q^75*#^35 - 172796181039026904516418123572911237069760*#^36 + 
     3779001243980243685232401024488678771831040*q*#^36 - 
     40730911879181867482519460774474712374322672*q^2*#^36 + 
     288426334552412091092856924367091275503958176*q^3*#^36 - 
     1509315770448319769632030130738643455031301956*q^4*#^36 + 
     6224493838970855549029966118950491696398328432*q^5*#^36 - 
     21069212747580267842348862964989334785529334829*q^6*#^36 + 
     60194571390762085565387938256229904365462414342*q^7*#^36 - 
     148147008392142268540903533567924098840327344409*q^8*#^36 + 
     319005526242707035448808210615823341965662835324*q^9*#^36 - 
     608371430504721455659248236678062768069985893785*q^10*#^36 + 
     1037687371822869931322939976593169610667478887034*q^11*#^36 - 
     1595838297477608675931304753260824995084264380167*q^12*#^36 + 
     2227675321137148965636493760237078573983276842710*q^13*#^36 - 
     2838693780954726575595859516820862028657464468354*q^14*#^36 + 
     3318116585746335443604683393845455715377804624438*q^15*#^36 - 
     3572585045639496688325731597533707921385682098239*q^16*#^36 + 
     3556013094288988385633505728131993681925862232500*q^17*#^36 - 
     3282514121799508821154360878644739539693045848259*q^18*#^36 + 
     2817843627609063916041907941632727873460407158158*q^19*#^36 - 
     2255046361684961483363096055737617880915143876701*q^20*#^36 + 
     1686010211715553110222547418357164313556448954784*q^21*#^36 - 
     1179944442401430793496511451438577502967356431617*q^22*#^36 + 
     774276055781517480247306358800471531009099490466*q^23*#^36 - 
     477107098164292979913978258859882764493470701729*q^24*#^36 + 
     276439500735021304636165441536402453138090003956*q^25*#^36 - 
     150785593443155552691651869839046644643217133580*q^26*#^36 + 
     77507840926471472779901480614120884347074809256*q^27*#^36 - 
     37579614263218343900131418437302099372574885720*q^28*#^36 + 
     17199799917641522046602313292436902390282557168*q^29*#^36 - 
     7436261262731481676367114475584849255768497598*q^30*#^36 + 
     3038764629611516998524722259752016100314135472*q^31*#^36 - 
     1174246719067712802496884020247862255752296855*q^32*#^36 + 
     429249557794751412381211762230430139531897310*q^33*#^36 - 
     148483464218396028622047227677168747255934097*q^34*#^36 + 
     48613391988489627644542864637623054485476462*q^35*#^36 - 
     15066013514501021720037349987247221125667578*q^36*#^36 + 
     4420017117509931482158634462195246945070534*q^37*#^36 - 
     1227481620394211566406429565262033769900886*q^38*#^36 + 
     322639296907499478006503670851251525452092*q^39*#^36 - 
     80248970123580016080334313853693725151786*q^40*#^36 + 
     18882191798410590559625330333252899967628*q^41*#^36 - 
     4201338639813693355154619038092840830556*q^42*#^36 + 
     883560142052321215916407533000296806362*q^43*#^36 - 
     175527675074293195835180011699756807857*q^44*#^36 + 
     32916876197641581307404278957405984550*q^45*#^36 - 
     5822494576874892263110039007323202900*q^46*#^36 + 
     970551766471603235820246365674216810*q^47*#^36 - 
     152297363126609611614999684559210281*q^48*#^36 + 
     22470513617530837966660321367761236*q^49*#^36 - 
     3113113672111938720985244534134656*q^50*#^36 + 
     404367911958771572260616256280526*q^51*#^36 - 
     49159930469234200581572866225578*q^52*#^36 + 
     5582845002893289552358093387790*q^53*#^36 - 
     590958249870263155567714070617*q^54*#^36 + 58161558936960784906933548594*
      q^55*#^36 - 5307231702951706614834781972*q^56*#^36 + 
     447564920413389226074412748*q^57*#^36 - 34753606003100583472605847*q^58*
      #^36 + 2474317513995838760226132*q^59*#^36 - 160724426754437315712261*
      q^60*#^36 + 9470481990109335496870*q^61*#^36 - 
     502757584809435622561*q^62*#^36 + 23849771089175243562*q^63*#^36 - 
     1000961146675912044*q^64*#^36 + 36709667666124330*q^65*#^36 - 
     1158069812859046*q^66*#^36 + 30782580957046*q^67*#^36 - 
     670212371694*q^68*#^36 + 11472409570*q^69*#^36 - 144708372*q^70*#^36 + 
     1195152*q^71*#^36 - 4845*q^72*#^36 + 
     5067420462956781174816854002191056788800*#^37 - 
     104843382649672037328576650099462422426560*q*#^37 + 
     1068321822540138249271097944910527701185760*q^2*#^37 - 
     7146963870164270493534679329579875294695392*q^3*#^37 + 
     35307076987861163946843319742609670697445076*q^4*#^37 - 
     137359294570773020189911584442654023601315140*q^5*#^37 + 
     438270967699873009472435148896861248698558424*q^6*#^37 - 
     1179370608722043893341342894379211092488929446*q^7*#^37 + 
     2731695516756259672536453786928643479499371486*q^8*#^37 - 
     5531220850208075192113045915592332315476213194*q^9*#^37 + 
     9910612140748637572077817151045608219481907313*q^10*#^37 - 
     15867937258416008948645535296268286109279077670*q^11*#^37 + 
     22885781662295829603448106090133902324704409511*q^12*#^37 - 
     29932216939393531043859479081759493610876447390*q^13*#^37 + 
     35701680447201012515697102535843268410215700242*q^14*#^37 - 
     39021402016437345932088397938506878861088790898*q^15*#^37 + 
     39244341871594866573266798671282279215664171792*q^16*#^37 - 
     36447388669984130050594913501341487483593781560*q^17*#^37 + 
     31356373841658760269911238721195692443587246158*q^18*#^37 - 
     25057689167489646329464156390629419404176886336*q^19*#^37 + 
     18644607917845241730171826568473743132476826260*q^20*#^37 - 
     12944317871660944691415848541065826399513943826*q^21*#^37 + 
     8400917254544873013196622518219606385075016171*q^22*#^37 - 
     5105145928716828027500464046345002606241804070*q^23*#^37 + 
     2909047761231944767550581975292504110269178135*q^24*#^37 - 
     1556345224404845362912312674846305385977234006*q^25*#^37 + 
     782628569507553355967901092838818575283107503*q^26*#^37 - 
     370270889575681127267560276921878798177557362*q^27*#^37 + 
     164952592259603885081932039562558800309104681*q^28*#^37 - 
     69244022958541502752338576453399829611023784*q^29*#^37 + 
     27406055123182755694603186167711491247277665*q^30*#^37 - 
     10232028539155963956988814117103513554144018*q^31*#^37 + 
     3604892856015327464204113195662462739586428*q^32*#^37 - 
     1198833792201889909512319734274436558983414*q^33*#^37 + 
     376391257894408869130164608448397392084598*q^34*#^37 - 
     111575807792404327635597820458592957241144*q^35*#^37 + 
     31228055050189406839334102358016512873628*q^36*#^37 - 
     8251196925782863813833851997418433707402*q^37*#^37 + 
     2057769048637145324240017370804774413737*q^38*#^37 - 
     484229672285265217413989467612931576490*q^39*#^37 + 
     107474194205560379509653313085908614550*q^40*#^37 - 
     22487006194775926084385363756060859010*q^41*#^37 + 
     4432631531833988390301078877632258701*q^42*#^37 - 
     822565363045360256894379005179587498*q^43*#^37 + 
     143575041945864624192632906713337850*q^44*#^37 - 
     23547699820799125699699040751910050*q^45*#^37 + 
     3624726887965001438331824518004336*q^46*#^37 - 
     522978950889932634811782930913508*q^47*#^37 + 
     70618914466142585939607534582591*q^48*#^37 - 
     8909292543812755698095231267240*q^49*#^37 + 
     1048114317942214597373028762329*q^50*#^37 - 
     114726053212496398219784113938*q^51*#^37 + 11655160170637474758038498099*
      q^52*#^37 - 1095825876427505282217766532*q^53*#^37 + 
     95042984029503013462645568*q^54*#^37 - 7575882302290216807155278*q^55*
      #^37 + 552599338697521507812463*q^56*#^37 - 36700922562288736694360*
      q^57*#^37 + 2206397511246886505195*q^58*#^37 - 
     119236973664736239078*q^59*#^37 + 5744290748375052972*q^60*#^37 - 
     244201494539953382*q^61*#^37 + 9046275474480509*q^62*#^37 - 
     287367205482882*q^63*#^37 + 7665112684439*q^64*#^37 - 
     166814950074*q^65*#^37 + 2841355959*q^66*#^37 - 35474192*q^67*#^37 + 
     288159*q^68*#^37 - 1140*q^69*#^37 - 
     132195142307220053579934992142077718720*#^38 + 
     2579265170295851717249616886115156411520*q*#^38 - 
     24765716102738751742045178236437648040032*q^2*#^38 + 
     155999088081611773154653635438043601414208*q^3*#^38 - 
     725039601352646910891596940737275061649580*q^4*#^38 + 
     2651518875260369950370237488306000068171608*q^5*#^38 - 
     7945882456427852215274814553244145647379992*q^6*#^38 + 
     20064427877254019222977131054286740100250352*q^7*#^38 - 
     43570012445415522676665507316910698419373471*q^8*#^38 + 
     82631201489173367687952694389928812163657958*q^9*#^38 - 
     138537115252450827654091828531008378599073842*q^10*#^38 + 
     207342826780315159252874748809394758777619206*q^11*#^38 - 
     279242804024538513019879820051276120640685936*q^12*#^38 + 
     340667946720305023048228650512219048033129538*q^13*#^38 - 
     378589277950111994680999608479876593045704568*q^14*#^38 + 
     385090253472250036407482828318703318442283508*q^15*#^38 - 
     359989614545050581239473859684105541809718991*q^16*#^38 + 
     310373888481719075137517734022981336243157906*q^17*#^38 - 
     247560315474231520304383456925747934055815938*q^18*#^38 + 
     183163895081609331988137439250760732236745874*q^19*#^38 - 
     126002194511783409272906498440220725470501077*q^20*#^38 + 
     80758054922168330136047562131320276782660892*q^21*#^38 - 
     48310635432209028794832081254348425353476157*q^22*#^38 + 
     27016611729807466453816566782316264911760392*q^23*#^38 - 
     14143120717343886242019989482096906044945489*q^24*#^38 + 
     6939088074152129287562315510469604549787022*q^25*#^38 - 
     3194092604210375933116650636960378037945628*q^26*#^38 + 
     1380575432516415554062649134674969969066912*q^27*#^38 - 
     560736773548163387948967281460638993538529*q^28*#^38 + 
     214143987065968935775187851721816659395002*q^29*#^38 - 
     76932237248805378509987702598352391011667*q^30*#^38 + 
     26008930231047424756149894138428837285116*q^31*#^38 - 
     8276645116623229021072303545141031750417*q^32*#^38 + 
     2479483110814651649502541903249413746018*q^33*#^38 - 
     699281441984307352457080042713300860454*q^34*#^38 + 
     185646943407488926653508811837876332080*q^35*#^38 - 
     46385357847991782222609322115336356545*q^36*#^38 + 
     10904208473378697896602680098153871702*q^37*#^38 - 
     2410678336854096858162990306103723749*q^38*#^38 + 
     500927471093582768466180726315667048*q^39*#^38 - 
     97769530784657818057705913721710464*q^40*#^38 + 
     17908882791992565533715021518876482*q^41*#^38 - 
     3075736578399466631368653042547917*q^42*#^38 + 
     494715784636049652646093171515058*q^43*#^38 - 
     74425737228633731381187876919744*q^44*#^38 + 
     10456893027805362867591747557546*q^45*#^38 - 
     1369786458475371050194547561688*q^46*#^38 + 
     166965950561026576949670098160*q^47*#^38 - 18895722747510572886027923930*
      q^48*#^38 + 1980430565998281353744246624*q^49*#^38 - 
     191672190695215349179080533*q^50*#^38 + 17073438740744029294183164*q^51*
      #^38 - 1394398165918826202474287*q^52*#^38 + 103953080752077704025250*
      q^53*#^38 - 7037800169141874593756*q^54*#^38 + 
     430089910720985438218*q^55*#^38 - 23555267902368173674*q^56*#^38 + 
     1146250848471054780*q^57*#^38 - 49042016676421506*q^58*#^38 + 
     1820875183919854*q^59*#^38 - 57702703859932*q^60*#^38 + 
     1527029648184*q^61*#^38 - 32756785891*q^62*#^38 + 545592406*q^63*#^38 - 
     6594330*q^64*#^38 + 51180*q^65*#^38 - 190*q^66*#^38 + 
     3058363631673523201154009647283968320*#^39 - 
     56071697391008759545740893764107213120*q*#^39 + 
     505473133678713190999822370644182110160*q^2*#^39 - 
     2986638700131227392122513525725085710880*q^3*#^39 + 
     13008813676016430251098245382696986358520*q^4*#^39 - 
     44542559580352364785493125744540924229104*q^5*#^39 + 
     124854078029585058868248183100969169152366*q^6*#^39 - 
     294597421459034977324757898050822449963804*q^7*#^39 + 
     597142173238771905135904768935231841899492*q^8*#^39 - 
     1055971983970740060602612929482746599246746*q^9*#^39 + 
     1648945073317538690094198917205977077559153*q^10*#^39 - 
     2295917641705489282812751734324816017440498*q^11*#^39 + 
     2873115038465467689111247485112010214796242*q^12*#^39 - 
     3252837191988743054039692337791094438122540*q^13*#^39 + 
     3350381190938837779859214925338217840153810*q^14*#^39 - 
     3154244074046937374396286089337977316731142*q^15*#^39 + 
     2725318690111075208689629869972736794866026*q^16*#^39 - 
     2168547072794265169527055449219420592563538*q^17*#^39 + 
     1593878579481393148304231729461093129169851*q^18*#^39 - 
     1084948902209223230176468411397037812017520*q^19*#^39 + 
     685513277894755714816193675181369627931963*q^20*#^39 - 
     402838844924158272909249618540223640052494*q^21*#^39 + 
     220545992000672642467520666123623980246523*q^22*#^39 - 
     112658144151078652629514827871895585640214*q^23*#^39 + 
     53761932577053042387371711298666666686699*q^24*#^39 - 
     23994274345813563212434743196955839546022*q^25*#^39 + 
     10024380701038347056941925060671586756928*q^26*#^39 - 
     3923303571621421079864516427465360579320*q^27*#^39 + 
     1439304888337096446202736147584938236454*q^28*#^39 - 
     495177043022046300271357010538455182178*q^29*#^39 + 
     159814433343338816564157019553592750963*q^30*#^39 - 
     48395244276844220014512077975730877488*q^31*#^39 + 
     13751414698461761448502690569258208055*q^32*#^39 - 
     3666237877279460595581380928364764202*q^33*#^39 + 
     916930525391698161402258598443573842*q^34*#^39 - 
     215055765780364450176045501444312590*q^35*#^39 + 
     47278272889951793111739970244482492*q^36*#^39 - 
     9736505427639655290403647439016642*q^37*#^39 + 
     1876919281158023287833815123841674*q^38*#^39 - 
     338368271165794157999642507579864*q^39*#^39 + 
     56985066539668814213515327120158*q^40*#^39 - 
     8953738498674360769598538176290*q^41*#^39 + 
     1310614056677655881208128732805*q^42*#^39 - 
     178413702104883382359189659496*q^43*#^39 + 22542865825838958504032564679*
      q^44*#^39 - 2637764371808158438297038540*q^45*#^39 + 
     285090526472704097317090786*q^46*#^39 - 28376334000858335603353968*q^47*
      #^39 + 2592194929489034289596595*q^48*#^39 - 216469315244342704611666*
      q^49*#^39 + 16449164232271260275919*q^50*#^39 - 
     1131288747226494141792*q^51*#^39 + 69973033284188408355*q^52*#^39 - 
     3863095762784809948*q^53*#^39 + 188639790790118543*q^54*#^39 - 
     8057189378268756*q^55*#^39 + 296857590272076*q^56*#^39 - 
     9268607225514*q^57*#^39 + 239566603465*q^58*#^39 - 
     4964304672*q^59*#^39 + 78726642*q^60*#^39 - 888032*q^61*#^39 + 
     6244*q^62*#^39 - 20*q^63*#^39 - 62528023411406263109986212464963440*
      #^40 + 1072880111734831656799103216693385344*q*#^40 - 
     9042790136035448908841812601356384968*q^2*#^40 + 
     49905117008128775740171654217952953064*q^3*#^40 - 
     202817100888489647895345001798334095947*q^4*#^40 + 
     647258059297803266144716754867418122554*q^5*#^40 - 
     1689098215617227795508646831971761724017*q^6*#^40 + 
     3706192347565334056335649178150508541214*q^7*#^40 - 
     6977534692836964263670261773784367103067*q^8*#^40 + 
     11446180281787172001916921471075163154784*q^9*#^40 - 
     16559072543827041495919845251955469016395*q^10*#^40 + 
     21331586205227709060082387266093658862642*q^11*#^40 - 
     24663148337508667121323868999156624397234*q^12*#^40 + 
     25760410445318979823762094641765939272674*q^13*#^40 - 
     24440995829520578590867665450924457007195*q^14*#^40 + 
     21162384569028218901751014570586171708980*q^15*#^40 - 
     16788456897986551562261620253133755342337*q^16*#^40 + 
     12244273818497512977337114444930897716070*q^17*#^40 - 
     8233817196760549302186795787297431862490*q^18*#^40 + 
     5118116923596438529398661155435458210296*q^19*#^40 - 
     2947162098851370706942887687947299343125*q^20*#^40 + 
     1575052736243166244151823003132648064156*q^21*#^40 - 
     782491366800276684718182008144440326161*q^22*#^40 + 
     361867441645286416432060907364511273092*q^23*#^40 - 
     155956307699889594089543756307279975186*q^24*#^40 + 
     62697695080216343994755594110902474532*q^25*#^40 - 
     23530279924083779515407537413101276580*q^26*#^40 + 
     8248709539046662583657638677681558576*q^27*#^40 - 
     2702173939058651260128232814045477417*q^28*#^40 + 
     827418016057211446321661719483479908*q^29*#^40 - 
     236847971665859632593219632580241384*q^30*#^40 + 
     63376660617620163869961176198860770*q^31*#^40 - 
     15849628563300329488393674511528733*q^32*#^40 + 
     3703274967037754788633303033188924*q^33*#^40 - 
     807991935788449686323280529682349*q^34*#^40 + 
     164507734214303362989939881689348*q^35*#^40 - 
     31228472250631496043775566939245*q^36*#^40 + 
     5521342676208064872927340788800*q^37*#^40 - 
     908078519360534588779106530735*q^38*#^40 + 
     138721685251154788090174007298*q^39*#^40 - 19649745904482285991299003380*
      q^40*#^40 + 2575665398686706431169552460*q^41*#^40 - 
     311697313639407530214551176*q^42*#^40 + 34731373308170842584790092*q^43*
      #^40 - 3552289744174939782622225*q^44*#^40 + 332300696465169669266324*
      q^45*#^40 - 28312362162266974752179*q^46*#^40 + 
     2186368776163008800466*q^47*#^40 - 152153113737218899050*q^48*#^40 + 
     9477479458055819208*q^49*#^40 - 524104155890824235*q^50*#^40 + 
     25477401323274796*q^51*#^40 - 1075475077923709*q^52*#^40 + 
     38821780572218*q^53*#^40 - 1174785313501*q^54*#^40 + 
     29023274462*q^55*#^40 - 564166520*q^56*#^40 + 8169612*q^57*#^40 - 
     80664*q^58*#^40 + 460*q^59*#^40 - q^60*#^40 + 
     1125129951139182730820444366188080*#^41 - 
     17984893650420657363098976177389120*q*#^41 + 
     141059248983741022825090149098011544*q^2*#^41 - 
     723574734872419160511510668789418160*q^3*#^41 + 
     2729988382962615469292323610204520859*q^4*#^41 - 
     8078135128295035627614483360425736392*q^5*#^41 + 
     19521133413889713717435788949519190952*q^6*#^41 - 
     39610638608190740458026636067411570318*q^7*#^41 + 
     68867406059852572545458083373422734526*q^8*#^41 - 
     104176422205234407908738344101427168034*q^9*#^41 + 
     138766572956059002878165508469160016790*q^10*#^41 - 
     164333690432800540368862940326565464818*q^11*#^41 + 
     174377704056793048370174847072161849942*q^12*#^41 - 
     166873053128848523771187997229452359648*q^13*#^41 + 
     144797356831703179872905633376984021650*q^14*#^41 - 
     114444442645521490747461199810064174702*q^15*#^41 + 
     82712146460008009969506359394053781861*q^16*#^41 - 
     54842457346154710649480675251197967480*q^17*#^41 + 
     33454995905788915318326179839667341418*q^18*#^41 - 
     18821154297419342697485073204914375472*q^19*#^41 + 
     9785039349002917622339712766843560916*q^20*#^41 - 
     4709379178338679589866725125497139914*q^21*#^41 + 
     2101270287761143011033985651768266589*q^22*#^41 - 
     870242324637623946760348798962557570*q^23*#^41 + 
     334858240104472708911103914836933264*q^24*#^41 - 
     119804614483053496734686052991550340*q^25*#^41 + 
     39876706185181080401717774643394252*q^26*#^41 - 
     12352520822854902636676081899695676*q^27*#^41 + 
     3561708529227130952531705462413047*q^28*#^41 - 
     955923613938790883480165070571360*q^29*#^41 + 
     238762040976542746363652389538461*q^30*#^41 - 
     55477689581430945648616840575676*q^31*#^41 + 
     11984837569452176424941243243663*q^32*#^41 - 
     2405296112393129816150697781262*q^33*#^41 + 
     448018942727153167146391379077*q^34*#^41 - 77354288289914633616847699610*
      q^35*#^41 + 12362102966604688342569836931*q^36*#^41 - 
     1825406951872453543630237246*q^37*#^41 + 248537168990411983133141592*
      q^38*#^41 - 31127189031341892679575734*q^39*#^41 + 
     3575882912027095891334980*q^40*#^41 - 375574831024086471701042*q^41*
      #^41 + 35926547393304437469269*q^42*#^41 - 3115953306055247036228*q^43*
      #^41 + 243740417311505940431*q^44*#^41 - 17088488280481553026*q^45*
      #^41 + 1065767273236107206*q^46*#^41 - 58595064547186282*q^47*#^41 + 
     2808384015167612*q^48*#^41 - 115714951110708*q^49*#^41 + 
     4026247796765*q^50*#^41 - 115544370896*q^51*#^41 + 
     2647683739*q^52*#^41 - 46219106*q^53*#^41 + 570694*q^54*#^41 - 
     4360*q^55*#^41 + 15*q^56*#^41 - 17734673451636145752834466286080*#^42 + 
     262705653348863858576221821047360*q*#^42 - 
     1906964122835252321363795501758216*q^2*#^42 + 
     9041094125657383060318743017720344*q^3*#^42 - 
     31483984321046305517006948759924214*q^4*#^42 + 
     85862161503480537262867011407401120*q^5*#^42 - 
     190942354536141092300347077752235388*q^6*#^42 + 
     355985860874531762320206105736106132*q^7*#^42 - 
     567735234017657636741345147839441619*q^8*#^42 + 
     786445525261434629731077547574298708*q^9*#^42 - 
     957575488306694218401800427149337455*q^10*#^42 + 
     1034639504844333854299350017318544378*q^11*#^42 - 
     999709354050224779114116317222873642*q^12*#^42 + 
     869346940983482872798995970709931128*q^13*#^42 - 
     683990123148841333230359500216308691*q^14*#^42 + 
     489074585591451356586263647566044640*q^15*#^42 - 
     319004286763316512436476708636455588*q^16*#^42 + 
     190409635066473712334330478331360570*q^17*#^42 - 
     104282900312799883577060219428291842*q^18*#^42 + 
     52522537254494663003071527424157006*q^19*#^42 - 
     24372627454135710617839698661851578*q^20*#^42 + 
     10436520536241309958892587453377402*q^21*#^42 - 
     4129044357951293842654768425409141*q^22*#^42 + 
     1510808055689190269790216614357268*q^23*#^42 - 
     511623309983349478258685612683185*q^24*#^42 + 
     160429298136657504002136044062538*q^25*#^42 - 
     46592918564271128558428716021894*q^26*#^42 + 
     12533462643876186435506609804510*q^27*#^42 - 
     3122130171648716699427237056669*q^28*#^42 + 
     719902993042984850431811791282*q^29*#^42 - 
     153550593659034590720395738824*q^30*#^42 + 30268249307521070597837898058*
      q^31*#^42 - 5507699293539662282218529238*q^32*#^42 + 
     923771682508669023956220440*q^33*#^42 - 142560135713415608492054986*q^34*
      #^42 + 20199718230582889965585010*q^35*#^42 - 
     2621246613017717142711011*q^36*#^42 + 310590641128460302923928*q^37*
      #^42 - 33485518408310474048408*q^38*#^42 + 3271213493866010384794*q^39*
      #^42 - 288142649690492812060*q^40*#^42 + 22751528380778450658*q^41*
      #^42 - 1599074460093896949*q^42*#^42 + 99194186330914624*q^43*#^42 - 
     5374312890999593*q^44*#^42 + 251016897143606*q^45*#^42 - 
     9939607732596*q^46*#^42 + 326412117590*q^47*#^42 - 
     8625900530*q^48*#^42 + 175602698*q^49*#^42 - 2571180*q^50*#^42 + 
     23920*q^51*#^42 - 105*q^52*#^42 + 243527897884055558497948379200*#^43 - 
     3322640898877254072681731902400*q*#^43 + 
     22181408747929396580746729140632*q^2*#^43 - 
     96564513639833734419762759056544*q^3*#^43 + 
     308265415873426324796021706382414*q^4*#^43 - 
     769366331608191926310586223772132*q^5*#^43 + 
     1562983398649427525634201694297730*q^6*#^43 - 
     2657017034305817038406010661899240*q^7*#^43 + 
     3856268223506698021528917257677473*q^8*#^43 - 
     4851305830133117002004877461178944*q^9*#^43 + 
     5352981117201538221150388565271214*q^10*#^43 - 
     5229499282823010576318275359204132*q^11*#^43 + 
     4557812708199105651932330236810248*q^12*#^43 - 
     3566104393353800192401716867978332*q^13*#^43 + 
     2517757155903820383825143540683934*q^14*#^43 - 
     1610942364197382665282699392680926*q^15*#^43 + 
     937447653439049840113133945712337*q^16*#^43 - 
     497633795293063205980626477133834*q^17*#^43 + 
     241569380932582462337420315930073*q^18*#^43 - 
     107454289687303247507215750427842*q^19*#^43 + 
     43869786304301772797833213897771*q^20*#^43 - 
     16459752844846370704256868408438*q^21*#^43 + 
     5680830679978569991591363090214*q^22*#^43 - 
     1804734712987750223015357799250*q^23*#^43 + 
     527938837021575547258327037911*q^24*#^43 - 
     142218147122070320176656513136*q^25*#^43 + 35272603334237982289055610852*
      q^26*#^43 - 8050387641604275331006029320*q^27*#^43 + 
     1689468270293889954235210412*q^28*#^43 - 325655890870977605013318776*
      q^29*#^43 + 57573092358883704755486347*q^30*#^43 - 
     9318555129089343615907366*q^31*#^43 + 1377796561211500424654638*q^32*
      #^43 - 185595238564531345046940*q^33*#^43 + 22703833013696450604745*
      q^34*#^43 - 2512550745021057972468*q^35*#^43 + 
     250392073420501333203*q^36*#^43 - 22347364771172215802*q^37*#^43 + 
     1774389443782352652*q^38*#^43 - 124330863342906138*q^39*#^43 + 
     7611857514528971*q^40*#^43 - 402126802082624*q^41*#^43 + 
     18040635448274*q^42*#^43 - 672975081366*q^43*#^43 + 
     20278677772*q^44*#^43 - 473308794*q^45*#^43 + 8008446*q^46*#^43 - 
     87100*q^47*#^43 + 455*q^48*#^43 - 2894531257664292232557681280*#^44 + 
     36115111254859193160440768640*q*#^44 - 220087253375558273826459455320*
      q^2*#^44 + 872997601556221591485034596120*q^3*#^44 - 
     2534323774656130426758025301185*q^4*#^44 + 
     5740158560509298026467090315974*q^5*#^44 - 
     10560059309175708548034061396159*q^6*#^44 + 
     16219897106623149831652506859390*q^7*#^44 - 
     21219340126985488151400613384010*q^8*#^44 + 
     24002005936718540623215825425262*q^9*#^44 - 
     23749888560930235957256691033220*q^10*#^44 + 
     20748641304142809052804073505734*q^11*#^44 - 
     16123688341552972149508419893340*q^12*#^44 + 
     11212856434694018189248243833060*q^13*#^44 - 
     7012937763751628344976657105047*q^14*#^44 + 
     3960818932413554251343465304936*q^15*#^44 - 
     2026849274183026825957414476147*q^16*#^44 + 
     942299998871054415811428703598*q^17*#^44 - 
     398872481637288381692247385996*q^18*#^44 + 
     153990940862208720224566919538*q^19*#^44 - 54290605503202488026934676017*
      q^20*#^44 + 17494525516515396649729949832*q^21*#^44 - 
     5155181581481521459947093042*q^22*#^44 + 1389339878057895381286558624*
      q^23*#^44 - 342371589227256700054010854*q^24*#^44 + 
     77100079544489595601755512*q^25*#^44 - 15851054912666951025693525*q^26*
      #^44 + 2971056480518473206617662*q^27*#^44 - 506787412131542480788674*
      q^28*#^44 + 78488182752164726733178*q^29*#^44 - 
     11005451427346026775114*q^30*#^44 + 1392260513882210180844*q^31*#^44 - 
     158233290607815705690*q^32*#^44 + 16073081791502979844*q^33*#^44 - 
     1450087337995762019*q^34*#^44 + 115301146273256248*q^35*#^44 - 
     8003210167342866*q^36*#^44 + 479132422015752*q^37*#^44 - 
     24360194110732*q^38*#^44 + 1030475348694*q^39*#^44 - 
     35259267715*q^40*#^44 + 936598130*q^41*#^44 - 18098058*q^42*#^44 + 
     225940*q^43*#^44 - 1365*q^44*#^44 + 29552553914375580006507788*#^45 - 
     334332318440405304889131692*q*#^45 + 1843423324012144174792653451*q^2*
      #^45 - 6600946289635019093368198864*q^3*#^45 + 
     17257996721436271259579081457*q^4*#^45 - 35116001220748691116188488182*
      q^5*#^45 + 57884039675915449876582980374*q^6*#^45 - 
     79441158360115599822152578810*q^7*#^45 + 92588548072660045704963428104*
      q^8*#^45 - 93013569734712696093500404786*q^9*#^45 + 
     81469334372678151074051603783*q^10*#^45 - 62780252830445390211849424254*
      q^11*#^45 + 42870899026750621144743221440*q^12*#^45 - 
     26093326538505330340414669644*q^13*#^45 + 14221724539266062882766939404*
      q^14*#^45 - 6967232558176621085203802846*q^15*#^45 + 
     3077141496847645711541631884*q^16*#^45 - 1228057254275921080433527962*
      q^17*#^45 + 443632172256066642874510438*q^18*#^45 - 
     145237210220316768273676742*q^19*#^45 + 43120498520384211329668146*q^20*
      #^45 - 11612703732641119419607288*q^21*#^45 + 
     2836051156955309153959762*q^22*#^45 - 627631668050385983432024*q^23*
      #^45 + 125709108812674930820643*q^24*#^45 - 22747135128563462742188*
      q^25*#^45 + 3709824376134286311661*q^26*#^45 - 
     543654139095119442720*q^27*#^45 + 71313347062496203999*q^28*#^45 - 
     8333524706543274820*q^29*#^45 + 862446785711073129*q^30*#^45 - 
     78468586636309750*q^31*#^45 + 6219138290576362*q^32*#^45 - 
     424398520825268*q^33*#^45 + 24562798840790*q^34*#^45 - 
     1181770297988*q^35*#^45 + 45972981799*q^36*#^45 - 1388679678*q^37*#^45 + 
     30541148*q^38*#^45 - 434720*q^39*#^45 + 3003*q^40*#^45 - 
     256818211127425535364100*#^46 + 2607361092340643865953120*q*#^46 - 
     12867668505379946144623439*q^2*#^46 + 41127289668115953544053942*q^3*
      #^46 - 95695522435137512811841937*q^4*#^46 + 
     172757213946724693097355368*q^5*#^46 - 251819387221943120664359699*q^6*
      #^46 + 304545806229606853798398330*q^7*#^46 - 
     311614205568697330140945055*q^8*#^46 + 273730524560923053354962476*q^9*
      #^46 - 208750524333216460412609430*q^10*#^46 + 
     139416433089523452149277118*q^11*#^46 - 82102680784524521783393179*q^12*
      #^46 + 42864828113569054015613148*q^13*#^46 - 
     19924110580638074845992234*q^14*#^46 + 8271800529077472069707470*q^15*
      #^46 - 3074740778899091908184596*q^16*#^46 + 1025000966028694364299304*
      q^17*#^46 - 306739595999902409290489*q^18*#^46 + 
     82429979092508215930038*q^19*#^46 - 19885316169594247381143*q^20*#^46 + 
     4302204198346549987482*q^21*#^46 - 833377249660936507692*q^22*#^46 + 
     144191541481870577210*q^23*#^46 - 22211298936543833522*q^24*#^46 + 
     3033232001627076978*q^25*#^46 - 365244328709763103*q^26*#^46 + 
     38514188651771132*q^27*#^46 - 3525470493537991*q^28*#^46 + 
     277008312425080*q^29*#^46 - 18411011838226*q^30*#^46 + 
     1014943338286*q^31*#^46 - 45157785412*q^32*#^46 + 1557974058*q^33*#^46 - 
     39101238*q^34*#^46 + 634920*q^35*#^46 - 5005*q^36*#^46 + 
     1878633270987693245940*#^47 - 16899650198585546529460*q*#^47 + 
     73656322121708930243260*q^2*#^47 - 207184947066293435330830*q^3*#^47 + 
     422691282658586286877162*q^4*#^47 - 666419047259626992187110*q^5*#^47 + 
     844760908573759647935523*q^6*#^47 - 884399277246612686359116*q^7*#^47 + 
     779523737140120149799191*q^8*#^47 - 586740101770716622007634*q^9*#^47 + 
     381207891004595139897778*q^10*#^47 - 215547657932993141181538*q^11*
      #^47 + 106737557115116220106111*q^12*#^47 - 46509782196643885926758*
      q^13*#^47 + 17895073689821344536485*q^14*#^47 - 
     6094231289031272986286*q^15*#^47 + 1839537264025577251115*q^16*#^47 - 
     492392421481328186924*q^17*#^47 + 116827669026462697140*q^18*#^47 - 
     24537530538165784804*q^19*#^47 + 4551551187145533338*q^20*#^47 - 
     743102190898821328*q^21*#^47 + 106282772949343330*q^22*#^47 - 
     13234249959110300*q^23*#^47 + 1423032729241828*q^24*#^47 - 
     130727225669548*q^25*#^47 + 10115843038530*q^26*#^47 - 
     646844900214*q^27*#^47 + 33274084273*q^28*#^47 - 1323499500*q^29*#^47 + 
     38204320*q^30*#^47 - 712140*q^31*#^47 + 6435*q^32*#^47 - 
     11409564720602578460*#^48 + 89487492550095662760*q*#^48 - 
     338622018345822261844*q^2*#^48 + 823218046134365316184*q^3*#^48 - 
     1444488123860123519896*q^4*#^48 + 1948440467655402946704*q^5*#^48 - 
     2101107894545569157720*q^6*#^48 + 1859724973910710136476*q^7*#^48 - 
     1376517962807570838287*q^8*#^48 + 863648582217350158226*q^9*#^48 - 
     463934514190527053171*q^10*#^48 + 214948365201926404150*q^11*#^48 - 
     86350186476253485072*q^12*#^48 + 30185356670138739328*q^13*#^48 - 
     9201126538113163632*q^14*#^48 + 2447448030096836210*q^15*#^48 - 
     567747232087459669*q^16*#^48 + 114634509095589556*q^17*#^48 - 
     20077052253826879*q^18*#^48 + 3034399828546842*q^19*#^48 - 
     392915101584206*q^20*#^48 + 43161232198074*q^21*#^48 - 
     3968513769320*q^22*#^48 + 299824210036*q^23*#^48 - 
     18130888623*q^24*#^48 + 843978824*q^25*#^48 - 28398172*q^26*#^48 + 
     614900*q^27*#^48 - 6435*q^28*#^48 + 56538552865253440*#^49 - 
     378566774791634280*q*#^49 + 1216033469217965824*q^2*#^49 - 
     2494210307092980620*q^3*#^49 + 3667915648665517407*q^4*#^49 - 
     4116280144224292696*q^5*#^49 + 3663425152096599533*q^6*#^49 - 
     2652469365564997942*q^7*#^49 + 1590226499544780356*q^8*#^49 - 
     799279046675276026*q^9*#^49 + 339714449560680429*q^10*#^49 - 
     122796278788314514*q^11*#^49 + 37874164977628959*q^12*#^49 - 
     9978942894399792*q^13*#^49 + 2243924300870054*q^14*#^49 - 
     429317857437022*q^15*#^49 + 69504709263602*q^16*#^49 - 
     9442064951828*q^17*#^49 + 1063290842598*q^18*#^49 - 
     97545475512*q^19*#^49 + 7108104208*q^20*#^49 - 396007638*q^21*#^49 + 
     15851454*q^22*#^49 - 406120*q^23*#^49 + 5005*q^24*#^49 - 
     223465479665577*#^50 + 1241177618151706*q*#^50 - 
     3281070790035955*q^2*#^50 + 5490087947226118*q^3*#^50 - 
     6522606475744298*q^4*#^50 + 5849887188107676*q^5*#^50 - 
     4110242178406154*q^6*#^50 + 2317175174870964*q^7*#^50 - 
     1064710371896768*q^8*#^50 + 402737688488202*q^9*#^50 - 
     126117127791504*q^10*#^50 + 32758317161108*q^11*#^50 - 
     7046580726468*q^12*#^50 + 1248680046904*q^13*#^50 - 
     180532063804*q^14*#^50 + 20971676850*q^15*#^50 - 1911916659*q^16*#^50 + 
     131861366*q^17*#^50 - 6473584*q^18*#^50 + 201760*q^19*#^50 - 
     3003*q^20*#^50 + 683119485065*#^51 - 3019325620140*q*#^51 + 
     6275991865556*q^2*#^51 - 8146195765254*q^3*#^51 + 
     7392448867234*q^4*#^51 - 4974604965730*q^5*#^51 + 
     2568551513657*q^6*#^51 - 1038305410564*q^7*#^51 + 
     332181067752*q^8*#^51 - 84410642666*q^9*#^51 + 16984927976*q^10*#^51 - 
     2678565832*q^11*#^51 + 324641453*q^12*#^51 - 29241002*q^13*#^51 + 
     1846494*q^14*#^51 - 73060*q^15*#^51 + 1365*q^16*#^51 - 1545381910*#^52 + 
     5091149140*q*#^52 - 7730315258*q^2*#^52 + 7157197580*q^3*#^52 - 
     4502507404*q^4*#^52 + 2028467292*q^5*#^52 - 671381394*q^6*#^52 + 
     164562716*q^7*#^52 - 29659877*q^8*#^52 + 3835242*q^9*#^52 - 
     337890*q^10*#^52 + 18220*q^11*#^52 - 455*q^12*#^52 + 2415190*#^53 - 
     5265340*q*#^53 + 5076397*q^2*#^53 - 2830016*q^3*#^53 + 998771*q^4*#^53 - 
     228710*q^5*#^53 + 33216*q^6*#^53 - 2800*q^7*#^53 + 105*q^8*#^53 - 
     2305*#^54 + 2490*q*#^54 - 1040*q^2*#^54 + 200*q^3*#^54 - 15*q^4*#^54 + 
     #^55  &, #^n &]

];
 
(* End *)

